Local-in-Time Conservative Binary Dynamics at Fifth Post-Minkowskian and First Self-Force Orders

We report the local-in-time conservative dynamics of nonspinning binary systems at fifth Post-Minkowskian (5PM) and first self-force (1SF) orders. This follows from an explicit calculation of the 5PM/1SF nonlocal-in-time tail-type contribution to the deflection angle via worldline effective field theory techniques. Proceeding as in [2403.04853], we subtract the nonlocal tail terms from the result in [2403.07781] and reconstruct a local-in-time Hamiltonian in isotropic gauge -- valid for generic orbits. For completeness, we reinstate the nonlocal terms relevant for elliptic-like motion up to 6PN/1SF in a small-eccentricity expansion. Via the connection between the (source) energy flux in [2210.05541] and tail effects, we also derive the SF-exact logarithmic-dependent part of the full 5PM bound Hamiltonian. Our results provide the most accurate description to date of the dynamics of bound compact objects within the framework of relativistic scattering computations.

==> anc/ancillary_PN.wl <==
(* ::Package:: *)

(* ::Section:: *)
(*Ancillary PN*)


(*
Ancillary file for the paper "Local-in-Time Conservative Binary Dynamics at Fifth Post-Minkowskian and First Self-Force Orders" by C. Dlapa, G. K\[ADoubleDot]lin, Z. Liu, and R.A. Porto.

This file contains machine-readable answers for:
- The PM-coefficients of the local-in-time contributions to the scattering angle to 5PM/30PN (@4PM up to 30SF, @5PM up to 1SF), introduced in eq.(2) as \chi_b^{(n)} and \chi_b^{(n)log}
- The PM-coefficients of the nonlocal-in-time contributions to the scattering angle to 5PM/30PN (@4PM up to 30SF, @5PM up to 1SF), introduced in eq.(2) as \chi_b^{(n)} and \chi_b^{(n)log}
- An assembly function for the total angle to 5PM/30PN (@4PM up to 30SF, @5PM up to 1SF) according to eq.(2)
- The PM-coefficients of the (normalized) Hamiltonian \hat{H} to 5PM/30PN (@4PM up to 30SF, @5PM up to 1SF), as in eq.(12) as \hat{c}_{i(loc)} and \hat{c}_{i(tot)}^{ell,log} (see eq.(10))
- The 5PM-1SF-coefficients of the nonlocal-in-time (normalized) bound Hamiltonian \hat{H} to 8th order in the eccentricity and 6PN, given in eq.(14)
- An assembly function for the total (normalized) bound Hamiltonian \hat{H} to 5PM/6PN (@4PM up to 30SF, @5PM up to 1SF) according to eq.(13)
- The source energy flux dE_src/dt to 4PM/30PN (see eq.(11))


Variables used:
- g = \gamma = u1.u2, scalar product of incoming velocities (we use the mostly negative metric convention)
- nu = m1 m2/M^2: symmetric mass ratio, introduced after eq.(2) (m2<m1)
- Gamma = \Gamma = E/M = Sqrt[1+2nu(g - 1)], introduced after eq.(2)
- v = v_\infty = Sqrt[g^2-1]: the incoming velocity at infinity
- r = \hat{r}: normalized distance, introduced after eq.(9)
- b = \hat{b}: normalized impact parameter, introduced after eq.(2)
- pHat = \hat{p}: normalized center-of-mass momentum, introduced in eq.(8)
*)


(*The PM-coefficients of the local-in-time contributions to the scattering angle to 5PM/30PN (@4PM up to 30SF, @5PM up to 1SF)*)
chibLoc[1] = Gamma (2+1/v^2);
chibLoc[2] = Gamma \[Pi] (15/8+3/(2 v^2));
chibLoc[3] = Gamma (64/3-1/(3 v^6)+4/v^4+24/v^2+nu (-(313/24)-1/(3 v^4)-47/(12 v^2)-(749 v^2)/320-(7519 v^4)/4480+(211469 v^6)/161280-(64877 v^8)/64512+(16771369 v^10)/21086208-(45511393 v^12)/70287360+(234522079 v^14)/434503680-(582489089 v^16)/1270087680+(1876932759 v^18)/4741660672-(4440799211 v^20)/12830375936+(20661073879 v^22)/67528294400-(142210550143 v^24)/520932556800+(5160745307273 v^26)/21018496204800-(11591750409865 v^28)/52125870587904+(1564890748715 v^30)/7722351198208-(7613642567491 v^32)/41008347742208+(66926532278201 v^34)/391563578441728-(146260749309741 v^36)/925513912680448+(3180609267208665 v^38)/21683468811370496-(6886089230840835 v^40)/50399413993996288+(23758957494403547 v^42)/186090143977832448-(51050451143561779 v^44)/426645695949176832+(218666218910513509 v^46)/1944710614093922304-(7003720554821028901 v^48)/66120160879193358336+(59656353906469722461 v^50)/596488259846340083712-(11519649328598046587 v^52)/121732297927824506880+(179022458180912222247 v^54)/1995454922895319367680));
chibLoc[4] = Gamma \[Pi] (105/(8 v^4)+315/(8 v^2)+3465/128+(39346913 nu^27 v^52)/138240960+nu^2 (-((288 v^2)/35)-(2729 v^4)/720-(15289889 v^6)/1774080+(155795515 v^8)/18450432-(236015851 v^10)/31539200+(273361330079 v^12)/41820979200-(944606839999 v^14)/165111398400+(179395312153819 v^16)/35598017495040-(11266423502832187 v^18)/2519244315033600+(54553727011995699 v^20)/13645906706432000-(22134371155980846761 v^22)/6151337423142912000+(3342924566826124063099 v^24)/1025735515309080576000-(302063824945430452340999 v^26)/101752963118660793139200+(15210912168977132907870469 v^28)/5596412971526343622656000-(1790942796983494527550903021 v^30)/716340860355371983699968000+(122423558589534118415362150271 v^32)/53009223666297526793797632000-(1686634623720933596541612168841 v^34)/787565608756420398079279104000+(12869989151504753407473947840207 v^36)/6458037991802647264250088652800-(1446575471930985124119864739072127 v^38)/777547774213038730615710673797120+(135442825214641411169414676015918107 v^40)/77754777421303873061571067379712000-(10624854255708717979721156094969630139 v^42)/6496843624535612504700160296615936000+(420000780706795884895333255327495339859 v^44)/272867432230495725197406732457869312000-(2020707351139954604447652698593481695157 v^46)/1391623904375528198506774335535133491200+(8100005663462382016244474359384960584336793 v^48)/5900485354552239561668723182668966002688000-(122769128004128350894708707585977668646098219 v^50)/94407765672835832986699570922703456043008000+(8855147475132118007447425816479529779903261491 v^52)/7174990191135523306989167390125462659268608000)+nu^3 ((10843 v^4)/2880+(1135399 v^6)/1774080+(95188061 v^8)/23063040-(6201518299 v^10)/1230028800+(5413325481 v^12)/1072332800-(60753896418883 v^14)/12713577676800+(78887541287257 v^16)/17799008747520-(44543819900298167 v^18)/10916725365145600+(613991758275721753 v^20)/163750880477184000-(487856614753300125763 v^22)/141480760732286976000+(13037045715121091356501 v^24)/4102942061236322304000-(29870561080115232157619 v^26)/10175296311866079313920+(801103472811507736484791 v^28)/294548051132965453824000-(1810223623904996957585001061 v^30)/716340860355371983699968000+(9601126465595918967766574657 v^32)/4077632589715194368753664000-(1732524695148455003405901436741 v^34)/787565608756420398079279104000+(1901058676000695372084310049987 v^36)/922576855971806752035726950400-(15044662192395151497445245443215961 v^38)/7775477742130387306157106737971200+(283189290522865581948968716472608459 v^40)/155509554842607746123142134759424000-(3719706646697637754971142902826799803 v^42)/2165614541511870834900053432205312000+(442970133100372924155318067846945508459 v^44)/272867432230495725197406732457869312000-(1069656816898247335472733794497515934999 v^46)/695811952187764099253387167767566745600+(17210177893334763732353818552509075800667491 v^48)/11800970709104479123337446365337932005376000-(130836697637502282590381041169575270542112249 v^50)/94407765672835832986699570922703456043008000+(9464415982939909317349420058657855191595921051 v^52)/7174990191135523306989167390125462659268608000)+nu^26 (-((143754767 v^50)/485639000)+(733528060301 v^52)/442902768000)+nu^4 (-((275239 v^6)/110880)+(5049991 v^8)/23063040-(1360552183 v^10)/461260800+(14522432329 v^12)/3485081600-(2098374972677 v^14)/454056345600+(50264838254489 v^16)/10679405248512-(5149863858980947 v^18)/1116483275980800+(7284239840479807 v^20)/1642985422848000-(298397675800533472243 v^22)/70740380366143488000+(1683690024496759429 v^24)/421766248071168000-(383422365368628515450611 v^26)/101752963118660793139200+(39773103057738415653367441 v^28)/11192825943052687245312000-(1200220653080543948422587391 v^30)/358170430177685991849984000+(83805928369314351007636552631 v^32)/26504611833148763396898816000-(1176004786447987336829244540451 v^34)/393782804378210199039639552000+(4559343813522821521159975295701 v^36)/1614509497950661816062522163200-(2598789129673822623380342247545099 v^38)/971934717766298413269638342246400+(24639510092796628357153292410136003 v^40)/9719347177662984132696383422464000-(202203762289310221040772787788543857 v^42)/84010908937960506526295176249344000+(156098534295893974491789479970203363687 v^44)/68216858057623931299351683114467328000-(24252563846814686846396253761008068026987 v^46)/11132991235004225588054194684281067929600+(395258390141310700873947708570112471587881 v^48)/190338237243620631021571715569966645248000-(23390271919461102618908914985348737167834481 v^50)/11800970709104479123337446365337932005376000+(6795252038125803694957123478125191721488249941 v^52)/3587495095567761653494583695062731329634304000)+nu^5 ((1783291 v^8)/960960-(3650939 v^10)/5765760+(4455044629 v^12)/1792327680-(14644938005791 v^14)/3814073303040+(123642463370221 v^16)/26698513121280-(3806188996452919 v^18)/755773294510080+(510597054197452549 v^20)/98250528286310400-(6406132312462626077 v^22)/1230267484628582400+(10112066333587780337 v^24)/1972568298671308800-(203184599187221289098761 v^26)/40701185247464317255680+(5403921178281950486189233 v^28)/1119282594305268724531200-(666056985571758571696402639 v^30)/143268172071074396739993600+(47332146839493433575594119321 v^32)/10601844733259505358759526400-(674220227291660944994282619031 v^34)/157513121751284079615855820800+(222520691551384044802418091971 v^36)/54269226821870985413866291200-(15264788152552792841220510294121121 v^38)/3887738871065193653078553368985600+(11693880536779977672800438766534391 v^40)/3110191096852154922462842695188480-(7019124478249807552423772643012786599 v^42)/1949053087360683751410048088984780800+(188327810102042566251188182815769044709 v^44)/54573486446099145039481346491573862400-(73669290300393463250702575720684606838947 v^46)/22265982470008451176108389368562135859200+(3745833086689789172127755355968491932134059 v^48)/1180097070910447912333744636533793200537600-(140335795491889517401476657358308567590039 v^50)/46052568620895528286194912645221198069760+(144865326856668387899557385405299314500167171 v^52)/49482690973348436599925292345692845925990400)+nu^6 (-((152653 v^10)/102960)+(172249237 v^12)/196035840-(137128153681 v^14)/59594895360+(7145744705999 v^16)/1907036651520-(65315467297967 v^18)/13495951687680+(13984546398795521 v^20)/2506391027712000-(7631105042875837421 v^22)/1263221077966848000+(141984014550144200047 v^24)/22543637699100672000-(5481249977851235223161 v^26)/855066916963536076800+(10267461108670592530243363 v^28)/1598975134721812463616000-(325562828996095036915145191 v^30)/51167204311097998835712000+(113905062934702609350640997 v^32)/18203716918371403431936000-(301286224926218721440998703549 v^34)/49222850547276274879954944000+(59631324064443999902665824367 v^36)/9996962835607813102554316800-(32198993636915424075950402362626827 v^38)/5553912672950276647255076241408000+(1952306843052164635634424079203689 v^40)/347119542059392290453442265088000-(7586349629797225572285010407905767579 v^42)/1392180776686202679578605777846272000+(1606496112926686043053003449912773377 v^44)/304539544900106836157820013903872000-(690847404283801622305387041182578729897 v^46)/135355516535005782225582914094602649600+(130045027428567945093886279687578787278889 v^48)/26341452475679640900306799922629312512000-(2012425609686020891209415809347806400123883 v^50)/421463239610874254404908798762069000192000+(2366895157620680240321152650581559406861884437 v^52)/512499299366823093356369099294675904233472000)+nu^25 ((204742411 v^48)/664000960-(6878742999 v^50)/4173720320+(35098655671811 v^52)/6525313597440)+nu^7 ((960529 v^12)/777920-(861958717 v^14)/827706880+(1879743539 v^16)/833495040-(83110615512173 v^18)/21930921492480+(90831441795645739 v^20)/17544737193984000-(2647338894815405149 v^22)/421073692655616000+(86909490591685370663 v^24)/12211137087012864000-(37339230609925996287343 v^26)/4845379196126704435200+(479711375554034414534167 v^28)/59221301285993054208000-(142284089062011269969981923 v^30)/17055734770365999611904000+(5343586455043868645936977999 v^32)/631062186503541985640448000-(69770063497395454520948704451 v^34)/8203808424546045813325824000+(1520408361136514603011231389917 v^36)/179389944216740201784724684800-(41455772676981082190581237200259 v^38)/4936811264844690353115623325696+(494673302790042338313041997596879 v^40)/59719491106992222013495443456000-(1259696670810332554697084178044082803 v^42)/154686752965133631064289530871808000+(12970529072689055556162136510273215767 v^44)/1624210906133903126175040074153984000-(2367703756485173181168180414901545179737 v^46)/302938537006917703076304617259348787200+(4292269121349232869367298422149786390726347 v^48)/561950986147832339206545065016092000256000-(16760179800744589766954762527749196597219013 v^50)/2247803944591329356826180260064368001024000+(177486787738378026827765299277014311772596941 v^52)/24404728541277290159827099966413138296832000)+nu^8 (-((995101 v^14)/940576)+(365737417 v^16)/316033536-(133087638643 v^18)/58150170624+(10044436758312571 v^20)/2558607507456000-(1035025109181024083 v^22)/184219740536832000+(610892642023299252611 v^24)/85477959609090048000-(17873351830875663026161 v^26)/2119853398305433190400+(9552023806979835912631 v^28)/1009453999193063424000-(13921006289584946924650777 v^30)/1356706174915477241856000+(4360283590256989295349566753 v^32)/401585027774981263589376000-(33667600565378648717364558899 v^34)/2983203063471289386663936000+(141578230345691248326368030927 v^36)/12231132560232286485322137600-(692284711859948438944480843813061 v^38)/58905134410078691713311414681600+(166053681864969961964927699361907 v^40)/14025032002399688503169384448000-(20839483721611518432326232566392471 v^42)/1757804010967427625730562850816000+(198555983783227123007312200956494071 v^44)/16806321275591015348448308232192000-(3915781937502498770703554301302301773 v^46)/333857863194165072438012825462374400+(39164094752548604390327673601850293912559 v^48)/3373633707577038056986119601297293312000-(16395921068930551867239293082175942303907411 v^50)/1430420692012664136162114710950052364288000+(27908383187080192497450661721090165632739861 v^52)/2470726649840056235189107228004635901952000)+nu^24 (-((59601823 v^46)/185240160)+(78373265219 v^48)/47808069120-(2497788242741003 v^50)/483817659494400+(3812178168333146911 v^52)/294161136972595200)+nu^9 ((2008903 v^16)/2170560-(2615015 v^18)/2102016+(252577773363 v^20)/106502144000-(2092509143059679 v^22)/506098188288000+(9394555318469113777 v^24)/1526392135876608000-(760930083416494793 v^26)/93237746230886400+(1049187577935284665273 v^28)/104878337578500096000-(5730584795513060492942141 v^30)/493347699969264451584000+(2606020955846565297755532133 v^32)/200792513887490631794688000-(45301770959781571045497465829 v^34)/3212680222199850108715008000+(27258272759090368630350241199 v^36)/1816826056692329026997452800-(113904049758946958934033913924211 v^38)/7249862696625069749330635653120+(14438465046145691952652973165611 v^40)/888463565762876194770911232000-(378169420217164097703392767669170467 v^42)/22716236449425218547902658379776000+(672747571767346098882093605923325833 v^44)/39753413786494132458829652164608000-(709900264643197708784646666706593191873 v^46)/41521645631717391470598395092889763840+(59097027616432439131248507494401410164767 v^48)/3438511278876596481158929593629933568000-(7573131144700350841525884424633478746872281 v^50)/440129443696204349588342987984631496704000+(287146796911758674091601311009733710387750947 v^52)/16724918860455765284357033543415996874752000)+nu^10 (-((129407 v^18)/157320)+(1964181311 v^20)/1497686400-(76636274089 v^22)/30809548800+(9697167895263007 v^24)/2201527119052800-(481544313424865711 v^26)/70977234318262272+(106070003059850959411 v^28)/11356357490921963520-(150894056607275674921667 v^30)/12719120389832599142400+(38952693501681199560345523 v^32)/2738079734829417706291200-(72999215760337873577537693 v^34)/4462055864166458484326400+(3133213733911804440397646953 v^36)/171808551013296331900846080-(134937285723246983024420020416797 v^38)/6796746278086002889997470924800+(90019903533480546510385187903 v^40)/4242001109743175465749708800-(64840768981003862262241529624863 v^42)/2899945078650027899732254261248+(4727822539351533696940488192386807 v^44)/202996155505501952981257798287360-(935672200832544221198054375307611785483 v^46)/38926542779735054503685995399584153600+(15629864252185983293811368242247354494057 v^48)/634802082254140888829340848054756966400-(1654797372567844438311733408717625439795539 v^50)/66019416554430652438251448197694724505600+(442284071295994990555292356495639179779977 v^52)/17421790479641422171205243274391663411200)+nu^23 ((351769387 v^44)/1045746240-(695359156897 v^46)/426664465920+(1790189768307337 v^48)/361811467100160-(1923355188352728989 v^50)/159197045524070400+(32304637056943285281769 v^52)/1258293447822252441600)+nu^11 ((18115257 v^20)/24472000-(7217353153 v^22)/5285952000+(3220781901443 v^24)/1226340864000-(791093369594827 v^26)/167272893849600+(1161245080472979413 v^28)/154634497425408000-(2925415054028581981 v^30)/273458900710195200+(1468929902623026728123051 v^32)/104579434316401370726400-(62491356171716451594739 v^34)/3598432148521337487360+(45072997207804889450873494069 v^36)/2195331485169897574288588800-(29532742545268671613155833787083 v^38)/1258656718164074609258790912000+(35509864218968924002597292075933 v^40)/1359349255617200577999494184960-(12663586875520801690842120647551183 v^42)/444448104445276015067660707430400+(4730495137335266709588824610698347 v^44)/154715988790679866866796484100096-(74147793426773413670069152884643564151 v^46)/2289796634102062029628587964681420800+(20588504631568792735346500212052558027663 v^48)/606796108037046437851575810640576512000-(4785126319153176528858963426212892781519 v^50)/135786541658639762316436545038450688000+(6702417363388444235746424367891653543428531 v^52)/184466016843262117106879046434735259648000)+nu^22 (-((29433937 v^42)/83523888)+(530170947371 v^44)/327413640960-(140549144709263 v^46)/29685503447040+(18680097226461809461 v^48)/1661438256923934720-(214585124680372589821 v^50)/9190935038302617600+(717871824606566973349679 v^52)/16415009978408475033600)+nu^12 (-((25741003 v^22)/38253600)+(25017643603 v^24)/17749670400-(54670837213 v^26)/19651420800+(1318106575902883 v^28)/258245871206400-(7834078417206961279 v^30)/940014971191296000+(61421178413772220517 v^32)/5013413179686912000-(837183245792147416367459 v^34)/50454990240369082368000+(10624955414158272890556550637 v^36)/503096798684768194107801600-(2147199294444913109553704559881 v^38)/83741273587529157470846976000+(11221960799707464855600669692666173 v^40)/373821045294730158949860900864000-(2400834957445753955096799337750932871 v^42)/70278356515409269882573849362432000+(5753471086779564128654513366115195583 v^44)/151368767879343042824005214011392000-(1803624513814716449255774088249679411 v^46)/43427177543314969527438737261199360+(59696106639634311079047948245718616126903 v^48)/1334951437681502163273466783409268326400-(317507955742670234658747452543271921175877 v^50)/6674757188407510816367333917046341632000+(823068889849603582144072483350546968597497 v^52)/16430171540695411240288821949652533248000)+nu^21 ((122120363 v^40)/330033600-(349138888831 v^42)/217162108800+(880103607112343 v^44)/194577249484800-(19303883573328009 v^46)/1848175017328640+(435931619765400894871 v^48)/20570187942867763200-(6394709701431165946291 v^50)/164561503542942105600+(110198990288130204037051 v^52)/1681569649648887398400)+nu^13 ((17772677 v^24)/28814400-(2260672157 v^26)/1563181200+(51948097180921 v^28)/17607673036800-(7784006367037991 v^30)/1408613842944000+(2282121880199474101 v^32)/246379366711296000-(4221930366876042097 v^34)/301130337091584000+(3781646172951217700251121 v^36)/193432637908531858636800-(92401445815215227547015971183 v^38)/3612216346771897794428928000+(19335070013979235158693227717003 v^40)/606852346257678829464059904000-(544574852347046901795984411198637 v^42)/14261030137055452492405407744000+(119425309995397790055726284009989541 v^44)/2690080632168775880672683229184000-(175281190947160418795639641288315513 v^46)/3479934094380033479678705113497600+(140736877795836572414683977510704153 v^48)/2511885201130299448820531567001600-(35982542271953409700550041956377496921641 v^50)/586791840739121830010315069630447616000+(4655534497101334697521687056744489590767 v^52)/70306856494088329862987059034062848000)+nu^14 (-((4790719 v^26)/8414640)+(229719519979 v^28)/155502547200-(38916353014093 v^30)/12440203776000+(6790320011031731 v^32)/1133015482368000-(213240435643067519 v^34)/20700499083264000+(805216068436341989591 v^36)/50244251374898380800-(134990549387744106158895271 v^38)/5876567640808114618368000+(15384401013114264629119380247 v^40)/498551598922511677390848000-(2480640774538682972377246706263 v^42)/62973298838899756250431488000+(501411732220152545863184843423723921 v^44)/10382029939776369414471136837632000-(380944606778953568095585206624189361 v^46)/6644499161456876425261527576084480+(3736031578270173191968116061217189758669 v^48)/56345352889154312086217753845196390400-(930505703343066477561529374128110056936481 v^50)/12395977635613948658967905845943205888000+(4140085934726574836522240128962639361677061 v^52)/49583910542455794635871623383772823552000)+nu^20 (-((1004108907 v^38)/2577929120)+(4144649242073 v^40)/2598552552960-(162108348212441 v^42)/37579067688960+(5829866749215950593 v^44)/601866348106383360-(174631193603051081373 v^46)/9094869260274237440+(3392133207372553479791 v^48)/98456797438883659776-(7021230317216782301966407 v^50)/123399186123400853585920+(39470765955495140145495844559 v^52)/450160230978166313881436160)+nu^15 ((316178507 v^28)/598086720-(50369947337 v^30)/33492856320+(65706141435083 v^32)/19827770941440-(462480285298919 v^34)/71106488893440+(30993438190324544579 v^36)/2705459689417605120-(1547627675291977690283 v^38)/84607103014514196480+(20438675673587862866750933 v^40)/759433356658279427604480-(14367755497131173875005948557 v^42)/387527992854767730771886080+(23558465818296248349595476026291 v^44)/486115114237020641480253898752-(493899461768905998518013371731403 v^46)/8131380092691981639306065215488+(9980588338938270809984764127937307 v^48)/135629628611384744888503998873600-(578823437403174678114304420384177016101 v^50)/6674757188407510816367333917046341632+(106678491109485176301714124362079227053551 v^52)/1067961150145201730618773426727414661120)+nu^19 ((163461173 v^36)/397575360-(216201859849 v^38)/136765923840+(1604795859509 v^40)/390759782400-(4831311158202937 v^42)/538727486668800+(102689005497572771611 v^44)/5913072893676748800-(62582723367473608393 v^46)/2053220204783075328+(201576959471927440083966581 v^48)/4091657224091712513638400-(92480175778346794305119965961 v^50)/1243863796123880604146073600+(468825806246474322666229694157 v^52)/4422626830662686592519372800)+nu^16 (-((27323463 v^30)/55378400)+(1352985367 v^32)/886054400-(107569276233037 v^34)/30685835980800+(56828283670203139 v^36)/8051963361361920-(176344793074661153233 v^38)/13849376981542502400+(124826780342178551521 v^40)/5988919775802163200-(6361738717607348665582613 v^42)/202343354665187829350400+(91331130554526739050442948567 v^44)/2058414270990094179709747200-(471317890303370030594562572963 v^46)/7943057422173539893468200960+(333485909245074099316588892266890053 v^48)/4389439438925393792329107426508800-(1140464910555836810087366002690226311 v^50)/12146876434762096029086838161408000+(3687430775434072619944049681862099568049 v^52)/32719397982389758903761440769835008000)+nu^18 (-((16445981 v^34)/37777740)+(38783704907 v^36)/24782197440-(2016457544919 v^38)/516671267840+(67847630412277153 v^40)/8184072882585600-(6031913961894576619 v^42)/384651425481523200+(146871026428621950347 v^44)/5458221132624691200-(124057829279695467894945 v^46)/2916485233105203888128+(241539642336708876301128347083 v^48)/3844669915291994594633318400-(163273425808113997093598627717683 v^50)/1860820239001325383802526105600+(40070710286539048064101502173686493 v^52)/342390923976243870619664803430400)+nu^17 ((1867519 v^32)/4037440-(22004149 v^34)/14222208+(42829358689973 v^36)/11568912875520-(60915584746882207 v^38)/7959412058357760+(13504894011986727521 v^40)/955129447002931200-(1064173213915926829643 v^42)/44891084009137766400+(701174406795495299676390419 v^44)/19145867765561220818534400-(1109436829260816406785328913 v^46)/20974211894524724788592640+(4823339618819876314261917837509 v^48)/66697993824588624827724595200-(59022350990777710407191121749186231 v^50)/624359920191974117012329935667200+(223973156992496235272628701344508903 v^52)/1880425171401710281825370159185920)+nu (-(19781/480)+(33601 \[Pi]^2)/16384-15/(4 v^4)+(-(557/16)+(123 \[Pi]^2)/256)/v^2+v^4 (78957167/5644800+(29201523 \[Pi]^2)/33554432-(27953 Log[2])/3360)+v^2 (-(3171307/134400)+(93031 \[Pi]^2)/32768-(1357 Log[2])/280)+v^8 (9368274513947/852409958400-(15380987189 \[Pi]^2)/34359738368-(16788631 Log[2])/3843840)+v^12 (587504696692747/274011055718400-(83844387831801 \[Pi]^2)/281474976710656-(300796121 Log[2])/104552448)+v^16 (-(15822142495482399163/2959626294141124608)-(123692590730776925 \[Pi]^2)/576460752303423488-(176103823759 Log[2])/84757184512)+v^20 (-(1095132659009176976157227/83500923178701595607040)-(193147770737983523995 \[Pi]^2)/1180591620717411303424-(3719440064141111 Log[2])/2339298292531200)+v^24 (-(75326845428238061367026092429/3441116992048597334753280000)-(157075421780003581656641 \[Pi]^2)/1208925819614629174706176-(2062585607485843387 Log[2])/1628151611601715200)+v^28 (-(1871094061959862814713661509833052121/58307497586452634346321409474560000)-(4213596992640452925296435985 \[Pi]^2)/39614081257132168796771975168-(419880897197327083069 Log[2])/403781599677225369600)+v^32 (-(368195420069028963368134047256573594063/8368009350589081098914490765803520000)-(14462984544983676878730457118805 \[Pi]^2)/162259276829213363391578010288128-(1670107151744795073185101 Log[2])/1912309656071339350425600)+v^36 (-(26698920463620554338084456004262999352007/461609824903404946438301181517234176000)-(25285892817988109945705190026368575 \[Pi]^2)/332306998946228968225951765070086144-(187398422812635218253438931 Log[2])/250895026876559722775838720)+v^40 (-(23071344796650433039869969338557668252427140843931/312686450595571886453869446397029465855098880000)-(22438657246615690480164754735054993035 \[Pi]^2)/340282366920938463463374607431768211456-(279757267491358384348444732927 Log[2])/431539446227682723174442598400)+v^44 (-(881102966446599002957014797670956220970682140733912043/9578044588536573720848820151662394849024932839424000)-(161289445456537091571364744881237788459415 \[Pi]^2)/2787593149816327892691964784081045188247552-(1293847497139718899366698260215051 Log[2])/2271623644942521854790265837977600)+v^48 (-(15277307650180486154515457807785950265944584105126464861099/135677355253251719743878468730184942306824094094458880000)-(292883909529927917113966357678617552796475313 \[Pi]^2)/5708990770823839524233143877797980545530986496-(10586110367552038994628448701988207 Log[2])/20938444031644114487632015550054400)+v^52 (-(499745094402500193572556048580459869436288341424054595073047/3681740712152238666969886127462298594437978617347236167680)-(536605430082079924402427120399285169033013950503 \[Pi]^2)/11692013098647223345629478661730264157247460343808-(4651285298537012052015016042256326417 Log[2])/10273796538193378841931442296560025600)+v^50 (626950569518813173760333035691810202047626190234310326362778461/5062393479209328167083593425260660567352220598852449730560000+(69183513771730987884635852046358290022899087 \[Pi]^2)/1427247692705959881058285969449495136382746624+(14730885701506571933778300155653454339 Log[2])/30821389614580136525794326889680076800)+v^46 (290919642135232165851706510690491978146110498647767523/2852492671381832401574729344312751210497833749708800+(4854156991322439017896579425131352091911825 \[Pi]^2)/89202980794122492566142873090593446023921664+(7792428811007349252443359580557487 Log[2])/14538391327632139870657701363056640)+v^42 (5610721560960099163024655299387943755034650204958117/67929394244940239154956171288385779071098814464000+(83955723916527616407126709537681533735 \[Pi]^2)/1361129467683753853853498429727072845824+(4579508263794967048954676228167 Log[2])/7546922408446916461097228697600)+v^38 (217386236170656212159200530482527195655495863439/3316951332307168114157733825509084501114880000+(375984089597929009567894475961400545 \[Pi]^2)/5316911983139663491615228241121378304+(16204747764436346924481737453 Log[2])/23326456552847714766186086400)+v^34 (1035356507015080757414209439855677501666253/20434678834138536043549186450092195840000+(26670628288581681234626632280055 \[Pi]^2)/324518553658426726783156020576256+(560497614099687531814387 Log[2])/695385329480487036518400)+v^30 (19090877050461827398876700976662677/504826818930325838496289259520000+(246226646640838725961411449105 \[Pi]^2)/2535301200456458802993406410752+(2889968220620525033831 Log[2])/3040237926981461606400)-(37 Log[2])/5+v^26 (10078592531343931615392390627750989/376177403783565382879492964352000+(566610437031857627233835 \[Pi]^2)/4835703278458516698824704+(184778839998879498371 Log[2])/161512639870890147840)+v^22 (17381356031544225674193185213/1002011078144419147284480000+(2742100258254883550063 \[Pi]^2)/18889465931478580854784+(158681412711320747 Log[2])/112286318041497600)+v^18 (1885299402691564470659/206276984137108684800+(107367805309183991 \[Pi]^2)/576460752303423488+(52834541295469 Log[2])/29241228656640)+v^14 (12722507554412939161/7788490247739801600+(2258117299937301 \[Pi]^2)/9007199254740992+(88034675383 Log[2])/36324507648)+v^10 (-(612338872571/98500706304)+(49623189861 \[Pi]^2)/137438953472+(42955345 Log[2])/12300288)+v^6 (-(1035823009/59609088)+(303760055 \[Pi]^2)/536870912+(676273 Log[2])/118272)));
chibLoc[5] = Gamma (1792/5+1/(5 v^10)-2/v^8+32/v^6+320/v^4+640/v^2+nu (-(818081779/504000)+(111049 \[Pi]^2)/960+2/(5 v^8)-121/(10 v^6)+(-(19457/60)+(41 \[Pi]^2)/8)/v^4+v^50 (-(27864950057059011428140269417809164129554979300748952813374804536314020336214735301877/812006721263618416736634943822604084044845333424504451235376871155326517248000000)+(567791914768808657050477 \[Pi]^2)/21871236194365803069440-(241736818198604503138012198428872490653653142678203624815139 Log[2])/12874332375105102963978051313427379779439851376476160000)+v^46 (-(424110807300764548310289542867832297822225062731283718843735405064037698587667429/15486066239834049040138234447107589458211717440583286843984454390644736000000)+(11499105054678489836029 \[Pi]^2)/396720965275160150016-(4042863488255118944981865350719584746132986705792956621433 Log[2])/273275923056476242159911466558600042488110052802560000)+v^42 (-(2670658696273190054151987362270762892021556104745079189666240403080327691481/124230412012530877295422879340806615471471228345071932710695469056000000)+(285502011388173145589 \[Pi]^2)/8746236766958125056-(964022148825719369043947121607403925948412920436789 Log[2])/84316939619826452292065137584355235604725760000)+v^38 (-(495617390283760041453871863582265652292862446320333174430784104646961/29913991122518824657210560121747256261009417071619952397516800000)+(138491282336194542135 \[Pi]^2)/3729556635555725312-(751584872821129647569063639118457822477942613 Log[2])/86992728892588451410115477213628334080000)+v^34 (-(1212641821523301958122360872101774929710490080535126669421/96875532866040425866480216699386049034427826176000000)+(1305545565795012065 \[Pi]^2)/30541959118454784-(975433303331424974849396563712228655170051 Log[2])/153409759313906245932406612143636480000)+v^30 (-(37985573399263532759316932220828031150459832637111799/4099117934701241986012409176380157609377792000000)+(50874962184661885 \[Pi]^2)/1019350358163456-(1737150608023904335442236838320899133 Log[2])/383057068660999195812125736960000)+v^26 (-(6665919015545223954224124830212728264735112988053/989169385786979243728863218238455021568000000)+(27038406730853183 \[Pi]^2)/456101367644160-(5543118078819913789954477938159199 Log[2])/1779403612867817210275921920000)+v^22 (-(151939821953980281370773431223203300462429/31255895677448328040295870496768000000)+(1573364817679591 \[Pi]^2)/21879167385600-(5440217103026628641443394401 Log[2])/2660368768266737848320000)+v^18 (-(41542855922217363688077265723005947/11642787874741288648471216128000)+(58581141989147 \[Pi]^2)/654349172736-(19427025180274172068753 Log[2])/15289475679693895680)+v^14 (-(3021374187607987139308702020497/1076529658838164685586432000)+(759395888195 \[Pi]^2)/6604455936-(5340810477967769 Log[2])/7228541548800)+v^10 (-(257870673014323081075631/101828331039891456000)+(4374061607 \[Pi]^2)/28753920-(108812096826773 Log[2])/275951075400)+v^6 (-(145356924703859207/59072010117120)+(257582911 \[Pi]^2)/1419264-(405087523 Log[2])/2477475)+v^4 (24863534096221/8382528000-(51696793 \[Pi]^2)/193536-(607416 Log[2])/13475)+(74432 Log[2])/525+v^2 (12118597783/32928000-(184881 \[Pi]^2)/4480+(881392 Log[2])/11025)+(-(1592093/1440)+(5069 \[Pi]^2)/144+(6272 Log[2])/45)/v^2+v^8 (1268783289841354299917/499158485489664000-(12861675965 \[Pi]^2)/73801728+(367508669611 Log[2])/1352701350)+v^12 (139096742552086877719673021/53251368165718474752000-(8826159364931 \[Pi]^2)/66913566720+(3610838517589403 Log[2])/6602384989200)+v^16 (7139271228850163923297854154019/2285555275687180409398886400-(4311809058955 \[Pi]^2)/42674946048+(812479113234399489049 Log[2])/830949765200755200)+v^20 (108589337743981794937581844409911295431/26196272718167899459060236288000000-(205156691999779 \[Pi]^2)/2566075187200+(6207929408848802206928879 Log[2])/3822368919923473920000)+v^24 (195870322890186166854485876857409652622927434917/34224643160683725134219252868292018176000000-(1573595910089953 \[Pi]^2)/24171270635520+(11625116456702664635942485927 Log[2])/4577361765879037943808000)+v^28 (416630591537778560493468648247979123450778701367217/52623811323867295766375523210285807147417600000-(746759128188553397 \[Pi]^2)/13761229835206656+(1390879021981559229929521836842191 Log[2])/368152471627824250401914880000)+v^32 (2302408969338556993138689852994250975983121994105607763011/213244313199028010596337550173648559155051495424000000-(152611696726555013 \[Pi]^2)/3310492072280064+(10707981434406786983619410072419813 Log[2])/1985598458242132934639222784000)+v^36 (72994811928390260087383343199401716764653206801078517952843588383/5055771890636632074298702021658203126860704615944421376000000-(1724996003005502075 \[Pi]^2)/43366937622740992+(1341191188142180570773141307843410404014484569 Log[2])/180307603780277807719221904806154076160000)+v^40 (265978653244516490375128291263839314326332337753571582493811119805999449/14059575827583847588888963257221210442674426023661377626832896000000-(883165159024113650771 \[Pi]^2)/25401304652974129152+(4712721462699969835955743801106525462612493051869 Log[2])/472737298041005123546656176795551205949440000)+v^44 (90102419674349483790536038575143601439005473592686121637297305901301920263581/3705307071330268774985221531643188617975185332379101993023351816192000000-(5138459897104307355695 \[Pi]^2)/167245112812077318144+(1400688347260482526173202438520642401572105864213779863 Log[2])/107419781075658900220090985282468570160420618240000)+v^48 (890777874240941237400120966388556575394721457330645533980014170212442738078835113529/29000240045129229169165533707950145858744476193732301829834888255547375616000000-(256089266561974533874369 \[Pi]^2)/9344982737592661311488+(53763880373732335903906711265056170739459118929758469620337 Log[2])/3218583093776275740994512828356844944859962844119040000)));

chibLocLog[1] = 0;
chibLocLog[2] = 0;
chibLocLog[3] = 0;
chibLocLog[4] = -chibNLocLog[4];
chibLocLog[5] = -chibNLocLog[5];


(*The PM-coefficients of the nonlocal-in-time contributions to the scattering angle to 5PM/30PN (@4PM to 30SF, @5PM to 1SF)*)
chibNLoc[1] = 0;
chibNLoc[2] = 0;
chibNLoc[3] = 0;
chibNLoc[4] = Gamma \[Pi] (-((39346913 nu^27 v^52)/138240960)+nu^17 (-((1867519 v^32)/4037440)+(22004149 v^34)/14222208-(42829358689973 v^36)/11568912875520+(60915584746882207 v^38)/7959412058357760-(13504894011986727521 v^40)/955129447002931200+(1064173213915926829643 v^42)/44891084009137766400-(701174406795495299676390419 v^44)/19145867765561220818534400+(1109436829260816406785328913 v^46)/20974211894524724788592640-(4823339618819876314261917837509 v^48)/66697993824588624827724595200+(59022350990777710407191121749186231 v^50)/624359920191974117012329935667200-(223973156992496235272628701344508903 v^52)/1880425171401710281825370159185920)+nu^18 ((16445981 v^34)/37777740-(38783704907 v^36)/24782197440+(2016457544919 v^38)/516671267840-(67847630412277153 v^40)/8184072882585600+(6031913961894576619 v^42)/384651425481523200-(146871026428621950347 v^44)/5458221132624691200+(124057829279695467894945 v^46)/2916485233105203888128-(241539642336708876301128347083 v^48)/3844669915291994594633318400+(163273425808113997093598627717683 v^50)/1860820239001325383802526105600-(40070710286539048064101502173686493 v^52)/342390923976243870619664803430400)+nu^16 ((27323463 v^30)/55378400-(1352985367 v^32)/886054400+(107569276233037 v^34)/30685835980800-(56828283670203139 v^36)/8051963361361920+(176344793074661153233 v^38)/13849376981542502400-(124826780342178551521 v^40)/5988919775802163200+(6361738717607348665582613 v^42)/202343354665187829350400-(91331130554526739050442948567 v^44)/2058414270990094179709747200+(471317890303370030594562572963 v^46)/7943057422173539893468200960-(333485909245074099316588892266890053 v^48)/4389439438925393792329107426508800+(1140464910555836810087366002690226311 v^50)/12146876434762096029086838161408000-(3687430775434072619944049681862099568049 v^52)/32719397982389758903761440769835008000)+nu^19 (-((163461173 v^36)/397575360)+(216201859849 v^38)/136765923840-(1604795859509 v^40)/390759782400+(4831311158202937 v^42)/538727486668800-(102689005497572771611 v^44)/5913072893676748800+(62582723367473608393 v^46)/2053220204783075328-(201576959471927440083966581 v^48)/4091657224091712513638400+(92480175778346794305119965961 v^50)/1243863796123880604146073600-(468825806246474322666229694157 v^52)/4422626830662686592519372800)+nu^15 (-((316178507 v^28)/598086720)+(50369947337 v^30)/33492856320-(65706141435083 v^32)/19827770941440+(462480285298919 v^34)/71106488893440-(30993438190324544579 v^36)/2705459689417605120+(1547627675291977690283 v^38)/84607103014514196480-(20438675673587862866750933 v^40)/759433356658279427604480+(14367755497131173875005948557 v^42)/387527992854767730771886080-(23558465818296248349595476026291 v^44)/486115114237020641480253898752+(493899461768905998518013371731403 v^46)/8131380092691981639306065215488-(9980588338938270809984764127937307 v^48)/135629628611384744888503998873600+(578823437403174678114304420384177016101 v^50)/6674757188407510816367333917046341632-(106678491109485176301714124362079227053551 v^52)/1067961150145201730618773426727414661120)+nu^20 ((1004108907 v^38)/2577929120-(4144649242073 v^40)/2598552552960+(162108348212441 v^42)/37579067688960-(5829866749215950593 v^44)/601866348106383360+(174631193603051081373 v^46)/9094869260274237440-(3392133207372553479791 v^48)/98456797438883659776+(7021230317216782301966407 v^50)/123399186123400853585920-(39470765955495140145495844559 v^52)/450160230978166313881436160)+nu^14 ((4790719 v^26)/8414640-(229719519979 v^28)/155502547200+(38916353014093 v^30)/12440203776000-(6790320011031731 v^32)/1133015482368000+(213240435643067519 v^34)/20700499083264000-(805216068436341989591 v^36)/50244251374898380800+(134990549387744106158895271 v^38)/5876567640808114618368000-(15384401013114264629119380247 v^40)/498551598922511677390848000+(2480640774538682972377246706263 v^42)/62973298838899756250431488000-(501411732220152545863184843423723921 v^44)/10382029939776369414471136837632000+(380944606778953568095585206624189361 v^46)/6644499161456876425261527576084480-(3736031578270173191968116061217189758669 v^48)/56345352889154312086217753845196390400+(930505703343066477561529374128110056936481 v^50)/12395977635613948658967905845943205888000-(4140085934726574836522240128962639361677061 v^52)/49583910542455794635871623383772823552000)+nu^13 (-((17772677 v^24)/28814400)+(2260672157 v^26)/1563181200-(51948097180921 v^28)/17607673036800+(7784006367037991 v^30)/1408613842944000-(2282121880199474101 v^32)/246379366711296000+(4221930366876042097 v^34)/301130337091584000-(3781646172951217700251121 v^36)/193432637908531858636800+(92401445815215227547015971183 v^38)/3612216346771897794428928000-(19335070013979235158693227717003 v^40)/606852346257678829464059904000+(544574852347046901795984411198637 v^42)/14261030137055452492405407744000-(119425309995397790055726284009989541 v^44)/2690080632168775880672683229184000+(175281190947160418795639641288315513 v^46)/3479934094380033479678705113497600-(140736877795836572414683977510704153 v^48)/2511885201130299448820531567001600+(35982542271953409700550041956377496921641 v^50)/586791840739121830010315069630447616000-(4655534497101334697521687056744489590767 v^52)/70306856494088329862987059034062848000)+nu^21 (-((122120363 v^40)/330033600)+(349138888831 v^42)/217162108800-(880103607112343 v^44)/194577249484800+(19303883573328009 v^46)/1848175017328640-(435931619765400894871 v^48)/20570187942867763200+(6394709701431165946291 v^50)/164561503542942105600-(110198990288130204037051 v^52)/1681569649648887398400)+nu^12 ((25741003 v^22)/38253600-(25017643603 v^24)/17749670400+(54670837213 v^26)/19651420800-(1318106575902883 v^28)/258245871206400+(7834078417206961279 v^30)/940014971191296000-(61421178413772220517 v^32)/5013413179686912000+(837183245792147416367459 v^34)/50454990240369082368000-(10624955414158272890556550637 v^36)/503096798684768194107801600+(2147199294444913109553704559881 v^38)/83741273587529157470846976000-(11221960799707464855600669692666173 v^40)/373821045294730158949860900864000+(2400834957445753955096799337750932871 v^42)/70278356515409269882573849362432000-(5753471086779564128654513366115195583 v^44)/151368767879343042824005214011392000+(1803624513814716449255774088249679411 v^46)/43427177543314969527438737261199360-(59696106639634311079047948245718616126903 v^48)/1334951437681502163273466783409268326400+(317507955742670234658747452543271921175877 v^50)/6674757188407510816367333917046341632000-(823068889849603582144072483350546968597497 v^52)/16430171540695411240288821949652533248000)+nu^22 ((29433937 v^42)/83523888-(530170947371 v^44)/327413640960+(140549144709263 v^46)/29685503447040-(18680097226461809461 v^48)/1661438256923934720+(214585124680372589821 v^50)/9190935038302617600-(717871824606566973349679 v^52)/16415009978408475033600)+nu^11 (-((18115257 v^20)/24472000)+(7217353153 v^22)/5285952000-(3220781901443 v^24)/1226340864000+(791093369594827 v^26)/167272893849600-(1161245080472979413 v^28)/154634497425408000+(2925415054028581981 v^30)/273458900710195200-(1468929902623026728123051 v^32)/104579434316401370726400+(62491356171716451594739 v^34)/3598432148521337487360-(45072997207804889450873494069 v^36)/2195331485169897574288588800+(29532742545268671613155833787083 v^38)/1258656718164074609258790912000-(35509864218968924002597292075933 v^40)/1359349255617200577999494184960+(12663586875520801690842120647551183 v^42)/444448104445276015067660707430400-(4730495137335266709588824610698347 v^44)/154715988790679866866796484100096+(74147793426773413670069152884643564151 v^46)/2289796634102062029628587964681420800-(20588504631568792735346500212052558027663 v^48)/606796108037046437851575810640576512000+(4785126319153176528858963426212892781519 v^50)/135786541658639762316436545038450688000-(6702417363388444235746424367891653543428531 v^52)/184466016843262117106879046434735259648000)+nu^23 (-((351769387 v^44)/1045746240)+(695359156897 v^46)/426664465920-(1790189768307337 v^48)/361811467100160+(1923355188352728989 v^50)/159197045524070400-(32304637056943285281769 v^52)/1258293447822252441600)+nu^10 ((129407 v^18)/157320-(1964181311 v^20)/1497686400+(76636274089 v^22)/30809548800-(9697167895263007 v^24)/2201527119052800+(481544313424865711 v^26)/70977234318262272-(106070003059850959411 v^28)/11356357490921963520+(150894056607275674921667 v^30)/12719120389832599142400-(38952693501681199560345523 v^32)/2738079734829417706291200+(72999215760337873577537693 v^34)/4462055864166458484326400-(3133213733911804440397646953 v^36)/171808551013296331900846080+(134937285723246983024420020416797 v^38)/6796746278086002889997470924800-(90019903533480546510385187903 v^40)/4242001109743175465749708800+(64840768981003862262241529624863 v^42)/2899945078650027899732254261248-(4727822539351533696940488192386807 v^44)/202996155505501952981257798287360+(935672200832544221198054375307611785483 v^46)/38926542779735054503685995399584153600-(15629864252185983293811368242247354494057 v^48)/634802082254140888829340848054756966400+(1654797372567844438311733408717625439795539 v^50)/66019416554430652438251448197694724505600-(442284071295994990555292356495639179779977 v^52)/17421790479641422171205243274391663411200)+nu^9 (-((2008903 v^16)/2170560)+(2615015 v^18)/2102016-(252577773363 v^20)/106502144000+(2092509143059679 v^22)/506098188288000-(9394555318469113777 v^24)/1526392135876608000+(760930083416494793 v^26)/93237746230886400-(1049187577935284665273 v^28)/104878337578500096000+(5730584795513060492942141 v^30)/493347699969264451584000-(2606020955846565297755532133 v^32)/200792513887490631794688000+(45301770959781571045497465829 v^34)/3212680222199850108715008000-(27258272759090368630350241199 v^36)/1816826056692329026997452800+(113904049758946958934033913924211 v^38)/7249862696625069749330635653120-(14438465046145691952652973165611 v^40)/888463565762876194770911232000+(378169420217164097703392767669170467 v^42)/22716236449425218547902658379776000-(672747571767346098882093605923325833 v^44)/39753413786494132458829652164608000+(709900264643197708784646666706593191873 v^46)/41521645631717391470598395092889763840-(59097027616432439131248507494401410164767 v^48)/3438511278876596481158929593629933568000+(7573131144700350841525884424633478746872281 v^50)/440129443696204349588342987984631496704000-(287146796911758674091601311009733710387750947 v^52)/16724918860455765284357033543415996874752000)+nu^24 ((59601823 v^46)/185240160-(78373265219 v^48)/47808069120+(2497788242741003 v^50)/483817659494400-(3812178168333146911 v^52)/294161136972595200)+nu^8 ((995101 v^14)/940576-(365737417 v^16)/316033536+(133087638643 v^18)/58150170624-(10044436758312571 v^20)/2558607507456000+(1035025109181024083 v^22)/184219740536832000-(610892642023299252611 v^24)/85477959609090048000+(17873351830875663026161 v^26)/2119853398305433190400-(9552023806979835912631 v^28)/1009453999193063424000+(13921006289584946924650777 v^30)/1356706174915477241856000-(4360283590256989295349566753 v^32)/401585027774981263589376000+(33667600565378648717364558899 v^34)/2983203063471289386663936000-(141578230345691248326368030927 v^36)/12231132560232286485322137600+(692284711859948438944480843813061 v^38)/58905134410078691713311414681600-(166053681864969961964927699361907 v^40)/14025032002399688503169384448000+(20839483721611518432326232566392471 v^42)/1757804010967427625730562850816000-(198555983783227123007312200956494071 v^44)/16806321275591015348448308232192000+(3915781937502498770703554301302301773 v^46)/333857863194165072438012825462374400-(39164094752548604390327673601850293912559 v^48)/3373633707577038056986119601297293312000+(16395921068930551867239293082175942303907411 v^50)/1430420692012664136162114710950052364288000-(27908383187080192497450661721090165632739861 v^52)/2470726649840056235189107228004635901952000)+nu^7 (-((960529 v^12)/777920)+(861958717 v^14)/827706880-(1879743539 v^16)/833495040+(83110615512173 v^18)/21930921492480-(90831441795645739 v^20)/17544737193984000+(2647338894815405149 v^22)/421073692655616000-(86909490591685370663 v^24)/12211137087012864000+(37339230609925996287343 v^26)/4845379196126704435200-(479711375554034414534167 v^28)/59221301285993054208000+(142284089062011269969981923 v^30)/17055734770365999611904000-(5343586455043868645936977999 v^32)/631062186503541985640448000+(69770063497395454520948704451 v^34)/8203808424546045813325824000-(1520408361136514603011231389917 v^36)/179389944216740201784724684800+(41455772676981082190581237200259 v^38)/4936811264844690353115623325696-(494673302790042338313041997596879 v^40)/59719491106992222013495443456000+(1259696670810332554697084178044082803 v^42)/154686752965133631064289530871808000-(12970529072689055556162136510273215767 v^44)/1624210906133903126175040074153984000+(2367703756485173181168180414901545179737 v^46)/302938537006917703076304617259348787200-(4292269121349232869367298422149786390726347 v^48)/561950986147832339206545065016092000256000+(16760179800744589766954762527749196597219013 v^50)/2247803944591329356826180260064368001024000-(177486787738378026827765299277014311772596941 v^52)/24404728541277290159827099966413138296832000)+nu^25 (-((204742411 v^48)/664000960)+(6878742999 v^50)/4173720320-(35098655671811 v^52)/6525313597440)+nu^6 ((152653 v^10)/102960-(172249237 v^12)/196035840+(137128153681 v^14)/59594895360-(7145744705999 v^16)/1907036651520+(65315467297967 v^18)/13495951687680-(13984546398795521 v^20)/2506391027712000+(7631105042875837421 v^22)/1263221077966848000-(141984014550144200047 v^24)/22543637699100672000+(5481249977851235223161 v^26)/855066916963536076800-(10267461108670592530243363 v^28)/1598975134721812463616000+(325562828996095036915145191 v^30)/51167204311097998835712000-(113905062934702609350640997 v^32)/18203716918371403431936000+(301286224926218721440998703549 v^34)/49222850547276274879954944000-(59631324064443999902665824367 v^36)/9996962835607813102554316800+(32198993636915424075950402362626827 v^38)/5553912672950276647255076241408000-(1952306843052164635634424079203689 v^40)/347119542059392290453442265088000+(7586349629797225572285010407905767579 v^42)/1392180776686202679578605777846272000-(1606496112926686043053003449912773377 v^44)/304539544900106836157820013903872000+(690847404283801622305387041182578729897 v^46)/135355516535005782225582914094602649600-(130045027428567945093886279687578787278889 v^48)/26341452475679640900306799922629312512000+(2012425609686020891209415809347806400123883 v^50)/421463239610874254404908798762069000192000-(2366895157620680240321152650581559406861884437 v^52)/512499299366823093356369099294675904233472000)+nu^5 (-((1783291 v^8)/960960)+(3650939 v^10)/5765760-(4455044629 v^12)/1792327680+(14644938005791 v^14)/3814073303040-(123642463370221 v^16)/26698513121280+(3806188996452919 v^18)/755773294510080-(510597054197452549 v^20)/98250528286310400+(6406132312462626077 v^22)/1230267484628582400-(10112066333587780337 v^24)/1972568298671308800+(203184599187221289098761 v^26)/40701185247464317255680-(5403921178281950486189233 v^28)/1119282594305268724531200+(666056985571758571696402639 v^30)/143268172071074396739993600-(47332146839493433575594119321 v^32)/10601844733259505358759526400+(674220227291660944994282619031 v^34)/157513121751284079615855820800-(222520691551384044802418091971 v^36)/54269226821870985413866291200+(15264788152552792841220510294121121 v^38)/3887738871065193653078553368985600-(11693880536779977672800438766534391 v^40)/3110191096852154922462842695188480+(7019124478249807552423772643012786599 v^42)/1949053087360683751410048088984780800-(188327810102042566251188182815769044709 v^44)/54573486446099145039481346491573862400+(73669290300393463250702575720684606838947 v^46)/22265982470008451176108389368562135859200-(3745833086689789172127755355968491932134059 v^48)/1180097070910447912333744636533793200537600+(140335795491889517401476657358308567590039 v^50)/46052568620895528286194912645221198069760-(144865326856668387899557385405299314500167171 v^52)/49482690973348436599925292345692845925990400)+nu^4 ((275239 v^6)/110880-(5049991 v^8)/23063040+(1360552183 v^10)/461260800-(14522432329 v^12)/3485081600+(2098374972677 v^14)/454056345600-(50264838254489 v^16)/10679405248512+(5149863858980947 v^18)/1116483275980800-(7284239840479807 v^20)/1642985422848000+(298397675800533472243 v^22)/70740380366143488000-(1683690024496759429 v^24)/421766248071168000+(383422365368628515450611 v^26)/101752963118660793139200-(39773103057738415653367441 v^28)/11192825943052687245312000+(1200220653080543948422587391 v^30)/358170430177685991849984000-(83805928369314351007636552631 v^32)/26504611833148763396898816000+(1176004786447987336829244540451 v^34)/393782804378210199039639552000-(4559343813522821521159975295701 v^36)/1614509497950661816062522163200+(2598789129673822623380342247545099 v^38)/971934717766298413269638342246400-(24639510092796628357153292410136003 v^40)/9719347177662984132696383422464000+(202203762289310221040772787788543857 v^42)/84010908937960506526295176249344000-(156098534295893974491789479970203363687 v^44)/68216858057623931299351683114467328000+(24252563846814686846396253761008068026987 v^46)/11132991235004225588054194684281067929600-(395258390141310700873947708570112471587881 v^48)/190338237243620631021571715569966645248000+(23390271919461102618908914985348737167834481 v^50)/11800970709104479123337446365337932005376000-(6795252038125803694957123478125191721488249941 v^52)/3587495095567761653494583695062731329634304000)+nu^26 ((143754767 v^50)/485639000-(733528060301 v^52)/442902768000)+nu^3 (-((10843 v^4)/2880)-(1135399 v^6)/1774080-(95188061 v^8)/23063040+(6201518299 v^10)/1230028800-(5413325481 v^12)/1072332800+(60753896418883 v^14)/12713577676800-(78887541287257 v^16)/17799008747520+(44543819900298167 v^18)/10916725365145600-(613991758275721753 v^20)/163750880477184000+(487856614753300125763 v^22)/141480760732286976000-(13037045715121091356501 v^24)/4102942061236322304000+(29870561080115232157619 v^26)/10175296311866079313920-(801103472811507736484791 v^28)/294548051132965453824000+(1810223623904996957585001061 v^30)/716340860355371983699968000-(9601126465595918967766574657 v^32)/4077632589715194368753664000+(1732524695148455003405901436741 v^34)/787565608756420398079279104000-(1901058676000695372084310049987 v^36)/922576855971806752035726950400+(15044662192395151497445245443215961 v^38)/7775477742130387306157106737971200-(283189290522865581948968716472608459 v^40)/155509554842607746123142134759424000+(3719706646697637754971142902826799803 v^42)/2165614541511870834900053432205312000-(442970133100372924155318067846945508459 v^44)/272867432230495725197406732457869312000+(1069656816898247335472733794497515934999 v^46)/695811952187764099253387167767566745600-(17210177893334763732353818552509075800667491 v^48)/11800970709104479123337446365337932005376000+(130836697637502282590381041169575270542112249 v^50)/94407765672835832986699570922703456043008000-(9464415982939909317349420058657855191595921051 v^52)/7174990191135523306989167390125462659268608000)+nu^2 ((288 v^2)/35+(2729 v^4)/720+(15289889 v^6)/1774080-(155795515 v^8)/18450432+(236015851 v^10)/31539200-(273361330079 v^12)/41820979200+(944606839999 v^14)/165111398400-(179395312153819 v^16)/35598017495040+(11266423502832187 v^18)/2519244315033600-(54553727011995699 v^20)/13645906706432000+(22134371155980846761 v^22)/6151337423142912000-(3342924566826124063099 v^24)/1025735515309080576000+(302063824945430452340999 v^26)/101752963118660793139200-(15210912168977132907870469 v^28)/5596412971526343622656000+(1790942796983494527550903021 v^30)/716340860355371983699968000-(122423558589534118415362150271 v^32)/53009223666297526793797632000+(1686634623720933596541612168841 v^34)/787565608756420398079279104000-(12869989151504753407473947840207 v^36)/6458037991802647264250088652800+(1446575471930985124119864739072127 v^38)/777547774213038730615710673797120-(135442825214641411169414676015918107 v^40)/77754777421303873061571067379712000+(10624854255708717979721156094969630139 v^42)/6496843624535612504700160296615936000-(420000780706795884895333255327495339859 v^44)/272867432230495725197406732457869312000+(2020707351139954604447652698593481695157 v^46)/1391623904375528198506774335535133491200-(8100005663462382016244474359384960584336793 v^48)/5900485354552239561668723182668966002688000+(122769128004128350894708707585977668646098219 v^50)/94407765672835832986699570922703456043008000-(8855147475132118007447425816479529779903261491 v^52)/7174990191135523306989167390125462659268608000)+nu (-(337/15)+(74 Log[2])/5+v^4 (-(938431/40320)+(27953 Log[2])/1680-(27953 Log[v])/3360)+v^2 (-(7111/840)+(1357 Log[2])/140-(1357 Log[v])/280)+v^8 (-(170243917/11531520)+(16788631 Log[2])/1921920-(16788631 Log[v])/3843840)+v^12 (-(78182821361/7603814400)+(300796121 Log[2])/52276224-(300796121 Log[v])/104552448)+v^16 (-(543078593096243/71196034990080)+(176103823759 Log[2])/42378592256-(176103823759 Log[v])/84757184512)+v^20 (-(874073263574051467/147375792429465600)+(3719440064141111 Log[2])/1169649146265600-(3719440064141111 Log[v])/2339298292531200)+v^24 (-(4472188136724486271/936453214516019200)+(2062585607485843387 Log[2])/814075805800857600-(2062585607485843387 Log[v])/1628151611601715200)+v^28 (-(19648247905252676889720679/4974589308023416553472000)+(419880897197327083069 Log[2])/201890799838612684800-(419880897197327083069 Log[v])/403781599677225369600)+v^32 (-(510865488283085135257937253523/153137757258192855182082048000)+(1670107151744795073185101 Log[2])/956154828035669675212800-(1670107151744795073185101 Log[v])/1912309656071339350425600)+v^36 (-(400408629600673430739437713775909/139728458368093640808320099942400)+(187398422812635218253438931 Log[2])/125447513438279861387919360-(187398422812635218253438931 Log[v])/250895026876559722775838720)+v^40 (-(5698600364955156908862394280497225061/2283163009734650090807950433058816000)+(279757267491358384348444732927 Log[2])/215769723113841361587221299200-(279757267491358384348444732927 Log[v])/431539446227682723174442598400)+v^44 (-(798748622837276371146086916098973932717/363198546471635106753141653505048576000)+(1293847497139718899366698260215051 Log[2])/1135811822471260927395132918988800-(1293847497139718899366698260215051 Log[v])/2271623644942521854790265837977600)+v^48 (-(11001448608391325455208325097586415867013/5622082897129183430248630801557513830400)+(10586110367552038994628448701988207 Log[2])/10469222015822057243816007775027200-(10586110367552038994628448701988207 Log[v])/20938444031644114487632015550054400)+v^52 (-(6271788317416400603515480307433792458549536867/3571964813768767014301966449629559332536320000)+(4651285298537012052015016042256326417 Log[2])/5136898269096689420965721148280012800-(4651285298537012052015016042256326417 Log[v])/10273796538193378841931442296560025600)+v^50 (655499710749737754364813140894789732103193353/353978495058166100516411089602929303224320000-(14730885701506571933778300155653454339 Log[2])/15410694807290068262897163444840038400+(14730885701506571933778300155653454339 Log[v])/30821389614580136525794326889680076800)+v^46 (590839687239942203163266900413951342300703/285135072216665001141666407445030135398400-(7792428811007349252443359580557487 Log[2])/7269195663816069935328850681528320+(7792428811007349252443359580557487 Log[v])/14538391327632139870657701363056640)+v^42 (309018787445870157125114777823651813991/132072198716958220637506055820017664000-(4579508263794967048954676228167 Log[2])/3773461204223458230548614348800+(4579508263794967048954676228167 Log[v])/7546922408446916461097228697600)+v^38 (870923475873217863018604084992482659/326166144247807155829707204722688000-(16204747764436346924481737453 Log[2])/11663228276423857383093043200+(16204747764436346924481737453 Log[v])/23326456552847714766186086400)+v^34 (578441426303240569184911251723991/187440614884028054742868426752000-(560497614099687531814387 Log[2])/347692664740243518259200+(560497614099687531814387 Log[v])/695385329480487036518400)+v^30 (61936268119575517364960503/17102720265601167654912000-(2889968220620525033831 Log[2])/1520118963490730803200+(2889968220620525033831 Log[v])/3040237926981461606400)-(37 Log[v])/5+v^26 (5600856251054943690787609/1293393220086088303902720-(184778839998879498371 Log[2])/80756319935445073920+(184778839998879498371 Log[v])/161512639870890147840)+v^22 (21572043917305655623/4068727759621324800-(158681412711320747 Log[2])/56143159020748800+(158681412711320747 Log[v])/112286318041497600)+v^18 (3945218036009590213/589503169717862400-(52834541295469 Log[2])/14620614328320+(52834541295469 Log[v])/29241228656640)+v^14 (1565627779052119/177990087475200-(88034675383 Log[2])/18162253824+(88034675383 Log[v])/36324507648)+v^10 (2145544019/175718400-(42955345 Log[2])/6150144+(42955345 Log[v])/12300288)+v^6 (12925943/709632-(676273 Log[2])/59136+(676273 Log[v])/118272)));
chibNLoc[5] = Gamma nu (187184/2625-(148864 Log[2])/525+v^48 (-(7902162674484574001332619054948309695021357862276022042002309285823507580223223599/198243828433500590023592515581690450206261067730591907039886931434405888000000)-(53763880373732335903906711265056170739459118929758469620337 Log[2])/1609291546888137870497256414178422472429981422059520000-(53763880373732335903906711265056170739459118929758469620337 Log[v])/3218583093776275740994512828356844944859962844119040000)+v^44 (-(253790297632899525469758135443216447764777391425783548240879435604600994363/8322467054745720881314462424589193184905201430148373617142294118400000)-(1400688347260482526173202438520642401572105864213779863 Log[2])/53709890537829450110045492641234285080210309120000-(1400688347260482526173202438520642401572105864213779863 Log[v])/107419781075658900220090985282468570160420618240000)+v^40 (-(12684491644623965851224818925298606240140614832730042914497755576021/556623831856412884906393710035679256334766655286424895488000000)-(4712721462699969835955743801106525462612493051869 Log[2])/236368649020502561773328088397775602974720000-(4712721462699969835955743801106525462612493051869 Log[v])/472737298041005123546656176795551205949440000)+v^36 (-(96553523753349162566312469986259215668999084843918036609261/5829134872431919728521046272757484050855852244992000000)-(1341191188142180570773141307843410404014484569 Log[2])/90153801890138903859610952403077038080000-(1341191188142180570773141307843410404014484569 Log[v])/180307603780277807719221904806154076160000)+v^32 (-(5575707740433468860746684981782954462290218883883191/478727355421668486432151468601042921953689600000)-(10707981434406786983619410072419813 Log[2])/992799229121066467319611392000-(10707981434406786983619410072419813 Log[v])/1985598458242132934639222784000)+v^28 (-(52272554414352889845725913759955915919358464809/6645315613702261554549710804100612096000000)-(1390879021981559229929521836842191 Log[2])/184076235813912125200957440000-(1390879021981559229929521836842191 Log[v])/368152471627824250401914880000)+v^24 (-(148184424204277879784724681097903670609941/29317985163688772216128060639641600000)-(11625116456702664635942485927 Log[2])/2288680882939518971904000-(11625116456702664635942485927 Log[v])/4577361765879037943808000)+v^20 (-(3715228618253307119913686386903453/1218204646492182824547072000000)-(6207929408848802206928879 Log[2])/1911184459961736960000-(6207929408848802206928879 Log[v])/3822368919923473920000)+v^16 (-(246004358456518985185399870199/145079192304362037705984000)-(812479113234399489049 Log[2])/415474882600377600-(812479113234399489049 Log[v])/830949765200755200)+v^12 (-(153063947909169951569621/182011512285170568000)-(3610838517589403 Log[2])/3301192494600-(3610838517589403 Log[v])/6602384989200)+v^8 (-(81515761234704829/243729729243000)-(367508669611 Log[2])/676350675-(367508669611 Log[v])/1352701350)+(-(2720/27)-(12544 Log[2])/45-(6272 Log[v])/45)/v^2+v^2 (83075044/385875-(1762784 Log[2])/11025-(881392 Log[v])/11025)-(74432 Log[v])/525+v^4 (568528438/7640325+(1214832 Log[2])/13475+(607416 Log[v])/13475)+v^6 (38172272288071/240364624500+(810175046 Log[2])/2477475+(405087523 Log[v])/2477475)+v^10 (27550186358971497707/49720864765572000+(108812096826773 Log[2])/137975537700+(108812096826773 Log[v])/275951075400)+v^14 (3578489566476016466247203/2944813711370154624000+(5340810477967769 Log[2])/3614270774400+(5340810477967769 Log[v])/7228541548800)+v^18 (235453832170082692795702260707383/102329190305343357261954048000+(19427025180274172068753 Log[2])/7644737839846947840+(19427025180274172068753 Log[v])/15289475679693895680)+v^22 (915956756245866576297782104862352371/231237391079607067059480576000000+(5440217103026628641443394401 Log[2])/1330184384133368924160000+(5440217103026628641443394401 Log[v])/2660368768266737848320000)+v^26 (18539508906937542642977851568593242565373620451/2919911406020690683059721413922996224000000+(5543118078819913789954477938159199 Log[2])/889701806433908605137960960000+(5543118078819913789954477938159199 Log[v])/1779403612867817210275921920000)+v^30 (732059024636797836818121743211231016821502141225937/76057852304026950912339623389866205642752000000+(1737150608023904335442236838320899133 Log[2])/191528534330499597906062868480000+(1737150608023904335442236838320899133 Log[v])/383057068660999195812125736960000)+v^34 (1429567331319932271306309838807600980650772443856135719633/102457228607345489466209057309995206156528648192000000+(975433303331424974849396563712228655170051 Log[2])/76704879656953122966203306071818240000+(975433303331424974849396563712228655170051 Log[v])/153409759313906245932406612143636480000)+v^38 (4176725907388013411141015425394541978759161105128187371243553161/214170688823935408389348882836464845618709742368063488000000+(751584872821129647569063639118457822477942613 Log[2])/43496364446294225705057738606814167040000+(751584872821129647569063639118457822477942613 Log[v])/86992728892588451410115477213628334080000)+v^42 (1604145322108716163943964336986103103873637187236177653985334711733672687/60659380865493592429405702803128230210679310715367154643894272000000+(964022148825719369043947121607403925948412920436789 Log[2])/42158469809913226146032568792177617802362880000+(964022148825719369043947121607403925948412920436789 Log[v])/84316939619826452292065137584355235604725760000)+v^46 (336438328467113708738723408254879047516877389630072555580966488172664773780163/9623798266942324510029087458252230664726742017407937491822725562368000000+(4042863488255118944981865350719584746132986705792956621433 Log[2])/136637961528238121079955733279300021244055026401280000+(4042863488255118944981865350719584746132986705792956621433 Log[v])/273275923056476242159911466558600042488110052802560000)+v^50 (11953509306985167607750646259685813654636133860783949199938876767541237290065875399/264325104578000786698123354108920600275014756974122542719849241912541184000000+(241736818198604503138012198428872490653653142678203624815139 Log[2])/6437166187552551481989025656713689889719925688238080000+(241736818198604503138012198428872490653653142678203624815139 Log[v])/12874332375105102963978051313427379779439851376476160000));

chibNLocLog[1] = 0;
chibNLocLog[2] = 0;
chibNLocLog[3] = 0;
chibNLocLog[4] = Gamma nu \[Pi] (37/5+(1357 v^2)/280+(27953 v^4)/3360-(676273 v^6)/118272+(16788631 v^8)/3843840-(42955345 v^10)/12300288+(300796121 v^12)/104552448-(88034675383 v^14)/36324507648+(176103823759 v^16)/84757184512-(52834541295469 v^18)/29241228656640+(3719440064141111 v^20)/2339298292531200-(158681412711320747 v^22)/112286318041497600+(2062585607485843387 v^24)/1628151611601715200-(184778839998879498371 v^26)/161512639870890147840+(419880897197327083069 v^28)/403781599677225369600-(2889968220620525033831 v^30)/3040237926981461606400+(1670107151744795073185101 v^32)/1912309656071339350425600-(560497614099687531814387 v^34)/695385329480487036518400+(187398422812635218253438931 v^36)/250895026876559722775838720-(16204747764436346924481737453 v^38)/23326456552847714766186086400+(279757267491358384348444732927 v^40)/431539446227682723174442598400-(4579508263794967048954676228167 v^42)/7546922408446916461097228697600+(1293847497139718899366698260215051 v^44)/2271623644942521854790265837977600-(7792428811007349252443359580557487 v^46)/14538391327632139870657701363056640+(10586110367552038994628448701988207 v^48)/20938444031644114487632015550054400-(14730885701506571933778300155653454339 v^50)/30821389614580136525794326889680076800+(4651285298537012052015016042256326417 v^52)/10273796538193378841931442296560025600);
chibNLocLog[5] = Gamma \[Pi] (nu (74432/525+6272/(45 v^2)+(881392 v^2)/11025-(607416 v^4)/13475-(405087523 v^6)/2477475+(367508669611 v^8)/1352701350-(108812096826773 v^10)/275951075400+(3610838517589403 v^12)/6602384989200-(5340810477967769 v^14)/7228541548800+(812479113234399489049 v^16)/830949765200755200-(19427025180274172068753 v^18)/15289475679693895680+(6207929408848802206928879 v^20)/3822368919923473920000-(5440217103026628641443394401 v^22)/2660368768266737848320000+(11625116456702664635942485927 v^24)/4577361765879037943808000-(5543118078819913789954477938159199 v^26)/1779403612867817210275921920000+(1390879021981559229929521836842191 v^28)/368152471627824250401914880000-(1737150608023904335442236838320899133 v^30)/383057068660999195812125736960000+(10707981434406786983619410072419813 v^32)/1985598458242132934639222784000-(975433303331424974849396563712228655170051 v^34)/153409759313906245932406612143636480000+(1341191188142180570773141307843410404014484569 v^36)/180307603780277807719221904806154076160000-(751584872821129647569063639118457822477942613 v^38)/86992728892588451410115477213628334080000+(4712721462699969835955743801106525462612493051869 v^40)/472737298041005123546656176795551205949440000-(964022148825719369043947121607403925948412920436789 v^42)/84316939619826452292065137584355235604725760000+(1400688347260482526173202438520642401572105864213779863 v^44)/107419781075658900220090985282468570160420618240000-(4042863488255118944981865350719584746132986705792956621433 v^46)/273275923056476242159911466558600042488110052802560000+(53763880373732335903906711265056170739459118929758469620337 v^48)/3218583093776275740994512828356844944859962844119040000-(241736818198604503138012198428872490653653142678203624815139 v^50)/12874332375105102963978051313427379779439851376476160000)+nu^2 (-(1408/45)+(6944 v^2)/225+(32272 v^4)/4725+(3934478 v^6)/51975-(820188637 v^8)/17342325+(62410404631 v^10)/2705402700+(746929 v^12)/168168-(20717626353558359 v^14)/475371719222400+(5569671201698207251 v^16)/54192375991353600-(952138287399828738343 v^18)/4985698591204531200+(33144424993637634382309 v^20)/104246425088822016000-(47082473258315145464813 v^22)/95228568247228416000+(5843396543944148153459041997 v^24)/7981106304800213544960000-(29962047798243358951460016387647 v^26)/28700058272061567907676160000+(84691654206431988357816048028471 v^28)/58661657567070897042063360000-(110825563956227253677444737438267789 v^30)/56940915611770150728829501440000+(10819163458798249895196917188710534229 v^32)/4213627755270991153933383106560000-(6219876721164548463790532039313369594293 v^34)/1870850723340320072346422099312640000+(43313425047626840299983113148383965601353 v^36)/10227317287593749728827107476242432000-(10565707907406979376214059472849259621146139 v^38)/1986860647716559864674621540563681280000+(1226711927400774638009794293480807633090610985249 v^40)/186077447101246697566237005759951006597120000-(18843319120675597772672033504165035987130990089261 v^42)/2332170670335625276163503805524719282683904000+(1367301910194990015323060786704178870905210422119657 v^44)/139506209189167402883235045821387753455091712000-(2760560025332093185505668971973667577533590799524784833 v^46)/234370431437801236843834876979931425804554076160000+(142059903391480698077246074454341795880910391723794246929 v^48)/10121330483573194154070795057725927499559631585280000-(1108986878567242175253267076725536014328114202181144765367 v^50)/66821794334455551716149055260003701277369470812160000));


(*An assembly function for the total angle to 5PM/30PN (@4PM to 30SF, @5PM to 1SF)*)
chiLoc = 2 (chibLoc[1]/b+chibLoc[2]/b^2+chibLoc[3]/b^3+chibLoc[4]/b^4+chibLoc[5]/b^5+(chibLocLog[1]/b+chibLocLog[2]/b^2+chibLocLog[3]/b^3+chibLocLog[4]/b^4+chibLocLog[5]/b^5) Log[b/Gamma]);
chiNLoc = 2 (chibNLoc[1]/b+chibNLoc[2]/b^2+chibNLoc[3]/b^3+chibNLoc[4]/b^4+chibNLoc[5]/b^5+(chibNLocLog[1]/b+chibNLocLog[2]/b^2+chibNLocLog[3]/b^3+chibNLocLog[4]/b^4+chibNLocLog[5]/b^5) Log[b/Gamma]);
chi = chiLoc + chiNLoc;


(*The PM-coefficients of the (normalized) Hamiltonian \hat{H} to 5PM/30PN (@4PM to 30SF, @5PM to 1SF)*)
cLoc[1] = -1+(-3/2-nu)*pHat^2+(5/8-(5*nu)/2-nu^2)*pHat^4+(-7/16+(21*nu)/8-3*nu^2-nu^3)*pHat^6+(45/128-(45*nu)/16+(51*nu^2)/8-3*nu^3-nu^4)*pHat^8+(-77/256+(385*nu)/128-10*nu^2+(95*nu^3)/8-(5*nu^4)/2-nu^5)*pHat^10+(273/1024-(819*nu)/256+(1785*nu^2)/128-(105*nu^3)/4+(75*nu^4)/4-(3*nu^5)/2-nu^6)*pHat^12+(-495/2048+(3465*nu)/1024-(2331*nu^2)/128+(5985*nu^3)/128-(455*nu^4)/8+(105*nu^5)/4-nu^7)*pHat^14+(7293/32768-(7293*nu)/2048+(23331*nu^2)/1024-(9471*nu^3)/128+(16275*nu^4)/128-(861*nu^5)/8+(133*nu^6)/4+2*nu^7-nu^8)*pHat^16+(-13585/65536+(122265*nu)/32768-(14157*nu^2)/512+(111111*nu^3)/1024-(61677*nu^4)/256+(38115*nu^5)/128-(735*nu^6)/4+(153*nu^7)/4+(9*nu^8)/2-nu^9)*pHat^18+(51051/262144-(255255*nu)/65536+(1074645*nu^2)/32768-(19305*nu^3)/128+(105105*nu^4)/256-(171171*nu^5)/256+(79695*nu^6)/128-(1155*nu^7)/4+(315*nu^8)/8+(15*nu^9)/2-nu^10)*pHat^20+(-96577/524288+(1062347*nu)/262144-(1251965*nu^2)/32768+(6600165*nu^3)/32768-(332475*nu^4)/512+(21021*nu^5)/16-(105105*nu^6)/64+(152295*nu^7)/128-(6765*nu^8)/16+(275*nu^9)/8+11*nu^10-nu^11)*pHat^22+(734825/4194304-(2204475*nu)/524288+(11501061*nu^2)/262144-(8544965*nu^3)/32768+(31833945*nu^4)/32768-(1203345*nu^5)/512+(945945*nu^6)/256-(117117*nu^7)/32+(135135*nu^8)/64-(9295*nu^9)/16+(165*nu^10)/8+15*nu^11-nu^12)*pHat^24+(-1404081/8388608+(18253053*nu)/4194304-(3262623*nu^2)/65536+(86327241*nu^3)/262144-(91223275*nu^4)/65536+(128451609*nu^5)/32768-(1903473*nu^6)/256+(2399397*nu^7)/256-(963963*nu^8)/128+(225225*nu^9)/64-(3003*nu^10)/4-(39*nu^11)/8+(39*nu^12)/2-nu^13)*pHat^26+(5386025/33554432-(37702175*nu)/8388608+(234585533*nu^2)/4194304-(53407081*nu^3)/131072+(252515263*nu^4)/131072-(405770365*nu^5)/65536+(451035585*nu^6)/32768-(5404113*nu^7)/256+(11180169*nu^8)/512-(1854853*nu^9)/128+(355355*nu^10)/64-910*nu^11-(91*nu^12)/2+(49*nu^13)/2-nu^14)*pHat^28+(-10363455/67108864+(155451825*nu)/33554432-(261315075*nu^2)/4194304+(2078819925*nu^3)/4194304-(679419195*nu^4)/262144+(1227010785*nu^5)/131072-(195610415*nu^6)/8192+(1415461905*nu^7)/32768-(56119635*nu^8)/1024+(24249225*nu^9)/512-(1684683*nu^10)/64+(533715*nu^11)/64-(4095*nu^12)/4-105*nu^13+30*nu^14-nu^15)*pHat^30+(319929885/2147483648-(319929885*nu)/67108864+(2311719075*nu^2)/33554432-(2492243775*nu^3)/4194304+(14281323875*nu^4)/4194304-(3579626505*nu^5)/262144+(5153445297*nu^6)/131072-(1343868955*nu^7)/16384+(4046849235*nu^8)/32768-(135102825*nu^9)/1024+(49468419*nu^10)/512-(2909907*nu^11)/64+(765765*nu^12)/64-(4165*nu^13)/4-(375*nu^14)/2+36*nu^15-nu^16)*pHat^32+(-618759225/4294967296+(10518906825*nu)/2147483648-(1270024695*nu^2)/16777216+(23606947575*nu^3)/33554432-(36775221525*nu^4)/8388608+(81073977075*nu^5)/4194304-(8129368975*nu^6)/131072+(19223168965*nu^7)/131072-(16769147395*nu^8)/65536+(10692522555*nu^9)/32768-(38105925*nu^10)/128+(95674215*nu^11)/512-(9611511*nu^12)/128+(1051365*nu^13)/64-(1785*nu^14)/2-(595*nu^15)/2+(85*nu^16)/2-nu^17)*pHat^34+(2398428615/17179869184-(21585857535*nu)/4294967296+(177619255245*nu^2)/2147483648-(6912424485*nu^3)/8388608+(727113375*nu^4)/131072-(223747327755*nu^5)/8388608+(395878297815*nu^6)/4194304-(32712078555*nu^7)/131072+(129887855955*nu^8)/262144-(48203995125*nu^9)/65536+(26398260603*nu^10)/32768-(162539091*nu^11)/256+(88267179*nu^12)/256-(15241401*nu^13)/128+(1380825*nu^14)/64-(969*nu^15)/2-(3519*nu^16)/8+(99*nu^17)/2-nu^18)*pHat^36+(-4656977325/34359738368+(88482569175*nu)/17179869184-(193105914705*nu^2)/2147483648+(2052990072045*nu^3)/2147483648-(58004257635*nu^4)/8388608+(302042895975*nu^5)/8388608-(292154154075*nu^6)/2097152+(1708881243615*nu^7)/4194304-(475765826445*nu^8)/524288+(403335973755*nu^9)/262144-(64564138925*nu^10)/32768+(61430215275*nu^11)/32768-(659717487*nu^12)/512+(156165009*nu^13)/256-(2909907*nu^14)/16+(1729665*nu^15)/64+(4845*nu^16)/16-(4959*nu^17)/8+57*nu^18-nu^19)*pHat^38+(36228895395/274877906944-(181144476975*nu)/34359738368+(1672093679025*nu^2)/17179869184-(2361803961825*nu^3)/2147483648+(18265330351125*nu^4)/2147483648-(400018999545*nu^5)/8388608+(840009845025*nu^6)/4194304-(10518906825*nu^7)/16384+(1663005237075*nu^8)/1048576-(1586545226175*nu^9)/524288+(1164433234965*nu^10)/262144-(162618767025*nu^11)/32768+(135688270575*nu^12)/32768-(1280945325*nu^13)/512+(265995345*nu^14)/256-(8580495*nu^15)/32+(4103715*nu^16)/128+(25935*nu^17)/16-(6745*nu^18)/8+65*nu^19-nu^20)*pHat^40+(-70564294515/549755813888+(1481850184815*nu)/274877906944-(225326056725*nu^2)/2147483648+(21573865391925*nu^3)/17179869184-(44411443374375*nu^4)/4294967296+(133365012071445*nu^5)/2147483648-(1180221345765*nu^6)/4194304+(4115897970525*nu^7)/4194304-(5585539524075*nu^8)/2097152+(2962825422375*nu^9)/524288-(1227183174945*nu^10)/131072+(3153975449625*nu^11)/262144-(775805455425*nu^12)/65536+(286116605775*nu^13)/32768-(1195140375*nu^14)/256+(437605245*nu^15)/256-(97817643*nu^16)/256+(4542615*nu^17)/128+(7315*nu^18)/2-(8925*nu^19)/8+(147*nu^20)/2-nu^21)*pHat^42+(275245503975/2199023255552-(3027700543725*nu)/549755813888+(30981007352295*nu^2)/274877906944-(12233879432775*nu^3)/8589934592+(106861986941325*nu^4)/8589934592-(342243771217425*nu^5)/4294967296+(832056048764325*nu^6)/2147483648-(6125910794685*nu^7)/4194304+(36249655619925*nu^8)/8388608-(21174559438725*nu^9)/2097152+(19554647787675*nu^10)/1048576-(1777695253425*nu^11)/65536+(126159017985*nu^12)/4096-(1762991405175*nu^13)/65536+(578686969575*nu^14)/32768-(2151252675*nu^15)/256+(2788660875*nu^16)/1024-(134764245*nu^17)/256+(4542615*nu^18)/128+(26565*nu^19)/4-(5775*nu^20)/4+(165*nu^21)/2-nu^22)*pHat^44+(-537460061385/4398046511104+(12361581411855*nu)/2199023255552-(33170141512365*nu^2)/274877906944+(441304174806495*nu^3)/274877906944-(254728898048625*nu^4)/17179869184+(866698562745015*nu^5)/8589934592-(140675033555595*nu^6)/268435456+(4560206676986565*nu^7)/2147483648-(114144264440415*nu^8)/16777216+(145654301005125*nu^9)/8388608-(37111404539055*nu^10)/1048576+(60323125599555*nu^11)/1048576-(4859033692695*nu^12)/65536+(4913732008185*nu^13)/65536-(958900960875*nu^14)/16384+(1127112984855*nu^15)/32768-(29974120605*nu^16)/2048+(4310941635*nu^17)/1024-(89674585*nu^18)/128+(3763375*nu^19)/128+(86779*nu^20)/8-(7337*nu^21)/4+92*nu^22-nu^23)*pHat^46+(8404960534425/70368744177664-(25214881603275*nu)/4398046511104+(283264322990805*nu^2)/2199023255552-(494726268844665*nu^3)/274877906944+(4816667871660645*nu^4)/274877906944-(2168842822821675*nu^5)/17179869184+(5992246043859075*nu^6)/8589934592-(3247009447987305*nu^7)/1073741824+(22401781363965465*nu^8)/2147483648-(484508962944765*nu^9)/16777216+(540372773310975*nu^10)/8388608-(121419741480975*nu^11)/1048576+(175280751987705*nu^12)/1048576-(12607961720445*nu^13)/65536+(5715973968705*nu^14)/32768-(501401225325*nu^15)/4096+(1060567568775*nu^16)/16384-(50643018855*nu^17)/2048+(6476254785*nu^18)/1024-(114999885*nu^19)/128+(1726725*nu^20)/128+(132825*nu^21)/8-(9177*nu^22)/4+102*nu^23-nu^24)*pHat^48+(-16446277878381/140737488355328+(411156946959525*nu)/70368744177664-(150774700199175*nu^2)/1099511627776+(4414662638255025*nu^3)/2199023255552-(11297696373324075*nu^4)/549755813888+(42954391307232405*nu^5)/274877906944-(7862938312053825*nu^6)/8589934592+(36311885443236975*nu^7)/8589934592-(67099530218259825*nu^8)/4294967296+(100156112447358825*nu^9)/2147483648-(118527943724685*nu^10)/1048576+(1868658251544675*nu^11)/8388608-(747294697568475*nu^12)/2097152+(482758216128825*nu^13)/1048576-(15608555027325*nu^14)/32768+(12764242621845*nu^15)/32768-(8094048351675*nu^16)/32768+(1933976154825*nu^17)/16384-(20795442525*nu^18)/512+(9464179725*nu^19)/1024-(282837555*nu^20)/256-(2220075*nu^21)/128+(97175*nu^22)/4-(11325*nu^23)/4+(225*nu^24)/2-nu^25)*pHat^50+(64420789819239/562949953421312-(837470267650107*nu)/140737488355328+(10246676070305025*nu^2)/70368744177664-(153176117494725*nu^3)/68719476736+(13157193832511625*nu^4)/549755813888-(105307259998110885*nu^5)/549755813888+(325914671997779865*nu^6)/274877906944-(49921062976109325*nu^7)/8589934592+(393601407095421525*nu^8)/17179869184-(315148303428762375*nu^9)/4294967296+(412437734847328905*nu^10)/2147483648-(1727634573684045*nu^11)/4194304+(3035033710526025*nu^12)/4194304-(2176793097272325*nu^13)/2097152+(1266949732537125*nu^14)/1048576-(37039875972645*nu^15)/32768+(109835519844765*nu^16)/131072-(15804672236925*nu^17)/32768+(3425539463775*nu^18)/16384-(16632061875*nu^19)/256+(210315105*nu^20)/16-(330495165*nu^21)/256-(8947575*nu^22)/128+(137475*nu^23)/4-(27625*nu^24)/8+(247*nu^25)/2-nu^26)*pHat^52+(-126275552371045/1125899906842624+(3409439914018215*nu)/562949953421312-(10855510827841953*nu^2)/70368744177664+(173419550706791025*nu^3)/70368744177664-(30449799777767175*nu^4)/1099511627776+(63971183806349625*nu^5)/274877906944-(208609576696167075*nu^6)/137438953472+(2163333820759015905*nu^7)/274877906944-(1132792964530902675*nu^8)/34359738368+(1937403038381135325*nu^9)/17179869184-(680938935385383675*nu^10)/2147483648+(1579384850131427625*nu^11)/2147483648-(11813285057893605*nu^12)/8388608+(9320606483804775*nu^13)/4194304-(377134366396725*nu^14)/131072+(3182484740996925*nu^15)/1048576-(676481416822575*nu^16)/262144+(228338118013005*nu^17)/131072-(14970408013275*nu^18)/16384+(5905712530575*nu^19)/16384-(25946016525*nu^20)/256+(4656977325*nu^21)/256-(90135045*nu^22)/64-(19594575*nu^23)/128+(757575*nu^24)/16-(33345*nu^25)/8+135*nu^26-nu^27)*pHat^54+(990853100553057/9007199254740992-(6935971703871399*nu)/1125899906842624+(91806918412017753*nu^2)/562949953421312-(190990625001638553*nu^3)/70368744177664+(2241813098544508125*nu^4)/70368744177664-(308362873079091285*nu^5)/1099511627776+(1056803956480895805*nu^6)/549755813888-(722447902453041765*nu^7)/68719476736+(6409803730274859915*nu^8)/137438953472-(5831043430992404625*nu^9)/34359738368+(8765834879316910395*nu^10)/17179869184-(2733632486058871215*nu^11)/2147483648+(5668555807562614785*nu^12)/2147483648-(38140855588255455*nu^13)/8388608+(27207550718620875*nu^14)/4194304-(3997624283805285*nu^15)/524288+(15361939857893265*nu^16)/2097152-(1490556446260245*nu^17)/262144+(459985484113155*nu^18)/131072-(27577067392875*nu^19)/16384+(9927744261435*nu^20)/16384-(39517779015*nu^21)/256+(3132875655*nu^22)/128-(11044215*nu^23)/8-(8906625*nu^24)/32+(1021293*nu^25)/16-(39879*nu^26)/8+147*nu^27-nu^28)*pHat^56+(-1945141144158905/18014398509481984+(56409093180608245*nu)/9007199254740992-(24215059106498393*nu^2)/140737488355328+(1676679896625333453*nu^3)/562949953421312-(5129884621176218631*nu^4)/140737488355328+(23605205586524596125*nu^5)/70368744177664-(1325336201870806125*nu^6)/549755813888+(7624512160599457305*nu^7)/549755813888-(17854783874910889335*nu^8)/274877906944+(34436683350261657465*nu^9)/137438953472-(6891435665243554425*nu^10)/8589934592+(36810657729241571175*nu^11)/17179869184-(20551094116563665655*nu^12)/4294967296+(19193097032371035585*nu^13)/2147483648-(58463010303233265*nu^14)/4194304+(75839925204446175*nu^15)/4194304-(81335311686227025*nu^16)/4194304+(35741985226312365*nu^17)/2097152-(198673398245595*nu^18)/16384+(900057422719455*nu^19)/131072-(98987157694425*nu^20)/32768+(16297424790075*nu^21)/16384-(29405485395*nu^22)/128+(4090040955*nu^23)/128-(69946695*nu^24)/64-(3681405*nu^25)/8+(337995*nu^26)/4-(47299*nu^27)/8+(319*nu^28)/2-nu^29)*pHat^58+(7642096901966681/72057594037927936-(114631453529500215*nu)/18014398509481984+(1632039356937258885*nu^2)/9007199254740992-(916886785766157745*nu^3)/281474976710656+(11679811298177126895*nu^4)/281474976710656-(56079521532654115041*nu^5)/140737488355328+(210835115046640027125*nu^6)/70368744177664-(9943830762216112125*nu^7)/549755813888+(98067824775133975125*nu^8)/1099511627776-(99938626506004110825*nu^9)/274877906944+(169775257076464814775*nu^10)/137438953472-(7552864434736345725*nu^11)/2147483648+(36152671791678166725*nu^12)/4294967296-(72808674706535177025*nu^13)/4294967296+(61644605612052798225*nu^14)/2147483648-(170971171189052445*nu^15)/4194304+(810677258738788725*nu^16)/16777216-(199193498580952575*nu^17)/4194304+(80398638096483525*nu^18)/2097152-(1644368109418125*nu^19)/65536+(857095254570555*nu^20)/65536-(173383035743775*nu^21)/32768+(26159572199475*nu^22)/16384-(42780555675*nu^23)/128+(10326341025*nu^24)/256-(24297273*nu^25)/64-(22937985*nu^26)/32+(220255*nu^27)/2-6960*nu^28+(345*nu^29)/2-nu^30)*pHat^60;
cLoc[2] = 1/2 + nu/2 + (5/2 + (27*nu)/4 + (3*nu^2)/4)*pHat^2 + (-27/16 + (147*nu)/16 + (111*nu^2)/8 + (15*nu^3)/16)*pHat^4 + (13/8 - (379*nu)/32 + (453*nu^2)/32 + (337*nu^3)/16 + (35*nu^4)/32)*pHat^6 + (-425/256 + (3915*nu)/256 - (2475*nu^2)/64 + (2625*nu^3)/256 + (7107*nu^4)/256 + (315*nu^5)/256)*pHat^8 + (441/256 - (9849*nu)/512 + (36129*nu^2)/512 - (10821*nu^3)/128 - (2505*nu^4)/256 + (17175*nu^5)/512 + (693*nu^6)/512)*pHat^10 + (-3675/2048 + (48279*nu)/2048 - (114527*nu^2)/1024 + (455175*nu^3)/2048 - (141387*nu^4)/1024 - (53847*nu^5)/1024 + (19485*nu^6)/512 + (3003*nu^7)/2048)*pHat^12 + (957/512 - (115731*nu)/4096 + (670329*nu^2)/4096 - (913245*nu^3)/2048 + (2227245*nu^4)/4096 - (341397*nu^5)/2048 - (253029*nu^6)/2048 + (41973*nu^7)/1024 + (6435*nu^8)/4096)*pHat^14 + (-127413/65536 + (2178891*nu)/65536 - (232353*nu^2)/1024 + (51122709*nu^3)/65536 - (90732195*nu^4)/65536 + (72048789*nu^5)/65536 - (1808457*nu^6)/16384 - (7418193*nu^7)/32768 + (2757057*nu^8)/65536 + (109395*nu^9)/65536)*pHat^16 + (132275/65536 - (5050045*nu)/131072 + (39636025*nu^2)/131072 - (20498335*nu^3)/16384 + (94739667*nu^4)/32768 - (469007275*nu^5)/131072 + (247532955*nu^6)/131072 + (4023675*nu^7)/32768 - (47538945*nu^8)/131072 + (5380409*nu^9)/131072 + (230945*nu^10)/131072)*pHat^18 + (-1096381/524288 + (23111517*nu)/524288 - (102461931*nu^2)/262144 + (989462617*nu^3)/524288 - (701665965*nu^4)/131072 + (1167779613*nu^5)/131072 - (65578667*nu^6)/8192 + (1445408019*nu^7)/524288 + (345337821*nu^8)/524288 - (278714045*nu^9)/524288 + (9883227*nu^10)/262144 + (969969*nu^11)/524288)*pHat^20 + (566865/262144 - (52315341*nu)/1048576 + (516925851*nu^2)/1048576 - (1425181485*nu^3)/524288 + (9565260081*nu^4)/1048576 - (4980198951*nu^5)/262144 + (6233534853*nu^6)/262144 - (2080060983*nu^7)/131072 + (1715456655*nu^8)/524288 + (1736817423*nu^9)/1048576 - (764888355*nu^10)/1048576 + (16680189*nu^11)/524288 + (2028117*nu^12)/1048576)*pHat^22 + (-18723341/8388608 + (469318031*nu)/8388608 - (1278003441*nu^2)/2097152 + (31673371925*nu^3)/8388608 - (122602584325*nu^4)/8388608 + (306033045331*nu^5)/8388608 - (61104604743*nu^6)/1048576 + (118401436699*nu^7)/2097152 - (118425131825*nu^8)/4194304 + (10752538225*nu^9)/4194304 + (433085389*nu^10)/131072 - (7964814549*nu^11)/8388608 + (194546851*nu^12)/8388608 + (16900975*nu^13)/8388608)*pHat^24 + (19293113/8388608 - (1044168237*nu)/16777216 + (12427561629*nu^2)/16777216 - (21359592387*nu^3)/4194304 + (187235630625*nu^4)/8388608 - (1088441018505*nu^5)/16777216 + (2110673409885*nu^6)/16777216 - (333085259367*nu^7)/2097152 + (1018577637441*nu^8)/8388608 - (379387533525*nu^9)/8388608 - (7266163905*nu^10)/8388608 + (12189160035*nu^11)/2097152 - (4955756949*nu^12)/4194304 + (195382527*nu^13)/16777216 + (35102025*nu^14)/16777216)*pHat^26 + (-158794875/67108864 + (4613966175*nu)/67108864 - (29782675275*nu^2)/33554432 + (449830667415*nu^3)/67108864 - (1100488967601*nu^4)/33554432 + (3648122358195*nu^5)/33554432 - (4156654517505*nu^6)/16777216 + (25815552700095*nu^7)/67108864 - (13159938861135*nu^8)/33554432 + (8034635958999*nu^9)/33554432 - (1084009510155*nu^10)/16777216 - (313934400195*nu^11)/33554432 + (157721962125*nu^12)/16777216 - (23687360445*nu^13)/16777216 - 3*nu^14 + (145422675*nu^15)/67108864)*pHat^28 + (20392605/8388608 - (10131781635*nu)/134217728 + (140999188385*nu^2)/134217728 - (580019509305*nu^3)/67108864 + (6265673017425*nu^4)/134217728 - (11660132829735*nu^5)/67108864 + (30514672976865*nu^6)/67108864 - (28090700232525*nu^7)/33554432 + (142807538425005*nu^8)/134217728 - (59718033539865*nu^9)/67108864 + (29278553598801*nu^10)/67108864 - (2668725749625*nu^11)/33554432 - (1765466818245*nu^12)/67108864 + (479337221475*nu^13)/33554432 - (54452977065*nu^14)/33554432 - (350871843*nu^15)/16777216 + (300540195*nu^16)/134217728)*pHat^30 + (-10712803725/4294967296 + (354046044555*nu)/4294967296 - (660398466285*nu^2)/536870912 + (47027876147325*nu^3)/4294967296 - (277858475849055*nu^4)/4294967296 + (1146919449221145*nu^5)/4294967296 - (847080037065735*nu^6)/1073741824 + (3606282305148765*nu^7)/2147483648 - (10969127398697985*nu^8)/4294967296 + (11603529911842605*nu^9)/4294967296 - (1006342390578789*nu^10)/536870912 + (1582636054100517*nu^11)/2147483648 - (161434462784985*nu^12)/2147483648 - (121120137432285*nu^13)/2147483648 + (11089006034085*nu^14)/536870912 - (1924818786549*nu^15)/1073741824 - (181487951283*nu^16)/4294967296 + (9917826435*nu^17)/4294967296)*pHat^32 + (10978556535/4294967296 - (769506651045*nu)/8589934592 + (12256207651305*nu^2)/8589934592 - (3667123595475*nu^3)/268435456 + (94091310449325*nu^4)/1073741824 - (3411873988597935*nu^5)/8589934592 + (11228048879779095*nu^6)/8589934592 - (6780727952265795*nu^7)/2147483648 + (48009255390671025*nu^8)/8589934592 - (61342143097561425*nu^9)/8589934592 + (54704216723107743*nu^10)/8589934592 - (3965634504987939*nu^11)/1073741824 + (2475021153095127*nu^12)/2147483648 - (103583054457225*nu^13)/4294967296 - (454322099828475*nu^14)/4294967296 + (30760906646433*nu^15)/1073741824 - (16279538527851*nu^16)/8589934592 - (577084273251*nu^17)/8589934592 + (20419054425*nu^18)/8589934592)*pHat^34 + (-89908661865/34359738368 + (3330509832705*nu)/34359738368 - (28195732330755*nu^2)/17179869184 + (577838738671845*nu^3)/34359738368 - (499821101507925*nu^4)/4294967296 + (19278053099445*nu^5)/33554432 - (8949876283115145*nu^6)/4294967296 + (193481247919711635*nu^7)/34359738368 - (390643258993847145*nu^8)/34359738368 + (584810285947061625*nu^9)/34359738368 - (318078296008585035*nu^10)/17179869184 + (482989094279512755*nu^11)/34359738368 - (58772918454451509*nu^12)/8589934592 + (14209728770667843*nu^13)/8589934592 + (514338084754125*nu^14)/4294967296 - (3129821774434935*nu^15)/17179869184 + (1316793593269215*nu^16)/34359738368 - (65278985752323*nu^17)/34359738368 - (1646494636527*nu^18)/17179869184 + (83945001525*nu^19)/34359738368)*pHat^36 + (45972724875/17179869184 - (7179267890025*nu)/68719476736 + (128765167158375*nu^2)/68719476736 - (702967639615725*nu^3)/34359738368 + (10438478733981465*nu^4)/68719476736 - (6968592707226075*nu^5)/8589934592 + (27614308649447625*nu^6)/8589934592 - (41265799320215925*nu^7)/4294967296 + (374347691127057375*nu^8)/17179869184 - (2569932758306171115*nu^9)/68719476736 + (3297783131352770775*nu^10)/68719476736 - (1543277178516226725*nu^11)/34359738368 + (2009910789996790395*nu^12)/68719476736 - (205373778529075695*nu^13)/17179869184 + (36585029139644601*nu^14)/17179869184 + (3684875195243445*nu^15)/8589934592 - (20269542563517105*nu^16)/68719476736 + (3410062215925005*nu^17)/68719476736 - (121721839325805*nu^18)/68719476736 - (4410783240729*nu^19)/34359738368 + (172308161025*nu^20)/68719476736)*pHat^38 + (-1503057343095/549755813888 + (61683670752165*nu)/549755813888 - (292059610396785*nu^2)/137438953472 + (13539564261361215*nu^3)/549755813888 - (107351930415987675*nu^4)/549755813888 + (616630102544476845*nu^5)/549755813888 - (165645741238969545*nu^6)/34359738368 + (1084985980165353105*nu^7)/68719476736 - (5461376760339780735*nu^8)/137438953472 + (10571032803784860225*nu^9)/137438953472 - (7815176010444597795*nu^10)/68719476736 + (69516708646840143975*nu^11)/549755813888 - (56457220549261313925*nu^12)/549755813888 + (31699391771434278375*nu^13)/549755813888 - (1354703231698237575*nu^14)/68719476736 + (317695270404955905*nu^15)/137438953472 + (556265473383578805*nu^16)/549755813888 - (250147362790487925*nu^17)/549755813888 + (8566634324294745*nu^18)/137438953472 - (807655006736205*nu^19)/549755813888 - (90663663427179*nu^20)/549755813888 + (1412926920405*nu^21)/549755813888)*pHat^40 + (1534363148175/549755813888 - (132068461820295*nu)/1099511627776 + (2633750691026895*nu^2)/1099511627776 - (8072701091729175*nu^3)/274877906944 + (136145958857318685*nu^4)/549755813888 - (1673765409531439455*nu^5)/1099511627776 + (7754984834636388195*nu^6)/1099511627776 - (1726072263010660785*nu^7)/68719476736 + (19095453913435328175*nu^8)/274877906944 - (41152582151662505355*nu^9)/274877906944 + (68897110902346612665*nu^10)/274877906944 - (5545220665315507605*nu^11)/17179869184 + (43119029445826759425*nu^12)/137438953472 - (244738257742778825025*nu^13)/1099511627776 + (118874591245364322225*nu^14)/1099511627776 - (4208195855912190615*nu^15)/137438953472 + (1839367343086437945*nu^16)/1099511627776 + (2224566482517297105*nu^17)/1099511627776 - (741613775380846335*nu^18)/1099511627776 + (20898068253453195*nu^19)/274877906944 - (521117314183053*nu^20)/549755813888 - (226070012667183*nu^21)/1099511627776 + (2893136075115*nu^22)/1099511627776)*pHat^42 + (-12520612147485/4398046511104 + (563867939443185*nu)/4398046511104 - (5905145238160545*nu^2)/2199023255552 + (152714756118099825*nu^3)/4398046511104 - (682317839620447425*nu^4)/2199023255552 + (4468904792045908875*nu^5)/2199023255552 - (11101259703137096745*nu^6)/1099511627776 + (170841128727752253045*nu^7)/4398046511104 - (128760769057557817125*nu^8)/1099511627776 + (305781142649079468525*nu^9)/1099511627776 - (285914797117734206565*nu^10)/549755813888 + (837098051707099296855*nu^11)/1099511627776 - (473659819025569786935*nu^12)/549755813888 + (202703903713211252625*nu^13)/274877906944 - (252608926927945550625*nu^14)/549755813888 + (850168634762193336135*nu^15)/4398046511104 - (195703823282341677615*nu^16)/4398046511104 - (3197667647618818965*nu^17)/4398046511104 + (8085013273610134125*nu^18)/2199023255552 - (4249835314002083025*nu^19)/4398046511104 + (197989160485411449*nu^20)/2199023255552 - (345022039015731*nu^21)/2199023255552 - (275516338314603*nu^22)/1099511627776 + (11835556670925*nu^23)/4398046511104)*pHat^44 + (3190454406945/1099511627776 - (1200468506045445*nu)/8796093022208 + (26347515256506015*nu^2)/8796093022208 - (179170696211960115*nu^3)/4398046511104 + (3382341674121069075*nu^4)/8796093022208 - (11756980994224802895*nu^5)/4398046511104 + (62347564351268940465*nu^6)/4398046511104 - (128853932536954088505*nu^7)/2199023255552 + (1682231398975548415665*nu^8)/8796093022208 - (1091224293608298566475*nu^9)/2199023255552 + (2254743629964463170555*nu^10)/2199023255552 - (1849318235857644144255*nu^11)/1099511627776 + (4777112022200941314645*nu^12)/2199023255552 - (2393272563574101813045*nu^13)/1099511627776 + (1814673668344724874375*nu^14)/1099511627776 - (498504951119743819875*nu^15)/549755813888 + (1451442129057214523775*nu^16)/4398046511104 - (524405104877062726785*nu^17)/8796093022208 - (56768900801209453155*nu^18)/8796093022208 + (27517648039251525375*nu^19)/4398046511104 - (11815819625177738115*nu^20)/8796093022208 + (454593032285237175*nu^21)/4398046511104 + (4222815561681711*nu^22)/4398046511104 - (659611044349431*nu^23)/2199023255552 + (24185702762325*nu^24)/8796093022208)*pHat^46 + (-415959781550625/140737488355328 + (20395408620912975*nu)/140737488355328 - (29254694437015125*nu^2)/8796093022208 + (6679528656717585825*nu^3)/140737488355328 - (66405451246712196255*nu^4)/140737488355328 + (488354914747626442425*nu^5)/140737488355328 - (688297928743400382225*nu^6)/35184372088832 + (6083779562096108122575*nu^7)/70368744177664 - (42744551140831455458775*nu^8)/140737488355328 + (120317677772506208615115*nu^9)/140737488355328 - (17015554359170354584575*nu^10)/8796093022208 + (123686684275868420490525*nu^11)/35184372088832 - (179579905023406654309725*nu^12)/35184372088832 + (206195798279496163258575*nu^13)/35184372088832 - (46020728518130234361285*nu^14)/8796093022208 + (62132713765476657676425*nu^15)/17592186044416 - (120728681386715231788725*nu^16)/70368744177664 + (37855716132900224253825*nu^17)/70368744177664 - (1252163024549258605875*nu^18)/17592186044416 - (2530574326438947320805*nu^19)/140737488355328 + (1425951136260267591975*nu^20)/140737488355328 - (255745653962188408425*nu^21)/140737488355328 + (4033332526393614645*nu^22)/35184372088832 + (173470177323199665*nu^23)/70368744177664 - (49801355604812859*nu^24)/140737488355328 + (395033145117975*nu^25)/140737488355328)*pHat^48 + (423411036359103/140737488355328 - (43214046267611817*nu)/281474976710656 + (1035069510714791877*nu^2)/281474976710656 - (1932938195269659669*nu^3)/35184372088832 + (40375805436905724045*nu^4)/70368744177664 - (1252636681791918933783*nu^5)/281474976710656 + (7481031367570133966775*nu^6)/281474976710656 - (8800380326160071810109*nu^7)/70368744177664 + (132435944071077376131831*nu^8)/281474976710656 - (401954728763162639520495*nu^9)/281474976710656 + (988623836508558739462281*nu^10)/281474976710656 - (123239768793794927307045*nu^11)/17592186044416 + (397483105197251968507809*nu^12)/35184372088832 - (1029348506760758548777413*nu^13)/70368744177664 + (1057480823237287894371225*nu^14)/70368744177664 - (211417442075326810696425*nu^15)/17592186044416 + (1020559246115542338321675*nu^16)/140737488355328 - (438959447705277429393645*nu^17)/140737488355328 + (117615429762025382604495*nu^18)/140737488355328 - (606042172026144228375*nu^19)/8796093022208 - (1374132087384077511945*nu^20)/35184372088832 + (4437432061215785034975*nu^21)/281474976710656 - (674654358816604264215*nu^22)/281474976710656 + (8586469842359917185*nu^23)/70368744177664 + (1245760998003762975*nu^24)/281474976710656 - (116083494023947635*nu^25)/281474976710656 + (805867616040669*nu^26)/281474976710656)*pHat^50 + (-3445904512029105/1125899906842624 + (182735040011973057*nu)/1125899906842624 - (2279995203927560031*nu^2)/562949953421312 + (71175671921210664285*nu^3)/1125899906842624 - (194780394411204571443*nu^4)/281474976710656 + (1589001675027540197967*nu^5)/281474976710656 - (2505325712652109224801*nu^6)/70368744177664 + (200081771762797903120695*nu^7)/1125899906842624 - (802631268369348609640995*nu^8)/1125899906842624 + (2612992023124246598948451*nu^9)/1125899906842624 - (3470833892325503537899533*nu^10)/562949953421312 + (15078411957889017665907057*nu^11)/1125899906842624 - (3343322533287766744343655*nu^12)/140737488355328 + (4820793544011658326375465*nu^13)/140737488355328 - (2801475275934599102805057*nu^14)/70368744177664 + (10356979629414279605701545*nu^15)/281474976710656 - (14905489437584576629052355*nu^16)/562949953421312 + (8064711957478076101765575*nu^17)/562949953421312 - (1535732642550859503883425*nu^18)/281474976710656 + (693229087781967838624695*nu^19)/562949953421312 - (4694585671285700722875*nu^20)/140737488355328 - (2644397884771991896275*nu^21)/35184372088832 + (3338307448541423282925*nu^22)/140737488355328 - (3474954159760961990775*nu^23)/1125899906842624 + (138666373062657485565*nu^24)/1125899906842624 + (7786589264212068843*nu^25)/1125899906842624 - (267811132603540245*nu^26)/562949953421312 + (3285460280781189*nu^27)/1125899906842624)*pHat^52 + (1751786299256497/562949953421312 - (385592730801088993*nu)/2251799813685248 + (10008411340289703607*nu^2)/2251799813685248 - (81456892671939094345*nu^3)/1125899906842624 + (1865131537186206626445*nu^4)/2251799813685248 - (3991182116444954605849*nu^5)/562949953421312 + (26505499313069216539275*nu^6)/562949953421312 - (69939595432008859736025*nu^7)/281474976710656 + (1192013997027795673211865*nu^8)/1125899906842624 - (8287179001666043443149185*nu^9)/2251799813685248 + (23650756714185596178372189*nu^10)/2251799813685248 - (27791187839257867538582315*nu^11)/1125899906842624 + (107576738408043152980821245*nu^12)/2251799813685248 - (21373869609459763870320045*nu^13)/281474976710656 + (27735218731274297643541715*nu^14)/281474976710656 - (14547907564572454723164717*nu^15)/140737488355328 + (97231774089110460103957905*nu^16)/1125899906842624 - (63196824915105511267890945*nu^17)/1125899906842624 + (30731021457355072192971225*nu^18)/1125899906842624 - (5173288456310304636786975*nu^19)/562949953421312 + (1919335415849967658314255*nu^20)/1125899906842624 + (19542427333708440288435*nu^21)/281474976710656 - (37736114940737830099665*nu^22)/281474976710656 + (4878763555547521328325*nu^23)/140737488355328 - (2185526269954185201225*nu^24)/562949953421312 + (259114590547097823135*nu^25)/2251799813685248 + (22552113300936786261*nu^26)/2251799813685248 - (612404688806077907*nu^27)/1125899906842624 + (6692604275665385*nu^28)/2251799813685248)*pHat^54 + (-56965361587936277/18014398509481984 + (3248590115407977879*nu)/18014398509481984 - (21893530962470097357*nu^2)/4503599627370496 + (1484071945172545330301*nu^3)/18014398509481984 - (17735458485104899080885*nu^4)/18014398509481984 + (158929263216350236520547*nu^5)/18014398509481984 - (138572111673698923759973*nu^6)/2251799813685248 + (1541836846723931246526345*nu^7)/4503599627370496 - (13908222719034940562150115*nu^8)/9007199254740992 + (51416623684455947275091195*nu^9)/9007199254740992 - (19611687959055482187280383*nu^10)/1125899906842624 + (793382096665844226235533111*nu^11)/18014398509481984 - (1664082505838078298455129465*nu^12)/18014398509481984 + (2891349742254061787393988195*nu^13)/18014398509481984 - (259045536512050626477559155*nu^14)/1125899906842624 + (608396517886651385706305393*nu^15)/2251799813685248 - (2315487588267673431709405119*nu^16)/9007199254740992 + (1755754870592160907810890255*nu^17)/9007199254740992 - (258502616828191934242809765*nu^18)/2251799813685248 + (452569292596612694879127675*nu^19)/9007199254740992 - (134197710203144714643341055*nu^20)/9007199254740992 + (19583806458160973086124385*nu^21)/9007199254740992 + (332913448008354200430555*nu^22)/1125899906842624 - (510048428240048110771995*nu^23)/2251799813685248 + (222328276685415692794275*nu^24)/4503599627370496 - (21482715036684503382417*nu^25)/4503599627370496 + (211790359924084349037*nu^26)/2251799813685248 + (248774878981734683711*nu^27)/18014398509481984 - (11116918063203327357*nu^28)/18014398509481984 + (54496920530418135*nu^29)/18014398509481984)*pHat^56 + (57859706915235225/18014398509481984 - (6830511485936854485*nu)/36028797018963968 + (190975111430810200725*nu^2)/36028797018963968 - (841010980765623113775*nu^3)/9007199254740992 + (20945128419086595805221*nu^4)/18014398509481984 - (392198326045117174894185*nu^5)/36028797018963968 + (2866768081690261394520525*nu^6)/36028797018963968 - (2096045841885676579054485*nu^7)/4503599627370496 + (39906476503421085374317875*nu^8)/18014398509481984 - (156341459991071628019774335*nu^9)/18014398509481984 + (507973987507322198204328525*nu^10)/18014398509481984 - (343767168326981307918264255*nu^11)/4503599627370496 + (1553704693138789992704828925*nu^12)/9007199254740992 - (11720921090414400699306620925*nu^13)/36028797018963968 + (18400097892208397997856978485*nu^14)/36028797018963968 - (1495058867298976688019257115*nu^15)/2251799813685248 + (12772412929580941190467980045*nu^16)/18014398509481984 - (11068623027597544391737803195*nu^17)/18014398509481984 + (7644444879803819759268047325*nu^18)/18014398509481984 - (1022427040294598402265926355*nu^19)/4503599627370496 + (806029400176181565659230725*nu^20)/9007199254740992 - (418229456337392403891886875*nu^21)/18014398509481984 + (44016672998465194597329375*nu^22)/18014398509481984 + (1654035507103576205468475*nu^23)/2251799813685248 - (3304904972736185908562655*nu^24)/9007199254740992 + (618490223730050668775415*nu^25)/9007199254740992 - (51524542495013936344605*nu^26)/9007199254740992 + (15650497746391109595*nu^27)/281474976710656 + (82831790079749456325*nu^28)/4503599627370496 - (25054521564894848529*nu^29)/36028797018963968 + (110873045217057585*nu^30)/36028797018963968)*pHat^58;
cLoc[3] = -1/4 - (3*nu)/2 + (-25/8 - (65*nu)/4 - (107*nu^2)/8)*pHat^2 + (105/32 - (4049*nu)/160 - (2589*nu^2)/32 - (487*nu^3)/16)*pHat^4 + (-273/64 + (178553*nu)/4480 - (30993*nu^2)/640 - (1527*nu^3)/8 - (6607*nu^4)/128)*pHat^6 + (2805/512 - (1947527*nu)/32256 + (3093791*nu^2)/17920 + (5787*nu^3)/320 - (168131*nu^4)/512 - (19425*nu^5)/256)*pHat^8 + (-7007/1024 + (2354633*nu)/26880 - (23190389*nu^2)/64512 + (3013571*nu^3)/7168 + (340279*nu^4)/1024 - (237639*nu^5)/512 - (104655*nu^6)/1024)*pHat^10 + (34125/4096 - (7506486151*nu)/61501440 + (274167619*nu^2)/430080 - (8194003*nu^3)/6144 + (8299673*nu^4)/14336 + (4471279*nu^5)/4096 - (2293925*nu^6)/4096 - (265367*nu^7)/2048)*pHat^12 + (-81345/8192 + (242443078721*nu)/1476034560 - (217860847279*nu^2)/210862080 + (147156161*nu^3)/49152 - (1047448201*nu^4)/294912 - (596091*nu^5)/16384 + (203679077*nu^6)/81920 - (1170951*nu^7)/2048 - (5144071*nu^8)/32768)*pHat^14 + (1524237/131072 - (7182505420439*nu)/33456783360 + (619566815411*nu^2)/393609216 - (1211685861829*nu^3)/210862080 + (20537127709*nu^4)/1966080 - (2092476077*nu^5)/294912 - (941510797*nu^6)/327680 + (380073521*nu^7)/81920 - (59150223*nu^8)/131072 - (12021149*nu^9)/65536)*pHat^16 + (-3518515/262144 + (452070514205*nu)/1651113984 - (663053296041*nu^2)/289669120 + (13140843599349*nu^3)/1312030720 - (4503730613467*nu^4)/187432960 + (9519839149*nu^5)/327680 - (2630963171*nu^6)/262144 - (6799526127*nu^7)/655360 + (2470183053*nu^8)/327680 - (19594721*nu^9)/131072 - (54499629*nu^10)/262144)*pHat^18 + (16047031/1048576 - (5218351099805309*nu)/15256293212160 + (575866016853775*nu^2)/179485802496 - (145528148057657*nu^3)/8921808896 + (2918235842785*nu^4)/60555264 - (36518102487805*nu^5)/449839104 + (349632751471*nu^6)/5242880 - (8916693059*nu^7)/1572864 - (191376980841*nu^8)/7340032 + (11492419957*nu^9)/1048576 + (399850741*nu^10)/1048576 - (120269057*nu^11)/524288)*pHat^20 + (-36216375/2097152 + (65476660673491003*nu)/155953219502080 - (2690191340655437*nu^2)/616415887360 + (6999500136048487*nu^3)/277387149312 - (572166892930517*nu^4)/6488588288 + (53880010194209*nu^5)/286261248 - (47284931788591*nu^6)/204472320 + (1333830477441*nu^7)/10485760 + (238999574363*nu^8)/11010048 - (1598189563377*nu^9)/29360128 + (60389723977*nu^10)/4194304 + 1185*nu^11 - (1035621811*nu^12)/4194304)*pHat^22 + (324057825/16777216 - (1583266887978591113*nu)/3119064390041600 + (515970602330119839*nu^2)/89116125429760 - (5775329118550911*nu^3)/154103971840 + (74385691008809333*nu^4)/493132709888 - (5031218398690405*nu^5)/12977176576 + (1189620554511413*nu^6)/1908408320 - (38841423470839*nu^7)/68157440 + (11438159727401*nu^8)/58720256 + (12023830882613*nu^9)/117440512 - (11787178684039*nu^10)/117440512 + (89091183663*nu^11)/5242880 + (38569183713*nu^12)/16777216 - (2176395301*nu^13)/8388608)*pHat^24 + (-719357499/33554432 + (1159331440433539421*nu)/1913971330252800 - (2952455562793992329*nu^2)/392609503641600 + (2214261245066892433*nu^3)/41130519429120 - (119434096004243483*nu^4)/487713669120 + (250571034045328667*nu^5)/341399568384 - (28907809936543729*nu^6)/19964887040 + (528936459284463*nu^7)/293601280 - (1084489987352209*nu^8)/880803840 + (59230380844063*nu^9)/293601280 + (43444368103565*nu^10)/150994944 - (197635177549303*nu^11)/1174405120 + (2931068994633*nu^12)/167772160 + (62939302961*nu^13)/16777216 - (8925418503*nu^14)/33554432)*pHat^26 + (3172368725/134217728 - (84611420690934702151*nu)/118411026298306560 + (83917687755519344273*nu^2)/8749583224012800 - (8436158942233994593*nu^3)/112174143897600 + (950102897043448493*nu^4)/2492758753280 - (2541623766736295627*nu^5)/1950854676480 + (1184087741682161893*nu^6)/390170935296 - (5396320788670559*nu^7)/1140850688 + (32638313804434837*nu^8)/7046430720 - (2350688366564309*nu^9)/1006632960 - (28727719864129*nu^10)/1006632960 + (198263595684791*nu^11)/301989888 - (43727398303927*nu^12)/167772160 + (9459261543739*nu^13)/671088640 + (746211395211*nu^14)/134217728 - (17821752471*nu^15)/67108864)*pHat^28 + (-6953878305/268435456 + (18850289956473986146457*nu)/22589180401523097600 - (1754705636786341267607*nu^2)/145736647751761920 + (28162048379439653989*nu^3)/274496728596480 - (137091137466746480927*nu^4)/239304840314880 + (52576495276650302317*nu^5)/23930484031488 - (30639096525891861337*nu^6)/5202279137280 + (5712846123040749859*nu^7)/520227913728 - (3526128664450414703*nu^8)/255550554112 + (80632691969689163*nu^9)/7516192768 - (12310581420837367*nu^10)/3221225472 - (7019382009154801*nu^11)/8053063680 + (4250679370329379*nu^12)/3221225472 - (201771898373767*nu^13)/536870912 + (2490537158621*nu^14)/536870912 + (518525939575*nu^15)/67108864 - (552214589303*nu^16)/2147483648)*pHat^30 + (242613496125/8589934592 - (1968522673597173053327*nu)/2038121539987046400 + (30381123519353377853839*nu^2)/2038121539987046400 - (19983457700462794262939*nu^3)/145736647751761920 + (7202349251630566702189*nu^4)/8614974251335680 - (1275150455777411352457*nu^5)/358957260472320 + (5148709794929682934151*nu^6)/478609680629760 - (363553509281866546973*nu^7)/15606837411840 + (295600468508437940023*nu^8)/8323646619648 - (1331797343713593639*nu^9)/36507222016 + (6097700176075496479*nu^10)/270582939648 - (245027650942424041*nu^11)/48318382080 - (195356045817336989*nu^12)/64424509440 + (11693061945466817*nu^13)/4831838208 - (1085605558715733*nu^14)/2147483648 - (7316661191821*nu^15)/536870912 + (87950981771865*nu^16)/8589934592 - (1029664529909*nu^17)/4294967296)*pHat^32 + (-526564100475/17179869184 + (1102265683536708854735681*nu)/993923937667016294400 - (2131626336714959790608999*nu^2)/116932227960825446400 + (12629695239263595266089573*nu^3)/70159336776495267840 - (897422293993055325642449*nu^4)/754401470715002880 + (1545343096571167091743*nu^5)/278719755190272 - (347529764393714029894637*nu^6)/18581317012684800 + (28530881228669977972663*nu^7)/619377233756160 - (1058196412747009636381*nu^8)/12852689633280 + (119105349103688434695*nu^9)/1142461300736 - (31875077406724465427*nu^10)/360777252864 + (38752018991038384909*nu^11)/901943132160 - (17687474532405738091*nu^12)/4252017623040 - (49716207429995359*nu^13)/6442450944 + (318979941765663823*nu^14)/77309411328 - (18978167134861589*nu^15)/30064771072 - (1886348137818209*nu^16)/42949672960 + (112218293615931*nu^17)/8589934592 - (3647995300193*nu^18)/17179869184)*pHat^34 + (2276108755635/68719476736 - (371951137282198111285950529*nu)/294201485549436823142400 + (19481702371084476154862443*nu^2)/883487944592903372800 - (6044881447161284602489547*nu^3)/25984939546850099200 + (16135104253397188515127517*nu^4)/9744352330068787200 - (444510809141743110117089*nu^5)/52940454085263360 + (773099379133245863050919*nu^6)/24775089350246400 - (32307071123359203282033*nu^7)/375380141670400 + (2036847675317018878128191*nu^8)/11561708363448320 - (12072918090613154366177*nu^9)/45698452029440 + (7707482333769580068433*nu^10)/27419071217664 - (237445731942934468773*nu^11)/1202590842880 + (487777720401857208597*nu^12)/6614249635840 + (6522951757112188139*nu^13)/1889785610240 - (2893525016998288379*nu^14)/171798691840 + (795183787370327963*nu^15)/120259084288 - (1732563629760150459*nu^16)/2405181685760 - (30884215353936891*nu^17)/343597383680 + (1109684990558321*nu^18)/68719476736 - (5977066068477*nu^19)/34359738368)*pHat^36 + (-4900692471675/137438953472 + (773194121894507056328308937*nu)/539946255831907581296640 - (107228915194790522818947667*nu^2)/4059746284450432942080 + (268796176994956021285998209*nu^3)/906737627345348198400 - (99793405241815695364963193*nu^4)/44141385509712691200 + (247771666359190590447018577*nu^5)/20001565309088563200 - (393145378495104433770113*nu^6)/7820748898959360 + (15602299654982553142370849*nu^7)/101708261543116800 - (2151130282598702641097637*nu^8)/6085109664972800 + (1488281821869919609048119*nu^9)/2434043865989120 - (67453101041803740065353*nu^10)/86586540687360 + (3040884049054838713969*nu^11)/4329327034368 - (43270726470819712813859*nu^12)/105827994173440 + (8817353304903167222911*nu^13)/79370995630080 + (3987200716636595354543*nu^14)/147403277598720 - (80003467294888154581*nu^15)/2405181685760 + (57865802711770263643*nu^16)/5772436045824 - (6940736326763017293*nu^17)/9620726743040 - (213751613376315043*nu^18)/1374389534720 + (333518855235973*nu^19)/17179869184 - (33969248304001*nu^20)/274877906944)*pHat^38 + (42061747553595/1099511627776 - (232623541807070920494194147*nu)/144267165129411605299200 + (22068315704614102642318211*nu^2)/703742268923959050240 - (757255568646054416984659733*nu^3)/2029873142225216471040 + (147970522513791781275047527*nu^4)/48765721134539735040 - (831488617266187279661413721*nu^5)/46549097446606110720 + (2186437861113440401769363179*nu^6)/27828264777862348800 - (60271388691558674933656909*nu^7)/229408634369474560 + (191571781196268708604662103*nu^8)/284783132320727040 - (12821526086890788948686883*nu^9)/9736175463956480 + (542372933451344651201407*nu^10)/278176441827328 - (10251868887722756083179*nu^11)/4810363371520 + (113421917387280918566167*nu^12)/69269232549888 - (3022022295431233049377*nu^13)/3848290697216 + (112517447678989877256203*nu^14)/825458354552832 + (2164204417898030103293*nu^15)/25795573579776 - (2346502775432698280901*nu^16)/38482906972160 + (47572586323226879243*nu^17)/3298534883328 - (4304590557183068871*nu^18)/7696581394432 - (33682363460804497*nu^19)/137438953472 + (25020000039908355*nu^20)/1099511627776 - (33102033630143*nu^21)/549755813888)*pHat^40 + (-89969475506625/2199023255552 + (100535555121557885367645158213*nu)/55668143218225325486899200 - (9107359203629832005310561403*nu^2)/246591996536989260185600 + (816094085571459555502857503*nu^3)/1758066767055458140160 - (14473545822641713711238292127*nu^4)/3608663363955940392960 + (1230927031703462304867315631*nu^5)/48765721134539735040 - (5302000879154147332511793083*nu^6)/44332473758672486400 + (2409228121859014153223203157*nu^7)/5541559219834060800 - (3369574552434775263759831601*nu^8)/2752903612433694720 + (72513241146188087658243601*nu^9)/27122203078164480 - (1566410996274981857616719*nu^10)/347720552284160 + (16045724530105895400733359*nu^11)/2781764418273280 - (659147476017896757360201*nu^12)/120946279055360 + (43277579261392111545253*nu^13)/12094627905536 - (438266060212233915523517*nu^14)/314460325543936 + (53809431535655048955587*nu^15)/550305569701888 + (80124851999581621289743*nu^16)/393075406929920 - (144642180423240880481*nu^17)/1374389534720 + (43306281888285171629*nu^18)/2199023255552 - (284755028297031401*nu^19)/2199023255552 - (797851747186480203*nu^20)/2199023255552 + (28632797854956255*nu^21)/1099511627776 + (37705693268327*nu^22)/2199023255552)*pHat^42 + (383783981042475/8796093022208 - (16135638405045763892298535931279*nu)/8016212623424446870113484800 + (31468403935746536401041486458591*nu^2)/728746602129495170010316800 - (6235286143513800797537422967*nu^3)/10905788544633431654400 + (6175713771512487197311963355*nu^4)/1181017100931035037696 - (413729095842000857533695993917*nu^5)/11810171009310350376960 + (31538126922579740745856061479*nu^6)/177329895034689945600 - (4761971331786514404103392199*nu^7)/6820380578257305600 + (399044776940346161619291747109*nu^8)/186196389786424442880 - (10340737596007808669471536327*nu^9)/2002111718133596160 + (173111794349382090212441875*nu^10)/17752714742071296 - (40657749860830678631067407*nu^11)/2844986336870400 + (33291079222044978582434413*nu^12)/2086323313704960 - (5187006606007811688981929*nu^13)/395824185999360 + (7566431810872930537643659*nu^14)/1029142883598336 - (904542563993453157164437*nu^15)/400222232510464 - (484123881961680949714841*nu^16)/4002222325104640 + (746914549509719575106533*nu^17)/1715238139330560 - (1517573489602233314669*nu^18)/8796093022208 + (1006692295132546343783*nu^19)/39582418599936 + (3109168676528361227*nu^20)/4398046511104 - (22558431138372111411*nu^21)/43980465111040 + (256019581245129469*nu^22)/8796093022208 + (481575433819647*nu^23)/4398046511104)*pHat^44 + (-816401833243815/17592186044416 + (320560668218313812231989991539691*nu)/143528378400361524912508108800 - (6658755158690401625866815283331*nu^2)/132773708048438043397324800 + (88423129653429586463834273914063*nu^3)/126738539500781768697446400 - (48464739174905900619333082433*nu^4)/7197577278063535718400 + (98256595798277390429997067009*nu^5)/2053942784227887022080 - (2660306576681346216665483999159*nu^6)/10269713921139435110400 + (8419759726703901041314545181*nu^7)/7709995436290867200 - (671506417112391057075146831497*nu^8)/185039890470980812800 + (442355462181230749076347193783*nu^9)/46259972617745203200 - (41756116116895183636702291783*nu^10)/2089160053704622080 + (2544386362053209848457017429*nu^11)/77185716269875200 - (1845386145369157417139226769*nu^12)/43540660459929600 + (20096166609020045146617747*nu^13)/483785116221440 - (153157219272595101284338559*nu^14)/5145714417991680 + (29264589454134130991041793*nu^15)/2058285767196672 - (7450255150359239762118167*nu^16)/2286984185774080 - (5572001764940467651671013*nu^17)/7388718138654720 + (11715529908641904112960079*nu^18)/13721905114644480 - (142566419133189433034609*nu^19)/527765581332480 + (19494055168480604948797*nu^20)/633318697598976 + (374495950334349837191*nu^21)/175921860444160 - (122986254762472049717*nu^22)/175921860444160 + (139641742645304979*nu^23)/4398046511104 + (15329217015064389*nu^24)/70368744177664)*pHat^46 + (13859779921266825/281474976710656 - (1262305778759818392867428412199961*nu)/511482948481288343324574351360 + (1409975844470196165288550148454893*nu^2)/24356330880061349682122588160 - (261526183621094071355920333507849*nu^3)/309805318779688767927091200 + (2897499181010292310988532449283217*nu^4)/337969438668751383193190400 - (488414125971039254822491454621*nu^5)/7586635509310213324800 + (1014228559300247960230100842657*nu^6)/2738590378970516029440 - (15150174985779340602293566789*nu^7)/9080206826825318400 + (10304734032053666624080022871331*nu^8)/1727038977729154252800 - (2104769672404318351161186807647*nu^9)/123359926980653875200 + (556576906789391075927273735339*nu^10)/14233837728536985600 - (21382001089962132659880912299*nu^11)/298451436243517440 + (1648632937395746404772867489*nu^12)/15832967439974400 - (156062006355326831137848601*nu^13)/1319413953331200 + (7719806896258252151678441113*nu^14)/75470478130544640 - (13738526727222497599487671*nu^15)/214404767416320 + (992831388921147645948962383*nu^16)/38421334321004544 - (495865999350158927958218483*nu^17)/128071114403348480 - (57285570679888464311318579*nu^18)/25614222880669696 + (21532730745854122029485641*nu^19)/13721905114644480 - (1711196899972717816724417*nu^20)/4222124650659840 + (7222527573599466594829*nu^21)/211106232532992 + (21471564649670664982699*nu^22)/4925812092436480 - (162611597586658962149*nu^23)/175921860444160 + (9497122923554032717*nu^24)/281474976710656 + (48298024051958935*nu^25)/140737488355328)*pHat^48 + (-29345641827657831/562949953421312 + (531228964543306108803397358657873*nu)/195544455566309636503397990400 - (1039441433120196664964957275211789*nu^2)/15643556445304770920271839232 + (503562072609986089146354492826997963*nu^3)/496869149953251533515300798464 - (14897509882649865927515839866855409*nu^4)/1378915309768505643428216832 + (29472581097987669120590594443296067*nu^5)/344728827442126410857054208 - (3975301454190521102154472893413689*nu^6)/7635189976569798690078720 + (139452994012549582063379546839501*nu^7)/55867243730998527000576 - (47917480149558548659519607364229*nu^8)/5013727001499867807744 + (887466167754674952348460216623*nu^9)/30112474483482689536 - (13051506257716982653880524902649*nu^10)/177638294852141580288 + (1133322773673423100939252182353*nu^11)/7656823053971619840 - (114518341157160573453192303653*nu^12)/477522297989627904 + (1910464329399401917230124007*nu^13)/6174857301590016 - (5142723804089650272762008789*nu^14)/16466286137573376 + (656626283740562900504249585*nu^15)/2744381022928896 - (15105775378899693994349698367*nu^16)/115264002963013632 + (281182231259764462905727985*nu^17)/6403555720167424 - (1197798083051645041383503955*nu^18)/435441788971384832 - (2455964695166510627794866595*nu^19)/461056011852054528 + (180258758137498560944418365*nu^20)/65865144550293504 - (246387049017833464786463*nu^21)/422212465065984 + (1180158532164504887371865*nu^22)/35465847065542656 + (15109144592898029755245*nu^23)/1970324836974592 - (83775093119626703555*nu^24)/70368744177664 + (9795600021142780203*nu^25)/281474976710656 + (273879908996938895*nu^26)/562949953421312)*pHat^50 + (124010020402035075/2251799813685248 - (2388309473737872073438543346103298349*nu)/801471541881114430148593896652800 + (88253102050028220401449922254913707*nu^2)/1163238812599585529968931635200 - (84313893943189237076235329574276989*nu^3)/69794328755975131798135898112 + (22411601001270091375489970119536113*nu^4)/1661769732285122185669902336 - (47592351518068370975623577221117381*nu^5)/424281633774924813362528256 + (1529318316757190494173483014717929019*nu^6)/2121408168874624066812641280 - (4304243240951410619176986605987783*nu^7)/1174644611779969029242880 + (3598953305085045483518117765515027*nu^8)/240658896071993654771712 - (1322645114285800166421798654271817*nu^9)/26739877341332628307968 + (288897042592028389433593815174961*nu^10)/2168098162810753646592 - (13331684343916389960752020345711*nu^11)/45548280731318353920 + (17863148124825811928126804944139*nu^12)/34161210548488765440 - (110895016016836157791103360719*nu^13)/146929937842962432 + (171829745585435388328201936031*nu^14)/197595433650880512 - (1985572475974425662105390359*nu^15)/2533274790395904 + (12611553208773863969729154041*nu^16)/23643898043695104 - (18081424526317706071359553811*nu^17)/70931694131085312 + (27711455992243070545106857895*nu^18)/401946266742816768 + (621871522813555281299188735*nu^19)/200973133371408384 - (11115922871232317287469255*nu^20)/985162418487296 + (92492029750989455463559301*nu^21)/20266198323167232 - (38119320064693238691568963*nu^22)/47287796087390208 + (1721427616401527168304755*nu^23)/70931694131085312 + (195094695297725451058415*nu^24)/15762598695796736 - (3372998819380018285015*nu^25)/2251799813685248 + (77949163182719375145*nu^26)/2251799813685248 + (730520654044691899*nu^27)/1125899906842624)*pHat^52 + (-261516668960434195/4503599627370496 + (2088906477581981053199672368281758557*nu)/641177233504891544118875117322240 - (6141729372913769449127473583747339919*nu^2)/71241914833876838235430568591360 + (26411661792526420907766707185435017*nu^3)/18464108136501357618554470400 - (345141191309434390485651275994875837*nu^4)/20679801112881520532781006848 + (107496476897538600977956964030669755*nu^5)/738564325460054304742178816 - (15468668062782181231137109813103873*nu^6)/15714134584256474568982528 + (830881190851008205122255609070898439*nu^7)/157141345842564745689825280 - (41865489059970390493948580559352247*nu^8)/1827224951657729601044480 + (2884612551806838120506519902679837*nu^9)/35653169788443504410624 - (3578481682730384552554240491730775*nu^10)/15279929909332930461696 + (335457274922406504959704470137631*nu^11)/602249489669653790720 - (44033074443989552523638265526089*nu^12)/40487360650060759040 + (1757008487848918314130090036787*nu^13)/1012184016251518976 - (953317051008388172326472347969*nu^14)/424464264879669248 + (33999644430989264600560184069*nu^15)/14636698788954112 - (42257386681197410133581529069*nu^16)/22517998136852480 + (5117273942338084561539846285*nu^17)/4503599627370496 - (252627859079739690994999179441*nu^18)/535928355657089024 + (767837027891465047479595115*nu^19)/7881299347898368 + (10523748242464067581292800845*nu^20)/535928355657089024 - (87091909120383063496268355*nu^21)/3940649673949184 + (28820381052555347453803659*nu^22)/3940649673949184 - (33594116360522284591089195*nu^23)/31525197391593472 + (8385855360804041233035*nu^24)/4503599627370496 + (1188771182306558478101331*nu^25)/63050394783186944 - (83078971361895312628119*nu^26)/45035996273704960 + (9240020984647450973*nu^27)/281474976710656 + (7486343755695680901*nu^28)/9007199254740992)*pHat^54 + (2202005873795743673/36028797018963968 - (439249599118059539151530096079224990773*nu)/123697884740789845588472214941859840 + (31332580067501337898145558478926834249*nu^2)/321293207118934663866161597251584 - (20345016313208181157539838230098029673*nu^3)/12085681980746963629224828600320 + (2379387095890619236522322956514653321*nu^4)/116132873244753366538770186240 - (62957634464084185887190730127729027503*nu^5)/336785332409784762962433540096 + (10642115076556525123784414628715372489*nu^6)/8018698390709161022915084288 - (4805555642951596771270617690112340303*nu^7)/639789765216156464594288640 + (411305881685046986352023163972105509169*nu^8)/11942742284034920672426721280 - (10261307055856567956483998175284222673*nu^9)/79353769329135685531074560 + (1394352998522391601035683481209529559*nu^10)/3483824019327908145266688 - (3669418224127926467348141949994477*nu^11)/3581233572499905576960 + (5975737493755458386769467177366611*nu^12)/2753140524204131614720 - (10141249800445879616994112408611739*nu^13)/2672165802904010096640 + (3637985604518935350113591025622831*nu^14)/668041450726002524160 - (1140275176851342705898851701917*nu^15)/179581035141398528 + (228779613386974689867575116220341*nu^16)/38640884802838855680 - (4260373940682504261682257739113*nu^17)/990791918021509120 + (7805917400436436804500471932445*nu^18)/3368692521273131008 - (5934057236643897390196023535*nu^19)/7177611906121728 + (2022522758783643061969064431375*nu^20)/17455952155688042496 + (8880372266797156294609036755*nu^21)/153122387330596864 - (1286739502623498117404300893*nu^22)/31525197391593472 + (279885998727973798864459993*nu^23)/24769797950537728 - (12072361165458647850642417*nu^24)/9007199254740992 - (1489375553000152187282861*nu^25)/36028797018963968 + (4956593905143844730358399*nu^26)/180143985094819840 - (1566727262203997073593*nu^27)/703687441776640 + (1045811726825253431273*nu^28)/36028797018963968 + (18635248021284868499*nu^29)/18014398509481984)*pHat^56;
cLoc[4] = 1/8+(7 nu^2)/4-nu^3/8+nu (271/24-(41 \[Pi]^2)/64)+pHat^4 (-(165/32)+(2055 nu^4)/64-(35 nu^5)/64+1/192 nu^3 (56249-123 \[Pi]^2)+nu^2 (75947/252-(27697 \[Pi]^2)/6144)+nu (633581/8400-(10889 \[Pi]^2)/4096))+pHat^2 (105/32+(27 nu^3)/2-(5 nu^4)/16+nu (4273/144-(29665 \[Pi]^2)/12288)+nu^2 (2957/48-(41 \[Pi]^2)/64))+pHat^6 (2275/256+(1855 nu^5)/32-(105 nu^6)/128+nu^2 (113560271/604800-(104939 \[Pi]^2)/16384)+nu^3 (133311037/120960-(25729 \[Pi]^2)/4096)+nu^4 (146987/192-(41 \[Pi]^2)/64)+nu (-(561999979/4233600)-(2337139 \[Pi]^2)/25165824))+pHat^8 (-(14535/1024)+(11655 nu^6)/128-(1155 nu^7)/1024+nu^3 (-(5168098403/17740800)-(40589 \[Pi]^2)/4096)+nu^4 (4353321997/1774080-(23761 \[Pi]^2)/3072)+nu (226962961/997920-(368189215 \[Pi]^2)/402653184)+nu^5 (2313223/1536-(41 \[Pi]^2)/64)+nu^2 (-(9142657603/12418560)+(8053645 \[Pi]^2)/6291456))+pHat^10 (86779/4096+(134211 nu^7)/1024-(3003 nu^8)/2048+nu^4 (-(71652128099/23063040)-(98975 \[Pi]^2)/8192)+nu^5 (271171490497/69189120-(108965 \[Pi]^2)/12288)+nu^2 (4907063873923/2905943040-(2154044575 \[Pi]^2)/402653184)+nu^6 (3843841/1536-(41 \[Pi]^2)/64)+nu (-(10747586982883/30443212800)+(9722290823 \[Pi]^2)/8589934592)+nu^3 (-(627798650497/322882560)+(78274625 \[Pi]^2)/12582912))+pHat^12 (-(61425/2048)+(1453881 nu^8)/8192-(15015 nu^9)/8192+nu^3 (21303388346881/2980454400-(2568416675 \[Pi]^2)/134217728)+nu^5 (-(585239091667/52715520)-(24725 \[Pi]^2)/2048)+nu^6 (2069588745509/461260800-(19825 \[Pi]^2)/2048)+nu (8814954272066801/16621994188800-(124394801519 \[Pi]^2)/103079215104)+nu^7 (45500147/12288-(41 \[Pi]^2)/64)+nu^2 (-(135684611600033/42620497920)+(37385805829 \[Pi]^2)/4294967296)+nu^4 (-(20739123333493/12915302400)+(103593025 \[Pi]^2)/6291456))+pHat^14 (1335015/32768+(7522515 nu^9)/32768-(36465 nu^10)/16384+nu^4 (2815579256902831/141145804800-(21268439185 \[Pi]^2)/402653184)+nu^2 (885677804062907027/161470800691200-(300130814207 \[Pi]^2)/25769803776)+nu^7 (68511980264107/26884915200-(124999 \[Pi]^2)/12288)+nu^6 (-(1714721079310511/62731468800)-(151921 \[Pi]^2)/16384)+nu^8 (15403829/3072-(41 \[Pi]^2)/64)+nu (-(49981398858405089/64588320276480)+(259463789973497 \[Pi]^2)/211106232532992)+nu^5 (3352391435557163/376388812800+(822380615 \[Pi]^2)/25165824)+nu^3 (-(317608636980395/18401230848)+(329759646195 \[Pi]^2)/8589934592))+pHat^16 (-(14039025/262144)+(37546795 nu^10)/131072-(692835 nu^11)/262144+nu^5 (1513598066468139341/42908324659200-(8220716175 \[Pi]^2)/67108864)+nu^3 (864733682389220608891/24543561705062400-(1609201778303 \[Pi]^2)/25769803776)+nu^8 (-(32885530273086583/8173014220800)-(15889 \[Pi]^2)/1536)+nu^7 (-(1013359979767978699/19070366515200)-(6783 \[Pi]^2)/2048)+nu (194367761760941318149/177011141994086400-(2764254597354807 \[Pi]^2)/2251799813685248)+nu^9 (4958741477/786432-(41 \[Pi]^2)/64)+nu^2 (-(382650875540728645693/42951232983859200)+(125721801919315 \[Pi]^2)/8796093022208)+nu^6 (28861033937002291/572110995456+(169685467 \[Pi]^2)/3145728)+nu^4 (-(416766601318886531/6293220950016)+(136226173825 \[Pi]^2)/1073741824))+pHat^18 (71878235/1048576+(45496165 nu^11)/131072-(1616615 nu^12)/524288+nu^6 (16495243864358113/1100213452800-(16746348255 \[Pi]^2)/67108864)+nu^4 (293587617933117536089/1789634707660800-(1053597078569 \[Pi]^2)/4294967296)+nu^2 (1077275898483735074197/77884902477398016-(37629289943371335 \[Pi]^2)/2251799813685248)+nu^9 (-(675053864307343897/38140733030400)-(41763 \[Pi]^2)/4096)+nu^10 (11652938269/1572864-(41 \[Pi]^2)/64)+nu (-(4492409814086150100341/2959626294141124608)+(525071683460071165 \[Pi]^2)/432345564227567616)+nu^8 (-(1748137170001974541/20537317785600)+(24321 \[Pi]^2)/4096)+nu^7 (9224412447419556067/57211099545600+(162421595 \[Pi]^2)/2097152)+nu^3 (-(1865926193182432000843/28634155322572800)+(1593874820897259 \[Pi]^2)/17592186044416)+nu^5 (-(423691468854327589199/2202627332505600)+(1493977136505 \[Pi]^2)/4294967296))+pHat^20 (-(90002913/1048576)+(860538861 nu^12)/2097152-(7436429 nu^13)/2097152+nu^5 (848765476559808342527/1419174297468928-(13518725273865 \[Pi]^2)/17179869184)+nu^7 (-(7833125946581976773/47849283256320)-(30799537125 \[Pi]^2)/67108864)+nu^3 (3359642687373397793823617/29855879283002572800-(275632599147783195 \[Pi]^2)/2251799813685248)+nu^10 (-(141100610640464569/3440144547840)-(59765 \[Pi]^2)/6144)+nu (13947815856275767570967579/6807140476524586598400-(1033815399836074555 \[Pi]^2)/864691128455135232)+nu^11 (51120012049/6291456-(41 \[Pi]^2)/64)+nu^9 (-(6073892952582016091/54583626825728)+(75225 \[Pi]^2)/4096)+nu^2 (-(10062425269657378304945561/486224319751756185600)+(1365132982029510955 \[Pi]^2)/72057594037927936)+nu^8 (585786469225372630421/1473757924294656+(103177025 \[Pi]^2)/1048576)+nu^4 (-(3687745249408914326221133/10537369158706790400)+(3645256226288605 \[Pi]^2)/8796093022208)+nu^6 (-(43251498257891013854063/101320857295257600)+(1789652692905 \[Pi]^2)/2147483648))+pHat^22 (885128205/8388608+(995805447 nu^13)/2097152-(16900975 nu^14)/4194304+nu^6 (532391969197834078751417/299357078372352000-(4683767319231 \[Pi]^2)/2147483648)+nu^8 (-(939427994501118803119/1186600583168000)-(52092994525 \[Pi]^2)/67108864)+nu^4 (18398325883303721659133549/27141708439093248000-(1441062331109955675 \[Pi]^2)/2251799813685248)+nu^2 (46428629163462167962505819/1547077381028315136000-(36365215937340270673 \[Pi]^2)/1729382256910270464)+nu^11 (-(243131051229614110319/3189952217088000)-(109835 \[Pi]^2)/12288)+nu^12 (12943885891/1572864-(41 \[Pi]^2)/64)+nu (-(65219172874047438079942513/24086804763086998732800)+(346488507820512971401 \[Pi]^2)/295147905179352825856)+nu^10 (-(26447388505097430863/248107394662400)+(550825 \[Pi]^2)/16384)+nu^9 (1452494334905996576329/1762868330496000+(923430475 \[Pi]^2)/8388608)+nu^3 (-(23775371976206455787214793/128923115085692928000)+(22702128568244384105 \[Pi]^2)/144115188075855872)+nu^5 (-(317192965537782315506521/212876144620339200)+(53801183446010495 \[Pi]^2)/35184372088832)+nu^7 (-(121915394582788214253451/184219740536832000)+(7728942951345 \[Pi]^2)/4294967296))+pHat^24 (-(4284764575/33554432)+(4522960925 nu^14)/8388608-(152108775 nu^15)/33554432+nu^7 (1008064976850080702871744983/229906236189966336000-(46424695052505 \[Pi]^2)/8589934592)+nu^5 (76396212625314058191768104167/23450436091376566272000-(6021891576609248505 \[Pi]^2)/2251799813685248)+nu^9 (-(21558207771496857686065069/8842547545767936000)-(164144671515 \[Pi]^2)/134217728)+nu^3 (25823242558126394055486322471/89111657147230951833600-(220350953489596743 \[Pi]^2)/1125899906842624)+nu^12 (-(7166593434525805195969/57419139907584000)-(8017 \[Pi]^2)/1024)+nu (138868185734781974986585616573/39553068874121808445440000-(16309068114272362917959 \[Pi]^2)/14167099448608935641088)+nu^13 (94062784979/12582912-(41 \[Pi]^2)/64)+nu^2 (-(434125701601519203145552256957/10247840571931559460864000)+(1695870982002184920987 \[Pi]^2)/73786976294838206464)+nu^11 (-(23070229831459913326109/803867958706176000)+(209341 \[Pi]^2)/4096)+nu^10 (77997298307988443352109/52426171219968000+(655473995 \[Pi]^2)/6291456)+nu^4 (-(272710173098481516690444747337/222779142868077379584000)+(100223140779982477675 \[Pi]^2)/108086391056891904)+nu^8 (-(23810951712656913679291/76891717789286400)+(3837667070853 \[Pi]^2)/1073741824)+nu^6 (-(34910519059216923348562519/6631910659325952000)+(42467614581984537 \[Pi]^2)/8796093022208))+pHat^26 (20464480575/134217728+(20193693525 nu^15)/33554432-(339319575 nu^16)/67108864+nu^8 (9084037707225778233628179727/1025735515309080576000-(52590358837159 \[Pi]^2)/4294967296)+nu^6 (25342098262680493199562704107/1937500417806041088000-(21366010674492457545 \[Pi]^2)/2251799813685248)+nu^10 (-(1434547106729761675145611321/236708195840557056000)-(729230069425 \[Pi]^2)/402653184)+nu^4 (5202528316803024490120966529/2484844285836247695360-(1107860196171958842899 \[Pi]^2)/864691128455135232)+nu^2 (293773951235096376070789120466419/5029324834532565335408640000-(351769032953294599966999 \[Pi]^2)/14167099448608935641088)+nu^13 (-(31947593231553295447489/170785134084096000)-(78637 \[Pi]^2)/12288)+nu^14 (564115959481/100663296-(41 \[Pi]^2)/64)+nu (-(1756063462517977198111260006586399/392287337093540096161873920000)+(1022968425972728750806177 \[Pi]^2)/906694364710971881029632)+nu^12 (444189884601240999464881/2390991877177344000+(573443 \[Pi]^2)/8192)+nu^11 (3640428367536004705156303/1537066206756864000+(896824643 \[Pi]^2)/12582912)+nu^3 (-(24573324991351660611392561180737/55881387050361837060096000)+(34937786866938470508383 \[Pi]^2)/147573952589676412928)+nu^5 (-(1437453096213802871634584175829/220875047629888684032000)+(1872661114792904410975 \[Pi]^2)/432345564227567616)+nu^9 (321433113691927328065697/133298962353356800+(56890280587569 \[Pi]^2)/8589934592)+nu^7 (-(24414463547178777838959687517/1538603272963620864000)+(237878857304517143 \[Pi]^2)/17592186044416))+pHat^28 (-(6037734025/33554432)+(177464137725 nu^16)/268435456-(1502700975 nu^17)/268435456+nu^7 (4656134157467807062660637258411/102964307917692469248000-(66801635987076475485 \[Pi]^2)/2251799813685248)+nu^9 (246574212494174097993629617213/18170171985475141632000-(885350359100207 \[Pi]^2)/34359738368)+nu^5 (1497174314640169314221563353736301/123248276577477885689856000-(5722786554853500841709 \[Pi]^2)/864691128455135232)+nu^11 (-(27379291552838437652604532457/2096558306016362496000)-(1021334208895 \[Pi]^2)/402653184)+nu^3 (201996963220252589998953378877224671/311818139741019050795335680000-(3973380665871883452359173 \[Pi]^2)/14167099448608935641088)+nu^14 (-(593204994183916733866783/2269002495688704000)-(28567 \[Pi]^2)/6144)+nu (52877772089341874149936396834044803/9404435094589134571987324108800-(1336593350200864275459695 \[Pi]^2)/1208925819614629174706176)+nu^15 (473248591895/201326592-(41 \[Pi]^2)/64)+nu^12 (628483421219525138343705241/190596209637851136000+(9366175 \[Pi]^2)/6291456)+nu^2 (-(95949046918436002458195398369228861/1216090744989974298101809152000)+(12051093647497573197008375 \[Pi]^2)/453347182355485940514816)+nu^13 (377069143852674467350909/605067332183654400+(22841 \[Pi]^2)/256)+nu^4 (-(2374635542465508841457881974611123/692929199424486779545190400)+(125916452933235104382515 \[Pi]^2)/73786976294838206464)+nu^10 (1112397418887432364831480513/94636312424349696000+(49695111793327 \[Pi]^2)/4294967296)+nu^6 (-(207829655843518108648318587971/7166014104161746944000)+(3690551736503289783125 \[Pi]^2)/216172782113783808)+nu^8 (-(3163220700532323036243419653099/76314722338995594854400)+(302635912141560855 \[Pi]^2)/8796093022208))+pHat^30 (225684959535/1073741824+(1536060936645 nu^17)/2147483648-(3305942145 nu^18)/536870912+nu^8 (3565077067777676219206033673045377/25947005595258502250496000-(188681929703150969085 \[Pi]^2)/2251799813685248)+nu^10 (87731645949677708591650184243/8721682553028067983360-(1312963906188935 \[Pi]^2)/25769803776)+nu^6 (5095182916888732170591364992874979/86078161419190904291328000-(16544949921327152035711 \[Pi]^2)/576460752303423488)+nu^12 (-(1682886643804840492331813629/66846786568637644800)-(452711092925 \[Pi]^2)/134217728)+nu^4 (337228628341416453886338759766034273/62363627948203810159067136000-(31272351577953297089421325 \[Pi]^2)/14167099448608935641088)+nu^13 (12891744222699303551493768973/3354493289626179993600-(2882932325 \[Pi]^2)/25165824)+nu^2 (517975037502313207734011531381842273/4949702681362702406309117952000-(17077629864608652457355875 \[Pi]^2)/604462909807314587353088)+nu^15 (-(9158951067662755252473047/26622962616080793600)-(10565 \[Pi]^2)/4096)+nu^16 (-(8200592053939/3221225472)-(41 \[Pi]^2)/64)+nu (-(13851546709943405186188798486924428863/1987755599538157989079138959360000)+(32193585762815269111428301585 \[Pi]^2)/29710560942849126597578981376)+nu^14 (411867814034453936219711/295810695734231040+(1760675 \[Pi]^2)/16384)+nu^3 (-(1005526264369823790812724294282841667/1080969551102199376090497024000)+(98744516333430385479714275 \[Pi]^2)/302231454903657293676544)+nu^5 (-(1588174608884174488727858348526313/73912447938611923151486976)+(2851362062148469956906365 \[Pi]^2)/295147905179352825856)+nu^11 (240705804204636146726440591573/6607335267445506048000+(165020765850941 \[Pi]^2)/8589934592)+nu^7 (-(86547769025486695910397933154055671/774703452772718138621952000)+(8498961352700250587155 \[Pi]^2)/144115188075855872)+nu^9 (-(287444703772576675356639378988241/3052588893559823794176000)+(5691945859212672345 \[Pi]^2)/70368744177664))+pHat^32 (-(4179883947525/17179869184)+(6549849257985 nu^18)/8589934592-(115707975075 nu^19)/17179869184+nu^9 (7349324407807965305157125874440461/19769147120196954095616000-(245017838487953398725 \[Pi]^2)/1125899906842624)+nu^7 (3558567344884362873350361430023817/14247419821107460020633600-(5868448315081005274621 \[Pi]^2)/54043195528445952)+nu^11 (-(668520755152134322062285981236387/24420711148478590353408000)-(1230507704715289 \[Pi]^2)/12884901888)+nu^5 (16128043838717228014481245675061933683/443474687631671538908921856000-(48140791712586221827239425 \[Pi]^2)/3541774862152233910272)+nu^13 (-(32534192564631545941090614670009/737988523717759598592000)-(429426531625 \[Pi]^2)/100663296)+nu^3 (218383575095890511190912046023893023663/167189957237140170168663539712000-(56725934231810431952866875 \[Pi]^2)/151115727451828646838272)+nu^14 (6623296419183954635203763731/2096558306016362496000-(447780025 \[Pi]^2)/1572864)+nu (983816544054961683410593581937997549/115289169721112475227526266880000-(2019939556214113031219733803825 \[Pi]^2)/1901475900342344102245054808064)+nu^17 (-(481068133925017/51539607552)-(41 \[Pi]^2)/64)+nu^16 (-(38279847395432571718915539209/89453154390031466496000)-(145 \[Pi]^2)/768)+nu^2 (-(3539005721716986137079227306486775775957/25914443371756726376142848655360000)+(55428528424164822039322573585 \[Pi]^2)/1856910058928070412348686336)+nu^15 (7813296349621485602276875297/2981771813001048883200+(126125 \[Pi]^2)/1024)+nu^4 (-(643711477850594128963066305270471549767/77829807679358355078515785728000)+(157994721518151889267085875 \[Pi]^2)/56668397794435742564352)+nu^12 (2066002563894476348577952457376403/22385651886105374490624000+(16376052705831 \[Pi]^2)/536870912)+nu^6 (-(17390540886223586571752661992831836699/153510468795578609622319104000)+(843422006731646236890905 \[Pi]^2)/18446744073709551616)+nu^10 (-(448272080266965424961421832858981/2442071114847859035340800)+(2347329532700101235 \[Pi]^2)/13194139533312)+nu^8 (-(49745806469806122512245939949560831/130869964872616035483648000)+(1649724604523064062565 \[Pi]^2)/9007199254740992))+pHat^34 (19198242474075/68719476736+(859869069675 nu^19)/1073741824-(251835004575 nu^20)/34359738368+nu^10 (1593380931942420534215363172144823/1766503054728656584704000-(592841290043741114805 \[Pi]^2)/1125899906842624)+nu^8 (39150614858461410807654441666576779569/41965635402485542045089792000-(79526250982770647950895 \[Pi]^2)/216172782113783808)+nu^12 (-(5101057400675358986457576675666943/31603273250972293398528000)-(1100782246757921 \[Pi]^2)/6442450944)+nu^6 (4469950864120480832281715426696877754991/21717216320786268008333967360000-(246942486782567825799014465 \[Pi]^2)/3541774862152233910272)+nu^14 (-(226440331563934347788498430572809/3212420632653777076224000)-(172098333715 \[Pi]^2)/33554432)+nu^4 (40328043791650882331251461367028625516331/3274956221174569215656762277888000-(16303485880806745858863575 \[Pi]^2)/4722366482869645213696)+nu^15 (-(17687811042044020120957005953/88881203275005689856000)-(1616527535 \[Pi]^2)/3145728)+nu^2 (5244833879260971373970376203877782842657/29859894957768131083929303121920000-(19890932864528147244284484630555 \[Pi]^2)/633825300114114700748351602688)+nu^18 (-(1880135509872917/103079215104)-(41 \[Pi]^2)/64)+nu (-(33985352465627006832161745455567046533723/3287432244874281860287835657994240000)+(42262750828616169458622123442215 \[Pi]^2)/40564819207303340847894502572032)+nu^17 (-(195750872314198167465488610571/389384319109548736512000)+(30991 \[Pi]^2)/12288)+nu^16 (3897254410063312595664561449/876991709706190848000+(275553 \[Pi]^2)/2048)+nu^3 (-(7022139624526201295781284231085816740291/3904755494477370987898447331328000)+(1583364133621532512632373701665 \[Pi]^2)/3713820117856140824697372672)+nu^5 (-(10046987322603105522193563066384303048191/169394287302132890465004945408000)+(1401852112772230604921721425 \[Pi]^2)/75557863725914323419136)+nu^13 (20011468843498344849756481893243767/97443425857164571312128000+(99956922682253 \[Pi]^2)/2147483648)+nu^7 (-(4497162666506567491119364863270126868661/8686886528314507203333586944000)+(6938649579981222632200035 \[Pi]^2)/36893488147419103232)+nu^11 (-(7312102086803414285348069147488637/25099064235936328974336000)+(3250745433606839597 \[Pi]^2)/8796093022208)+nu^9 (-(146074189548183242324931558629396794541/125896906207456626135269376000)+(37530778917591946900485 \[Pi]^2)/72057594037927936))+pHat^36 (-(21885661111875/68719476736)+(113825003909925 nu^20)/137438953472-(1091285019825 nu^21)/137438953472+nu^11 (4729101436933403395677103492683019193/2409510166649887581536256000-(1349837394282798964257 \[Pi]^2)/1125899906842624)+nu^9 (83092089358050646001252167308404776517/26504611833148763396898816000-(163865776654251115850835 \[Pi]^2)/144115188075855872)+nu^7 (69139978336572065724651124894604987734829/68442136283690056753537351680000-(365799914683484073095075045 \[Pi]^2)/1180591620717411303424)+nu^13 (-(819208219353091577051621130306571801/1559094813714633140994048000)-(2520461994633401 \[Pi]^2)/8589934592)+nu^5 (4910082745304897279932756595008845117010039/52399299538793107450508196446208000-(7462532249259014876788527375 \[Pi]^2)/302231454903657293676544)+nu^15 (-(5704376329818085132406138324531989/55681957632665469321216000)-(196017167625 \[Pi]^2)/33554432)+nu^16 (-(1201812933059982897154123953910291/141735892155875740090368000)-(420868643 \[Pi]^2)/524288)+nu^3 (1519979771397930197806367933160681629829127/624760879116379358063751573012480000-(303926325543330765701435592359715 \[Pi]^2)/633825300114114700748351602688)+nu (3394362369970824317342951372219201167081843/273678734385783964868962318528020480000-(20734026353250378956467504265845 \[Pi]^2)/20282409603651670423947251286016)+nu^19 (-(12145058229877049/412316860416)-(41 \[Pi]^2)/64)+nu^18 (-(233633467829199994879712015141/421833012368677797888000)+(11373 \[Pi]^2)/2048)+nu^2 (-(993160621498536940998423664606614495931231/4453940460797414133293196697927680000)+(666413063851268598728950256730255 \[Pi]^2)/20282409603651670423947251286016)+nu^17 (47208896443162452938180400994801/6749328197898844766208000+(571659 \[Pi]^2)/4096)+nu^4 (-(4847962105003437661707746402792653588698619/270729714283764388494292348305408000)+(2602248536720363343809900639265 \[Pi]^2)/618970019642690137449562112)+nu^14 (45633679672598985032214866797380479/110153437925490384961536000+(73591731027129 \[Pi]^2)/1073741824)+nu^6 (-(73531169662224649434281339968752623365249/205326408851070170260612055040000)+(3873979641821340897210144885 \[Pi]^2)/37778931862957161709568)+nu^8 (-(31562165629869911187588197460297979943927/15057269982411812485778217369600)+(12734724417955312210292205 \[Pi]^2)/18446744073709551616)+nu^12 (-(8047189979574836093744577139641629639/26504611833148763396898816000)+(3212762184137101791 \[Pi]^2)/4398046511104)+nu^10 (-(1213275644201299757821365984178370248447/377690718622369878405808128000)+(148588000600317146414975 \[Pi]^2)/108086391056891904))+pHat^38 (198298751475825/549755813888+(3618471381525 nu^21)/4294967296-(2354878200675 nu^22)/274877906944+nu^10 (1117094222390369146516836663339872129629/116430973409903496350662656000-(937095885646812142816565 \[Pi]^2)/288230376151711744)+nu^12 (281106719038300613316908776309453307/74166604228712755888128000-(2915115063159951215265 \[Pi]^2)/1125899906842624)+nu^8 (14279429716469323406958770546130504694008959/3249200364625706904825825853440000-(1446351163150833650926117565 \[Pi]^2)/1180591620717411303424)+nu^14 (-(5232478294736551348645628413029163097/3803192383111668028145664000)-(65208362326485 \[Pi]^2)/134217728)+nu^6 (13582031697511469536707606437699590556718893/22614434537794920057587747939942400-(22106541835946805784151395905 \[Pi]^2)/151115727451828646838272)+nu^16 (-(34331290765413708808623884366043257/258797114827125339193344000)-(209839997505 \[Pi]^2)/33554432)+nu^4 (37248120022239368688230732667947509213522421/1460515563899255253719208721121280000-(3198875058857621927250683839958115 \[Pi]^2)/633825300114114700748351602688)+nu^17 (-(476767696816921166835308641568327/19115695981549030735872000)-(9612103705 \[Pi]^2)/8388608)+nu^2 (88114956652956178175513248366805809714765451/314970613608902247287788212200669184000-(5562012675296185770647660368943485 \[Pi]^2)/162259276829213363391578010288128)+nu^20 (-(17783070170998865/412316860416)-(41 \[Pi]^2)/64)+nu (-(274603357589744611528571878167969099751213279/18618262937770666173011480987861778432000)+(83369433301214820365364943400870165 \[Pi]^2)/83076749736557242056487941267521536)+nu^19 (-(16377240338213329701719450099719/29128679590931856359424000)+(109421 \[Pi]^2)/12288)+nu^18 (77214758332275244906170987127/7440275757581572505600+(2227389 \[Pi]^2)/16384)+nu^3 (-(39402161680711666246167729187966496588848871/12161027552467268235049737922805760000)+(21693966026419153523381397484815405 \[Pi]^2)/40564819207303340847894502572032)+nu^5 (-(201918410770041922468686167277006282708003503/1402094941343285043570440372276428800)+(79625520651032942363016151354995 \[Pi]^2)/2475880078570760549798248448)+nu^15 (16842208182934442481452358400076573903/21868356202892091161837568000+(209821304096733 \[Pi]^2)/2147483648)+nu^7 (-(3656586048434683520978537954054744450193023/1949520218775424142895495512064000)+(36996075957655161751848238165 \[Pi]^2)/75557863725914323419136)+nu^13 (537875306636476549848260584219362061/3812944158452979997448601600+(24315739406766223663 \[Pi]^2)/17592186044416)+nu^9 (-(165596555413656481187641438132020247778273/21661335764171379365505505689600)+(340099260328889803679613975 \[Pi]^2)/147573952589676412928)+nu^11 (-(140532546086857217218747233753467082289/17294786501205824391610368000)+(245218161995529653668595 \[Pi]^2)/72057594037927936))+pHat^40 (-(893078500382145/2199023255552)+(115658160770295 nu^22)/137438953472-(20251952525805 nu^23)/2199023255552+nu^11 (15133178049870506837174915590723802359748941/560731567942095238424791351296000-(156602769031787332726043 \[Pi]^2)/18014398509481984)+nu^13 (4608074870691384674010169516394816321711/732982441754372860686001766400-(6009213461246323749135 \[Pi]^2)/1125899906842624)+nu^9 (7702856351664916675881074749422456952028745811/447089970172497270104033637433344000-(10373781866066131829708749045 \[Pi]^2)/2361183241434822606848)+nu^15 (-(19046652972324994417897781115425963410949/6018171627035903487737698713600)-(3343952443454955 \[Pi]^2)/4294967296)+nu^7 (713701602047960200321102598547400860428601893/213718831895644299445334760751104000-(112881972855137619413810682765 \[Pi]^2)/151115727451828646838272)+nu^5 (137817933120781420595938622376190938689239907/637990290769960390196073396908851200-(26063333432887894538246459761033695 \[Pi]^2)/633825300114114700748351602688)+nu^17 (-(2906541411804364591407558915965479523/20127664304467904641263206400)-(831035225425 \[Pi]^2)/134217728)+nu^18 (-(45483776203642042508520020447436905/841702325459566921361915904)-(3208305325 \[Pi]^2)/2097152)+nu^3 (2805800519626588551059459825638246600268060147/659521076148031836059994795634096865280-(24019499390934082032250683127387885 \[Pi]^2)/40564819207303340847894502572032)+nu (274132511897977765722809777545386398266158417894857/15755518828459048542249235671168151380295680000-(1310093335777094899467123660719256819 \[Pi]^2)/1329227995784915872903807060280344576)+nu^21 (-(195777899207656921/3298534883328)-(41 \[Pi]^2)/64)+nu^20 (-(168286087089089250657728186853181/334008859309351952921395200)+(38635 \[Pi]^2)/3072)+nu^2 (-(2501956039837327473458618044616524131265888773397/7205267756917247808955443142302508253184000)+(740478316194449101840307605457577065 \[Pi]^2)/20769187434139310514121985316880384)+nu^19 (1956525143993047518125016975482351/133603543723740781168558080+(496375 \[Pi]^2)/4096)+nu^4 (-(150258954694135624810225297558828018821648569/4214356094251403646587137796603904000)+(60686806216161705633789193230175035 \[Pi]^2)/10141204801825835211973625643008)+nu^16 (40048632142867535478622291276099530240887/30090858135179517438688493568000+(72599747420271 \[Pi]^2)/536870912)+nu^6 (-(6654632376113358694758009831573123318079120607/6820145076669825438182006335733760000)+(125861976732497311274913007015539 \[Pi]^2)/618970019642690137449562112)+nu^8 (-(29797188967469256803520183339230135178004451/3421606914585438291612502327296000)+(39193500068648266799972696415 \[Pi]^2)/18889465931478580854784)+nu^14 (50017944575685476344180938286725029515249/25577229414902589822885219532800+(11064311115189792215 \[Pi]^2)/4398046511104)+nu^10 (-(142136933646343107706961957909662807527218341/5588624627156215876300420467916800)+(261835504192663631256513435 \[Pi]^2)/36893488147419103232)+nu^12 (-(1056832383776317337850126149052128452097407/56073156794209523842479135129600)+(143511939367039326814445 \[Pi]^2)/18014398509481984))+pHat^42 (4000642677527925/8796093022208+(1809788121169665 nu^23)/2199023255552-(43397041126725 nu^24)/4398046511104+nu^12 (3000970152521079344454492516636847048472083/42722405176540589594269817241600-(3159316167270242269412213 \[Pi]^2)/144115188075855872)+nu^10 (7056628172714722925730730682436445148592017/114462357955068425525866266624000-(34232834934286162681067879045 \[Pi]^2)/2361183241434822606848)+nu^14 (747627389516633806537894309067480744297923/92565211215837944120917937356800-(11885671179251592002175 \[Pi]^2)/1125899906842624)+nu^8 (27836832067648268877670768498414420613246936699/1691166408913359239089170715508736000-(127599264666842731764935816205 \[Pi]^2)/37778931862957161709568)+nu^16 (-(19003182631795846694055701251228168549559/2865796012874239756065570816000)-(2601529427410977 \[Pi]^2)/2147483648)+nu^6 (3783086222237594617239295750812150459142963159/2453808810653693808446436141957120000-(175170191746025628402057035575833087 \[Pi]^2)/633825300114114700748351602688)+nu^4 (55769756251763406014162164998400683184971889567081/1137673856355354917203491022468817092608000-(569467796432892698669988680314405125 \[Pi]^2)/81129638414606681695789005144064)+nu^18 (-(7000652559573814600217622622920216317/66133754143251686678436249600)-(734955995025 \[Pi]^2)/134217728)+nu^19 (-(1831260701671209228539061953415094009/18036478402705005457755340800)-(24301410875 \[Pi]^2)/12582912)+nu^2 (4237332087925838111124172833751211448219216661091/9927863155928827058758182527516163440640000-(49159390872027034485591002677980385491 \[Pi]^2)/1329227995784915872903807060280344576)+nu^22 (-(16110883733930623/206158430208)-(41 \[Pi]^2)/64)+nu (-(22588283649326537900676530651187157346023020426115217/1108615597566118506518264400862195378940805120000)+(82389100411008330328574541373369394617 \[Pi]^2)/85070591730234615865843651857942052864)+nu^21 (-(187571805584637758263651198298209/536799952461458495766528000)+(67865 \[Pi]^2)/4096)+nu^20 (118750060808793412414090844062984271/6012159467568335152585113600+(757925 \[Pi]^2)/8192)+nu^3 (-(79472696452309815391935212248780786001759989981603/14410535513834495617910886284605016506368000)+(27059288525885051995976757253594990365 \[Pi]^2)/41538374868278621028243970633760768)+nu^5 (-(3399003074385267841231711061381232704418083761/10718236884935334555294033068068700160)+(2098753244638339951966312048778772615 \[Pi]^2)/40564819207303340847894502572032)+nu^17 (9219616698818294274043280636771174420399/4298694019311359634098356224000+(1564576301955051 \[Pi]^2)/8589934592)+nu^7 (-(2469830047613442621039633252246867042801208810723/430643446269723263382349542913474560000)+(1368837319331176486279623012072741 \[Pi]^2)/1237940039285380274899124224)+nu^15 (244079284446045962235627562229907786091921/34102972553203453097180292710400+(38901432203431177605 \[Pi]^2)/8796093022208)+nu^9 (-(13964535730346751070529784437420183056354625081/383219974433569088660600260657152000)+(1202257980713706481728178515675 \[Pi]^2)/151115727451828646838272)+nu^13 (-(2567114709302007906333944863735295857620949/64083607764810884391404725862400)+(3837823928469269575254145 \[Pi]^2)/216172782113783808)+nu^11 (-(2489263748236263073027469103979178320209212909/31934997869464090721716688388096000)+(1504101587019778261762119691 \[Pi]^2)/73786976294838206464))+pHat^44 (-(2229213336693525/4398046511104)+(13801802846559975 nu^24)/17592186044416-(185423721177825 nu^25)/17592186044416+nu^13 (31018017148547129275341705440879550570052781/182541185754309791902789219123200-(22697332384330194407563747 \[Pi]^2)/432345564227567616)+nu^11 (10343331299784769611608665002225787009087619549/50850758888700584887205568184320000-(105119749585571012095308848343 \[Pi]^2)/2361183241434822606848)+nu^15 (5100723988093590890398417879706250837037963/1186517707403013647368129924300800-(22654268056888710020955 \[Pi]^2)/1125899906842624)+nu^9 (12151032160852459317583192687057841418279371310157/166195535275940121586853958496813056000-(8335346886480323665742361611355 \[Pi]^2)/604462909807314587353088)+nu^17 (-(947059987997533870424902854611902059439357/73468588693685055564590088192000)-(63056822739906457 \[Pi]^2)/34359738368)+nu^7 (3091173360184159326324491336233222554363308258511793/323843871594831894063526856270932869120000-(1010667973099935080469644109700601367 \[Pi]^2)/633825300114114700748351602688)+nu^5 (260458167911963334030608397685102702979637313327535431/570353826652817931824683499264366969094144000-(2603662535437765363058833151011304955 \[Pi]^2)/40564819207303340847894502572032)+nu^19 (3909552727128968988587161861949496089/104334090452570493109477048320-(1588153732165 \[Pi]^2)/402653184)+nu^20 (-(107573917797670836065207738358125827751/616519625401552913828728012800)-(14561643635 \[Pi]^2)/6291456)+nu^3 (1046501499916912943287500427580367297731898847478663801/148101876987515056297142815308980622974779392000-(947263487227766156807501449919035499229 \[Pi]^2)/1329227995784915872903807060280344576)+nu (48427713754814383574305058301361713617953358512215479/2043330709239512541425820660412673835694817280000-(323986089708861437631992385914750105567 \[Pi]^2)/340282366920938463463374607431768211456)+nu^23 (-(2624451622591627337/26388279066624)-(41 \[Pi]^2)/64)+nu^22 (-(788945692503544632124131471129037/12232532250030811782316032000)+(128293 \[Pi]^2)/6144)+nu^2 (-(1068142301154041657280393623042818850604058190402111927/2054316358213918522831335825253602189650165760000)+(1628004666218437276896225821712042768771 \[Pi]^2)/42535295865117307932921825928971026432)+nu^21 (672371929828358292659208814718657827/26346992538527902300372992000+(96173 \[Pi]^2)/2048)+nu^4 (-(1079203302202646995009866418661385528113879298194831651/16255084059605311057003479729034458619183104000)+(169379244848111990610833508525521357845 \[Pi]^2)/20769187434139310514121985316880384)+nu^18 (118135098844735080767333943260662720308971/36734294346842527782295044096000+(1027619177093817 \[Pi]^2)/4294967296)+nu^6 (-(321395457142874794786714300072815664431788071023071/135219020069421036468630511916635127808000)+(7470907885780635180357822817056174201 \[Pi]^2)/20282409603651670423947251286016)+nu^8 (-(4306158066629425031531925209823316721479956896467/144113611008507518019369866109124608000)+(3289082768135486098173526600498929 \[Pi]^2)/618970019642690137449562112)+nu^16 (15734449263385891246995836331001196150226569/794796550413501964744201863168000+(33139873126730307289 \[Pi]^2)/4398046511104)+nu^10 (-(7274071544068252248708995700706858438294019089/52257269240941239362809126453248000)+(2116317187552744919621811098705 \[Pi]^2)/75557863725914323419136)+nu^14 (-(137866935456282217720215563707740090755364119/1779776561104520471052194886451200)+(4093148818726047635228135 \[Pi]^2)/108086391056891904)+nu^12 (-(665746448143181926827241314502518812396316027277/3001889799729624527841368708481024000)+(2032330413418735513429057803 \[Pi]^2)/36893488147419103232))+pHat^46 (39570497019470625/70368744177664+(50927028116535675 nu^25)/70368744177664-(395033145117975 nu^26)/35184372088832+nu^12 (9206641197521090363069700512367559248545773320127/14758454868235946675340508366110720000-(303060703219845620253462559119 \[Pi]^2)/2361183241434822606848)+nu^14 (8978995868877270532850451450349853670097854421/23451173511024269736217156150886400-(34606475684632676993076293 \[Pi]^2)/288230376151711744)+nu^10 (27059549045028430746115205238160616158615027001/91281299105058374531564861128704000-(15592876284865037438039365071675 \[Pi]^2)/302231454903657293676544)+nu^16 (-(727992004362993864164188602738284891870680457/40444777504520117371157124376166400)-(41761650179716903430907 \[Pi]^2)/1125899906842624)+nu^8 (18067238620262329968412726755717973932844882425068663/344964124090147017589409042549471969280000-(5144285500125166061794582847030814615 \[Pi]^2)/633825300114114700748351602688)+nu^18 (-(3268877483072969360857979526327040069255157/139128921584176530344537751552000)-(23306756209492525 \[Pi]^2)/8589934592)+nu^6 (222243738875207165912985370032854943496982549643601097/61994981157914992589639510789605105336320000-(78296965236252818316118402907178715899 \[Pi]^2)/162259276829213363391578010288128)+nu^4 (127594887987696990506295961895893412304277008225932003/1438547371294087040814060648237092082548736000-(12488828675756456056334704986344067033189 \[Pi]^2)/1329227995784915872903807060280344576)+nu^21 (-(210962947719373162180256545760605951069/750545630923629634226277580800)-(66158643089 \[Pi]^2)/25165824)+nu^20 (76806151239161161591619132082605299757/206400048503998149412226334720-(599329024525 \[Pi]^2)/402653184)+nu^2 (1922600891037636126155849839525102820636696817706349213/3060320249879315694194964810618066419822100480000-(1681346387902054065792055442422348044257 \[Pi]^2)/42535295865117307932921825928971026432)+nu^22 (46080767683354120556765612915738772079/1459394282351502066551095296000-(306889 \[Pi]^2)/16384)+nu^24 (-(6497806582266879697/52776558133248)-(41 \[Pi]^2)/64)+nu (-(328026050984327236792087614761015593342296996150311018903/11972555735670717151061025189577993561281166049280000)+(652614870646104838073144111380291227104733 \[Pi]^2)/696898287454081973172991196020261297061888)+nu^23 (7881629762692839648925731835396309/20175957820527678339416064000+(313513 \[Pi]^2)/12288)+nu^3 (-(520845155684795161291148175678215766086854296391299236621/58146084747706998189704331401743261976619909120000)+(65990001439038814068806805296734851186165 \[Pi]^2)/85070591730234615865843651857942052864)+nu^5 (-(6394516806876327698318044021466492540187533528112505933/9894398992803232817306465922020974811676672000)+(6533094092096144401013159004539326923875 \[Pi]^2)/83076749736557242056487941267521536)+nu^19 (5563791763577585894472819118859657347981433/1252160294257588773100839763968000+(2638284298581239 \[Pi]^2)/8589934592)+nu^7 (-(17261215154208265389366601658556562260454544687095891/1117026687529999866479991185398290186240000)+(91168723752593806907507618785712114181 \[Pi]^2)/40564819207303340847894502572032)+nu^17 (1009165678599084084800678356432008613624766663/21286725002379009142714275987456000+(878138228227610174847 \[Pi]^2)/70368744177664)+nu^9 (-(12796285733940291034659566424387484505989483535287/91230181577559541841827184806471925760)+(113969956424800496265716655411623847 \[Pi]^2)/4951760157141521099596496896)+nu^15 (-(47132365841542745096062964825039885182677289/352716082888256837539160968396800)+(16789849561620080218793575 \[Pi]^2)/216172782113783808)+nu^11 (-(57086368191695313364404595326185140381414145063/116408077633977534702857685565440000)+(13838034737103613489076439546731 \[Pi]^2)/151115727451828646838272)+nu^13 (-(4306971807330584569885442952647649899588163510371/7308949077602564067787680333692928000)+(20816215794322012377181469055 \[Pi]^2)/147573952589676412928))+pHat^48 (-(349755622719027525/562949953421312)+(179582067770631435 nu^26)/281474976710656-(6715563467005575 nu^27)/562949953421312+nu^13 (1833480128962543443171978382019313133633553450701/1024277148012371340831106353070080000-(413131491692382641528301778827 \[Pi]^2)/1180591620717411303424)+nu^15 (12716352282307052006419657075000153764508963937/15833700129429152332538108266414080-(4746499048888307371875753 \[Pi]^2)/18014398509481984)+nu^11 (7176864605922314982536335626711855075823292573704843/6474399982923580388774832470136717312000-(27039108490855835703679375245825 \[Pi]^2)/151115727451828646838272)+nu^17 (-(455428930540294626960316578992393736564069739/5135844762478745063004079285862400)-(149377417733208833758425 \[Pi]^2)/2251799813685248)+nu^9 (10503551966584443183670038476452630994231145346120489919/40575239676765400555381301437170324602880000-(23561466929851014079152645305015969301 \[Pi]^2)/633825300114114700748351602688)+nu^19 (-(10316210416425085500984424484338014824947484713/255440700028548109712571311849472000)-(101103171033281417 \[Pi]^2)/25769803776)+nu^7 (120303090288094069374988561179900071219262990270015151/4928793533051626740045874149732579803136000-(62967074799582610887300981951083169665 \[Pi]^2)/20282409603651670423947251286016)+nu^5 (11068004540980750935702797658987920060938619600608000771/12293041172876743803320154630389695978143744000-(63326693626422103186477202704333296096387 \[Pi]^2)/664613997892457936451903530140172288)+nu^22 (-(76835999595650053102385372269545078629459/178629860159823852945854064230400)-(8828231335 \[Pi]^2)/3145728)+nu^3 (747237325336209963977068467117465957299703745387772937683/66452668283093712216804950173420870830422753280000-(71508379910202138441718137819444984392709 \[Pi]^2)/85070591730234615865843651857942052864)+nu^23 (2960228939506536395608324378945247086031/79391048959921712420379584102400-(221237 \[Pi]^2)/2048)+nu (1064177700522408887192338488150193075174990018870478374154381/33791341308357032087154637495064929027359963057487872000-(20549696756783938503752571170416752535980715 \[Pi]^2)/22300745198530623141535718272648361505980416)+nu^25 (-(251427947752845774587/1688849860263936)-(41 \[Pi]^2)/64)+nu^24 (1940038607138998636325828130276834833/1829286842394509502773723136000+(15599 \[Pi]^2)/512)+nu^2 (-(8418264504870913319285946165196827602957726085675719479187/11174385353292669340990290176939460657195754979328000)+(3549683329939336030835070880382431594751895 \[Pi]^2)/87112285931760246646623899502532662132736)+nu^21 (32057224348545142464244749878019332256227/31189340662826387022291979468800+(127324672475 \[Pi]^2)/67108864)+nu^4 (-(217169978424787190917573709798726616806628904657793198261/1855726108969372282650138236225848786487869440000)+(114238910868693749829932293071464981545317 \[Pi]^2)/10633823966279326983230456482242756608)+nu^20 (39163526211429890922607782701318502063792697/7095575000793003047571425329152000+(414534010279543 \[Pi]^2)/1073741824)+nu^6 (-(559503035511568461285451309292660627405114497965557062187/105540255923234483384602303168223731324551168000)+(6465051899788183754368271936325273749205 \[Pi]^2)/10384593717069655257060992658440192)+nu^8 (-(33410521559502244443142786700024521134358589602943824519/375320967010079955137277038293825502576640000)+(61247808466601661589478864136412658697 \[Pi]^2)/5070602400912917605986812821504)+nu^18 (4974379915775171342535670545285535571835347573/48249910005392420723485692238233600+(177150494073956790189 \[Pi]^2)/8796093022208)+nu^10 (-(31381997100020841601415347980871362588187402480131497/52224624352051941809454133343296684032000)+(56448683538024415928950671971691149 \[Pi]^2)/618970019642690137449562112)+nu^16 (-(63177591487794369222044447359733770545521699621/323558220036160938969256995009331200)+(1384883157855932163490105 \[Pi]^2)/9007199254740992)+nu^12 (-(1027529836164179113823837593290730848232685919671/639533044290224355931422029198131200)+(5299418058465866858747723647155 \[Pi]^2)/18889465931478580854784)+nu^14 (-(766775735085612100670540618079459853954528910017/522067791257326004841977166692352000)+(6350237796492520458163801137 \[Pi]^2)/18446744073709551616))+pHat^50 (1539815658919177887/2251799813685248+(147721733001916479 nu^27)/281474976710656-(14236994550051819 nu^28)/1125899906842624+nu^14 (1786322163377871236101123552504158313982530514974963/369766378335075173065804009609101312000-(1071547623898896696284438149675 \[Pi]^2)/1180591620717411303424)+nu^12 (29101607403663734642196390087677327448345930480534801859/7549150380088894733311454660179412385792000-(10965845937331983912236522750025 \[Pi]^2)/18889465931478580854784)+nu^16 (21988500664949237687407855824386024341522358448469/14086338222288578021554438461299097600-(40138578177323661992663465 \[Pi]^2)/72057594037927936)+nu^10 (112591537622861648272210693733640294576753923939384628671/96446115158953879380730584385807280662118400-(98568305295247753757309608375145737525 \[Pi]^2)/633825300114114700748351602688)+nu^18 (-(105026557963910659874832137047754439883449445432871/388701275003441341348400736671209881600)-(259880855865764122506825 \[Pi]^2)/2251799813685248)+nu^8 (408895537989395853605670641745949533902337879456408834781/2777375155874591668015850083374308719067136000-(712667790982779320545210287557199636775 \[Pi]^2)/40564819207303340847894502572032)+nu^20 (-(2584720181931577181294909078360346827102005987/39384311568037963097501904081518592)-(71628690800838325 \[Pi]^2)/12884901888)+nu^6 (321121684672570573561388420938099560308051114237159088535921/41697995658397914980861964506281848757863579648000-(526593496534683067382931462898856276461875 \[Pi]^2)/664613997892457936451903530140172288)+nu^4 (33206739296972135275236369600696460620775830003101819238557/217534764114950887345011498655933615394883895296000-(518953548173112512016572264495366260571875 \[Pi]^2)/42535295865117307932921825928971026432)+nu^23 (-(4774048047211084910033254389935144540761049/7573906070776531364904212323368960)-(17355314125 \[Pi]^2)/6291456)+nu^24 (14034635960235650244935265965832755992067/336618047590068060662409436594176-(920125 \[Pi]^2)/4096)+nu^2 (1606654411912856731462330213928269492686672829420736306284395221/1790941089342922700619195787238441238450078042046857216000-(935225690189502213857011467985017459133910875 \[Pi]^2)/22300745198530623141535718272648361505980416)+nu^26 (-(595605261901426356043/3377699720527872)-(41 \[Pi]^2)/64)+nu (-(644886959212321062354812778401613213558524059724228365648751249/17909410893429227006191957872384412384500780420468572160000)+(1294716853285872139441630131580361531956897691 \[Pi]^2)/1427247692705959881058285969449495136382746624)+nu^25 (1438334074994779637868935241519151860283/721324387693002987133734506987520+(439175 \[Pi]^2)/12288)+nu^3 (-(3823816560825103645766812364235591074976301692739603088601857/273342657103620680802685559712826806845250006417408000)+(158056226726213906723698945771724492150397375 \[Pi]^2)/174224571863520493293247799005065324265472)+nu^22 (91217999247208728421356864010936862427362153/41656483389270922506973167778529280+(1218364794625 \[Pi]^2)/201326592)+nu^5 (-(2438675515870668761103493449095024866996022095107357520819787/1972315194642221378594770921147131446246947317350400)+(4862043234706612573873760518782267496582925 \[Pi]^2)/42535295865117307932921825928971026432)+nu^21 (473844974221074534212699168252407386581103467/82050649100079089786462300169830400+(2045378679998115 \[Pi]^2)/4294967296)+nu^7 (-(1265676024221820605910158541413632388318434289754756007894981/33561801383588565716303532407495146561207271424000)+(87483345167738563104393937240495748324975 \[Pi]^2)/20769187434139310514121985316880384)+nu^19 (155896977798053660268057763753352099603729112763/748462018620233648296021957646745600+(1675340947028846173175 \[Pi]^2)/52776558133248)+nu^9 (-(14698406569125464369269225696139115787734116235635914972691/31827218002454780195641092847316402618499072000)+(2366126738871846042151829462588021538225 \[Pi]^2)/40564819207303340847894502572032)+nu^17 (-(41534351191628810194254958279889854448857084711537/205783027942998357184447448825934643200)+(42476255923674730900792225 \[Pi]^2)/144115188075855872)+nu^11 (-(28617517445193182123188162700485731766453628491815854737/12055764394869234922591323048225910082764800)+(413997325570770044218014364931822785 \[Pi]^2)/1237940039285380274899124224)+nu^15 (-(7471609569826382858824758578308070678784616110735037/2169296086232441015319383523040061030400)+(29685427074528222638655094575 \[Pi]^2)/36893488147419103232)+nu^13 (-(41836401650480292936363154346181066164868216385037371/8488549902648682233858457264069804032000)+(61306579136264570963448707454425 \[Pi]^2)/75557863725914323419136))+pHat^52 (-(1688791005111350385/2251799813685248)+(1718052359420355833 nu^28)/4503599627370496-(60233438480988465 nu^29)/4503599627370496+nu^15 (123283952369347522952267697194164147358777301396982351/10012135782611266224551000875569512448000-(2657285136934373899324532592925 \[Pi]^2)/1180591620717411303424)+nu^13 (9720347981523899567551448210360155158695325744851724217/774271833855271254698610734377375629312000-(536520963557235818374082433522075 \[Pi]^2)/302231454903657293676544)+nu^17 (1171347894674041808480823608622775923826570616939371/421563611899421735770568457918716313600-(328110918645858301644048215 \[Pi]^2)/288230376151711744)+nu^11 (1080162920609216494198423373176840358099523216952974832451/222567958059124337032455194736478339989504000-(381066619140820036218612222680831034765 \[Pi]^2)/633825300114114700748351602688)+nu^19 (-(771651489061000603557479733882817857681338372279/1128305587818407376918434649263308800)-(440846610017549577967125 \[Pi]^2)/2251799813685248)+nu^9 (36211928062300082311621041257888478226040617151713973146633/45292579465031802586104632128873342187864064000-(452364830746898788798484144916956940875 \[Pi]^2)/5070602400912917605986812821504)+nu^21 (-(167868490466586429798881687797217843042228428207/1666259335570836900278926711141171200)-(398535086871306385 \[Pi]^2)/51539607552)+nu^7 (1838469064426192146258312337379052533032646422432655159184431/32187926473149267704525025232919321848175394816000-(3737845812012672540801774159640788674985465 \[Pi]^2)/664613997892457936451903530140172288)+nu^5 (79330019686252822565950061257205532541406550180665855522564623/47335564671413313086274502107531154709926735616409600-(23122319516388140214854958616885359608477625 \[Pi]^2)/170141183460469231731687303715884105728)+nu^24 (-(189245180533513657763893595995843680872077/212913280803838091014429684531200)-(7465781375 \[Pi]^2)/3145728)+nu^3 (1818230982234906525805032827226724017729340924635474224318718487/105349475843701335330540928661084778732357531885109248000-(21755000009369052430042969515258158622258574375 \[Pi]^2)/22300745198530623141535718272648361505980416)+nu^25 (3092098581093607304628495469898812734335/71207663913283628217048150048768-(1525875 \[Pi]^2)/4096)+nu (4511989177748790576869003412461497972587711233509856250940003/110128643386906721351453041795611307156113396250705920000-(2550221608420451713946364236250026319575307123 \[Pi]^2)/2854495385411919762116571938898990272765493248)+nu^27 (-(2769298328430688884583/13510798882111488)-(41 \[Pi]^2)/64)+nu^26 (9897653411415262716153044285650799887367/3051757024855012637873492144947200+(253955 \[Pi]^2)/6144)+nu^2 (-(19008714274044497918781051477582174681678995645132471843951229029/17909410893429227006191957872384412384500780420468572160000)+(30754519098712531367968692200309921433685157583 \[Pi]^2)/713623846352979940529142984724747568191373312)+nu^23 (1449032157485197389415786366016804974207761187/352477936370753959674388342741401600+(708912517625 \[Pi]^2)/67108864)+nu^4 (-(8401826789145517600265160215028749157210362887096466908990302221/42641454508164826205218947315200981867859001001115648000)+(1199633254613190456237727553931616456689716625 \[Pi]^2)/87112285931760246646623899502532662132736)+nu^22 (4289189185086210082393571262154504650255953/1084804254928930273619092910899200+(1241233081283195 \[Pi]^2)/2147483648)+nu^6 (-(289467517605917358578710833818454795820334440940296336632027877/26297535928562951714596945615295085949959297564672000)+(21184959980551872785332975428012841033939525 \[Pi]^2)/21267647932558653966460912964485513216)+nu^8 (-(797447615299123773165679535775730266303841170342001300014263/3356180138358856571630353240749514656120727142400)+(259989403636139151573048420311740144699525 \[Pi]^2)/10384593717069655257060992658440192)+nu^20 (2243194471196669201752570799120080232549031894239/5665281740940845460948350817879982080+(430678628584073544675 \[Pi]^2)/8796093022208)+nu^10 (-(2675183688324119659877425901014736510783003566218308475413/1224123769325183853678503571050630869942272000)+(5210993301124630074463758899099026829925 \[Pi]^2)/20282409603651670423947251286016)+nu^18 (582001463768055553794813736596609157737934013353/25518187152082687528840631916743884800+(39535388525443822759844525 \[Pi]^2)/72057594037927936)+nu^12 (-(79065356336901687203149181186066310855503288182037145161/9067583476482843360581507933708376814387200)+(709028553256681116190950232417341575 \[Pi]^2)/618970019642690137449562112)+nu^16 (-(101600754632668835017037502311981324382426243566369953/13349514376815021632734667834092683264000)+(33363406056106858882671658605 \[Pi]^2)/18446744073709551616)+nu^14 (-(2779090318477128577668853344869392719389833697033016919/195236647760919691378744517073605492736000)+(84200112623699176865321603639625 \[Pi]^2)/37778931862957161709568))+pHat^54 (14768809778660310065/18014398509481984+(924535476366918185 nu^29)/4503599627370496-(127159481237642315 nu^30)/9007199254740992+nu^16 (36086331156313095328665929736812388818012910034702687/1213592216074092875703151621281153024000-(6327120202014508239379514151765 \[Pi]^2)/1180591620717411303424)+nu^14 (33520757201191429785328924978569024357441870340848959/870507560729220892608380836320903168000-(777946503201210739530698058176625 \[Pi]^2)/151115727451828646838272)+nu^18 (3811002713708878516608301424007140937124111094178359/864539978688972829548530869255526154240-(1300149717132584320660937565 \[Pi]^2)/576460752303423488)+nu^12 (791735632594758882409760305143568723301442537301072600201/42211164459489098402707019691401064480768000-(1374202778185855789725654817812055942605 \[Pi]^2)/633825300114114700748351602688)+nu^10 (851784019419070767863422753693551142691107181633665589337247/215139752458901062283997002612148375392354304000-(66963915059020965418363246371904092104575 \[Pi]^2)/162259276829213363391578010288128)+nu^20 (-(1762631045996414994644165778932863967894400185211421/1136203726933136228556863691808151961600)-(730656847660451076919125 \[Pi]^2)/2251799813685248)+nu^8 (229409813659380532680264828999623459788623970956475238047875361/611570602989836086385975479425467115115332501504000-(23281278715467350527648936998208416217634385 \[Pi]^2)/664613997892457936451903530140172288)+nu^22 (-(2045615983385162118932826913058651956704438602311/14070634389264844935688714449636556800)-(22713274329008835 \[Pi]^2)/2147483648)+nu^6 (611488040536598235277813533628832885805723925109123185542876707/39446303892844427571895418422942628924938946347008000-(52680912686268947782017224326606175639592915 \[Pi]^2)/42535295865117307932921825928971026432)+nu^4 (300718041774414726924714803403449223441963266368645319552621057153/1193960726228615133746130524825627492300052028031238144000-(344713817130371941274616892373089347386268673575 \[Pi]^2)/22300745198530623141535718272648361505980416)+nu^25 (-(654563227857580799050995243747137214671318101/541178245740955574449565940370636800)-(12682537725 \[Pi]^2)/8388608)+nu^26 (915779666430222552211710292643352457694009/22549093572539815602065247515443200-(9107631 \[Pi]^2)/16384)+nu^2 (394934263354318032572850867234575339903790601272775936897186686943/316399592450583010442724589078791285459513787428278108160000-(252498316435900736720982062816324454002538516027 \[Pi]^2)/5708990770823839524233143877797980545530986496)+nu^28 (-(1581417430048639374407/6755399441055744)-(41 \[Pi]^2)/64)+nu (-(9788098439126874331470326216142007715361990036523997267636793683/210933061633722006961816392719194190306342524952185405440000)+(7718779764258811991132583573841402971771887295271 \[Pi]^2)/8769009823985417509222108996297698117935595257856)+nu^27 (14742554983781339599079955941610650295721/3031810900509555038933142523084800+(193527 \[Pi]^2)/4096)+nu^3 (-(7207995330635675731790545024902338214125476905497355459422902123/341131636065318609641751578521607854942872008008925184000)+(1492222544555552474182419122764699425691135108005 \[Pi]^2)/1427247692705959881058285969449495136382746624)+nu^24 (84808757624760602383231702271485113395190127471/11905921406301022637890450688154009600+(984392103825 \[Pi]^2)/67108864)+nu^5 (-(35034826974207421065087719181481466563189142386900431018964097/15610288567488153097595368074022232871590720176128000)+(55844556392268926026586312525912219919728064075 \[Pi]^2)/348449143727040986586495598010130648530944)+nu^23 (-(10159417102767894317711656142154731254003459207/4836780571309790446642995592062566400)+(2974211758853595 \[Pi]^2)/4294967296)+nu^7 (-(1160577351104649853771548430198212897908208042606436342760129/13661057625227507384206205514439005688290544189440)+(314831459640792724548791109509227122466172445 \[Pi]^2)/42535295865117307932921825928971026432)+nu^21 (24385423039371047887334815713482894863656850555751/34171540659643194843815449377688780800+(2604765309308857705725 \[Pi]^2)/35184372088832)+nu^9 (-(459421686753000718039093851321071061913458946482267602170351/340945283896772731086258106996776092050359582720)+(11079841800701659837838331549492432017648775 \[Pi]^2)/83076749736557242056487941267521536)+nu^19 (3580911258293397488943203699762097079624465561788497/3946812946188789004460684403123054182400+(143286130208417815766579575 \[Pi]^2)/144115188075855872)+nu^11 (-(886656195790033919069440796420328212046952893961318774473763/93033406468713972879566271399847946115612672000)+(42366404353173627048675783227777206405035 \[Pi]^2)/40564819207303340847894502572032)+nu^13 (-(36713881019590414385928238365432390255967585963350910781627/1224123769325183853678503571050630869942272000)+(9142863339474001342953926105208669375 \[Pi]^2)/2475880078570760549798248448)+nu^17 (-(265017197832766218602713833556041314541008962115027/16728714757913560943276526107885568000)+(1158005216649476415446516613375 \[Pi]^2)/295147905179352825856)+nu^15 (-(1012258729573248935322626682919351725949901590743712361/26031553034789292183832602276480732364800)+(441580235937393240899840292884325 \[Pi]^2)/75557863725914323419136));
cLoc[5] = -(1/16)-(49 pHat^2)/16+(891 pHat^4)/128-(1001 pHat^6)/64+(62985 pHat^8)/2048-(111573 pHat^10)/2048+(1461915 pHat^12)/16384-(563673 pHat^14)/4096+(106135029 pHat^16)/524288-(150290855 pHat^18)/524288+(1650053405 pHat^20)/4194304-(1103005917 pHat^22)/2097152+(46153035565 pHat^24)/67108864-(59210563797 pHat^26)/67108864+(597735668475 pHat^28)/536870912-(92929100985 pHat^30)/67108864+(58425488955405 pHat^32)/34359738368-(70932453772635 pHat^34)/34359738368+(681957200246025 pHat^36)/274877906944-(406040300640975 pHat^38)/137438953472+(15344712415656855 pHat^40)/4398046511104-(17985497950277715 pHat^42)/4398046511104+(167488228696906845 pHat^44)/35184372088832-(48434288351832045 pHat^46)/8796093022208+(7129633847734022625 pHat^48)/1125899906842624-(8155319971312682883 pHat^50)/1125899906842624+(74258553053324806929 pHat^52)/9007199254740992+nu (-(58499/720)+(76645 \[Pi]^2)/12288+pHat^16 (-(2152257267913017254306369867/996786721146448782950400)-(16289371921782677627170747 \[Pi]^2)/139787264862749844307968)+pHat^12 (-(3439330151346266064973/16971388506648576000)-(120533499720561985909 \[Pi]^2)/1056586693827624960)+pHat^20 (-(133727713134902444468342125056391493/20957018174534319567248189030400)-(2225207124742639295113848366037 \[Pi]^2)/19753617972284905998847574016)+pHat^24 (-(1038720155152445320091196303120578339971177/72930423247379432094023697825792000000)-(23104967586474752543536836586842623 \[Pi]^2)/216725408610211540101641954918400)+pHat^28 (-(48406532468275458874627838791889460074439219161723/1754127044128909858879184107009526904913920000)-(45115016482954407899550608159321610147389 \[Pi]^2)/451421565510231496140368164860356198400)+pHat^32 (-(55679630066744350410789023404579386120019568138319829/1141146384751994105996128561922681239240704000000)-(2860450362390067785900883729452544165400113 \[Pi]^2)/30677601893859713861388277580615699660800)+pHat^8 (218185727562149/586031846400-(2763895167317939 \[Pi]^2)/29764123361280)+pHat^36 (-(537690250659102612468667811249672794799792733189588856593449/6661346164693446426247496805424450228843513380864000000)-(240689672239302905646076551509553569133412375813633 \[Pi]^2)/2774208621987616262800770062733620656296658206720)+pHat^40 (-(3372228495941600648146247360735365154034128530450056731596643624707081/26590214331127844139742720108219783343119481841439957686681600000)-(90959847751532752614722812326207466441650025089034319 \[Pi]^2)/1128760900558419538117958937005579935600683484446720)+pHat^44 (-(646183777770826985911238167168441076335919829680261609893246009608916115941/3380419374490636116882255220158003142080849750886311094168584192000000)-(2230978656039257015163683032814827520883702060278761096314907 \[Pi]^2)/29850160434445759270465756494680816521460863846309271961600)+pHat^48 (-(160953876694783493844141866081550036576058564058649497668858666869175211216149488319/578146472953804497498494086025350006439904117781776042175419630584070144000000)-(5086595989677917335346738204161315875600742350007066125846659453 \[Pi]^2)/73483255553531766498219701483147991475538081310219447356620800)+pHat^52 (-(6180470543151038519740688216016011530536521094014841347502076714427453849992113213811/15690951135528858294427728383045489546760296298058057028702934708315488256000000)-(598004210493265224900286241302587013796746271945909538135219393517 \[Pi]^2)/9342093849032270384093382650114105212485770414385205675170988032)+pHat^2 (-(3201013/252000)+(915959 \[Pi]^2)/61440)+pHat^50 (539578971574481553624900744216481002918223631522032165738273848052364873914964940415691/1624013442527236833473269887645208168089690666849008902470753742310653034496000000+(13528713019626492182025896376907189691423965995673498131484363543 \[Pi]^2)/203197176226287841273337957144704880775835737883911167473090560)+pHat^46 (24767905439605286927869513930199984712090585233789709715330051235597700683499343/106945333509767757583887178325073993052146525671804669288830860263424000000+(10689430927240991480897346104080232905603990046285384951635493 \[Pi]^2)/148587465273685557257429543440188953351271855590517264875520)+pHat^42 (279285844781599012149220524125632815591636770971504603503074843632929637/1785342962232869535097011207266185453038022352210968587534336000000+(24070901427864849597312763476456320693947098044731090337 \[Pi]^2)/310112205311313157314512929008901434938714094147993600)+pHat^4 (-(10061374901/16464000)+(23929401387 \[Pi]^2)/293601280)+pHat^38 (104527302762886582944181235546335398375938336375767564464890649637/1027204447621410961127355331384523809901857445779184025600000+(6394886615631218746809960474714921099826137913381927 \[Pi]^2)/76465582185877154134340552989632569350025537126400)+pHat^34 (4493220322970322418183271126139982379272824112808214611689/71081437733009336865445850057882853051683831808000000+(3906015942288108828408433429060233192938321567 \[Pi]^2)/43416476080284960042329759845966368944947200)+pHat^6 (-(19758015344327/39118464000)+(110969814367 \[Pi]^2)/1207959552)+pHat^30 (37671912839350676013139780498449702751298488090691/1016885242973281077611121221454798205747200000+(283305174946442965344399903104096587104971 \[Pi]^2)/2933545681100335137995254043646376280064)+pHat^26 (32754342103551501907983203440460762260246042817/1629744912413510720677107279442477056000000+(330535516638349330088766380221679477 \[Pi]^2)/3199655123481668555682423043522560)+pHat^10 (-(3713076725538721259/16638616182988800)+(526770448363469 \[Pi]^2)/4913442586624)+pHat^22 (1362555617384729222603385244356620750663/139713454496895463781654593536000000+(96371561732546270111166841743067 \[Pi]^2)/877938576545995822171003289600)+pHat^18 (22791721237592488882045763979833/5825925212535950063173632000+(482357181113717260466279573 \[Pi]^2)/4193617945882495329239040)+pHat^14 (1439003636693178316503502853/1491038308640117293056000+(22333238514268063576417 \[Pi]^2)/191594387147409326080));

cLocLog[1] = 0;
cLocLog[2] = 0;
cLocLog[3] = 0;
cLocLog[4] = (148*nu*pHat^2)/15 + ((107*nu)/70 + (296*nu^2)/15)*pHat^4 + ((5827*nu)/504 - (197*nu^2)/70 + (148*nu^3)/5)*pHat^6 + ((-1226801*nu)/88704 + (3128*nu^2)/63 - (143*nu^3)/7 + (592*nu^4)/15)*pHat^8 + ((2649279*nu)/183040 - (7673081*nu^2)/88704 + (4997*nu^3)/36 - (411*nu^4)/7 + (148*nu^5)/3)*pHat^10 + ((-23976737*nu)/1647360 + (152190637*nu^2)/1281280 - (3147763*nu^3)/9856 + (20116*nu^4)/63 - (1751*nu^5)/14 + (296*nu^6)/5)*pHat^12 + ((940912397*nu)/65345280 - (243617281*nu^2)/1647360 + (3444551*nu^3)/6240 - (11513005*nu^4)/12672 + (47039*nu^5)/72 - (2269*nu^6)/10 + (1036*nu^7)/15)*pHat^14 + ((-27235790719*nu)/1926299648 + (27369744125*nu^2)/156828672 - (19136623*nu^3)/23040 + (262532947*nu^4)/137280 - (13950605*nu^5)/6336 + (11080*nu^6)/9 - (1858*nu^7)/5 + (1184*nu^8)/15)*pHat^16 + ((36899253385*nu)/2667184128 - (4219970291501*nu^2)/21189296128 + (5011930955*nu^3)/4356352 - (748570795*nu^4)/219648 + (503158443*nu^5)/91520 - (3364893*nu^6)/704 + (13063*nu^7)/6 - (3966*nu^8)/7 + (444*nu^9)/5)*pHat^18 + ((-16582321169843*nu)/1226904698880 + (84721547692339*nu^2)/381407330304 - (1879742079517*nu^3)/1246429184 + (142838998609*nu^4)/26138112 - (835301559*nu^5)/73216 + (1268955379*nu^6)/91520 - (20202961*nu^7)/2112 + (76784*nu^8)/21 - (11469*nu^9)/14 + (296*nu^10)/3)*pHat^20 + ((4365366862049*nu)/330783129600 - (3886893154433357*nu^2)/15949761085440 + (216765049649*nu^3)/114057216 - (15690534164751*nu^4)/1926299648 + (956223883*nu^5)/45696 - (219825761*nu^6)/6656 + (131913623*nu^7)/4160 - (24154469*nu^8)/1344 + (987877*nu^9)/168 - (15917*nu^10)/14 + (1628*nu^11)/15)*pHat^22 + ((-36921960220597*nu)/2865129062400 + (154427627342114479*nu^2)/584824573132800 - (1766057257053797*nu^3)/759512432640 + (199504977848255*nu^4)/17336696832 - (67711827661663*nu^5)/1926299648 + (108632764039*nu^6)/1584128 - (2850484017*nu^7)/33280 + (279525603*nu^8)/4160 - (28747365*nu^9)/896 + (82016*nu^10)/9 - (53449*nu^11)/35 + (592*nu^12)/5)*pHat^24 + ((5438845244994269*nu)/432061462609920 - (1835717347059201293*nu^2)/6478056810086400 + (1359547409955061*nu^3)/488983756800 - (911705677043969*nu^4)/58424033280 + (21066516827785*nu^5)/381026304 - (19085251548147*nu^6)/148176896 + (45582944209*nu^7)/228480 - (1564397371*nu^8)/7680 + (1199664773*nu^9)/8960 - (442650325*nu^10)/8064 + (3446729*nu^11)/252 - (69901*nu^12)/35 + (1924*nu^13)/15)*pHat^26 + ((-5572490410218731*nu)/452933997035520 + (3828593211940348373*nu^2)/12686895674818560 - (120828049196412053*nu^3)/37017467486208 + (1028631842752691*nu^4)/50208153600 - (3620947604632553*nu^5)/43818024960 + (85406622775105*nu^6)/381026304 - (8806791885769*nu^7)/21168128 + (16085798485*nu^8)/30464 - (3467952967*nu^9)/7680 + (324558919*nu^10)/1280 - (104340145*nu^11)/1152 + (179660*nu^12)/9 - (5109*nu^13)/2 + (2072*nu^14)/15)*pHat^28 + ((9809499740442599*nu)/815281194663936 - (1074619260463358771827*nu^2)/3364846663976878080 + (665174181232601881*nu^3)/176206884372480 - (25933863366051011*nu^4)/989771857920 + (152410934961769811*nu^5)/1285328732160 - (2146491122300459*nu^6)/5842403328 + (16862610638827*nu^7)/21168128 - (180020869122247*nu^8)/148176896 + (153933847*nu^9)/119 - (4351149493*nu^10)/4608 + (147199421*nu^11)/320 - (203918611*nu^12)/1408 + (2046707*nu^13)/72 - (6413*nu^14)/2 + 148*nu^15)*pHat^30 + ((-273060516519876259*nu)/23190220648218624 + (2994838383274538516543*nu^2)/8906947051703500800 - (44142683746385248667*nu^3)/10237870174371840 + (286029418109923300997*nu^4)/8722240776437760 - (3807704629810910497*nu^5)/23135917178880 + (921925603390093979*nu^6)/1606660915200 - (20818790902867649*nu^7)/14606008320 + (848980446199729*nu^8)/333398016 - (241926463201957*nu^9)/74088448 + (181010509005*nu^10)/60928 - (21651088613*nu^11)/11520 + (4246490641*nu^12)/5280 - (713704537*nu^13)/3168 + (356464*nu^14)/9 - (27724*nu^15)/7 + (2368*nu^16)/15)*pHat^32 + ((351509227326432333*nu)/30484114498912256 - (114809877405314271246097*nu^2)/325739777890870886400 + (1400167991779490866523*nu^3)/287320872635596800 - (2393210864977418596213*nu^4)/59379647011356672 + (113998547481397994761*nu^5)/513072986849280 - (5860854200540299243*nu^6)/6804681523200 + (114063865040521597*nu^7)/47254732800 - (89368155419233037*nu^8)/18042716160 + (83576964939845*nu^9)/11206656 - (35677451439789*nu^10)/4358144 + (260429604461*nu^11)/40320 - (454342254643*nu^12)/126720 + (14378958037*nu^13)/10560 - (1083339025*nu^14)/3168 + (3409843*nu^15)/63 - (168844*nu^16)/35 + (2516*nu^17)/15)*pHat^34 + ((-1466729033377002853*nu)/129803326253432832 + (117319355343714505463664761*nu^2)/318718276011889891737600 - (1382902979480608990958003*nu^3)/253353160581788467200 + (144808459410852273058831*nu^4)/2968982350567833600 - (552362323052607993661*nu^5)/1885068159090688 + (2160301167728500527*nu^6)/1727518474240 - (4429399921117468877*nu^7)/1134113587200 + (999315213898212837*nu^8)/110261043200 - (62986404731016651*nu^9)/4009492480 + (1591506697513055*nu^10)/78446592 - (84285837671045*nu^11)/4358144 + (1320159544699*nu^12)/98560 - (55688225371*nu^13)/8448 + (9321818097*nu^14)/4160 - (1251250065*nu^15)/2464 + (1526464*nu^16)/21 - (406317*nu^17)/70 + (888*nu^18)/5)*pHat^36 + ((43651917956463729793*nu)/3939615239665876992 - (46282588090501561738891219*nu^2)/120777451962400380026880 + (5088131879930008876543741*nu^3)/838732305294447083520 - (2329889725769887826975267*nu^4)/40003130618177126400 + (19728890547693309083693*nu^5)/52087409659084800 - (18387645432293487189097*nu^6)/10417481931816960 + (27371115516889997267*nu^7)/4500640235520 - (188150362229159959*nu^8)/11938037760 + (89827614870963737*nu^9)/2901606400 - (12512189258205913*nu^10)/271319040 + (53475913209619*nu^11)/1032192 - (9955087834031*nu^12)/229376 + (49258063483*nu^13)/1848 - (195216038783*nu^14)/16640 + (82267704971*nu^15)/22880 - (5465165491*nu^16)/7392 + (2306543*nu^17)/24 - (96729*nu^18)/14 + (2812*nu^19)/15)*pHat^38 + ((-19645389252619860974011*nu)/1806970189926748913664 + (3940007937838033449296013821*nu^2)/9903751060916831162204160 - (21859235417573269970774347*nu^3)/3264255458443253514240 + (1240020894427223553870031*nu^4)/18037253877299937280 - (3849744712107973418053757*nu^5)/8000626123635425280 + (16887277625978728789761*nu^6)/6944987954544640 - (95478040008134459176871*nu^7)/10417481931816960 + (472615970974509242579*nu^8)/18002560942080 - (38573191567943617817*nu^9)/668530114560 + (1359126761762358173*nu^10)/13927710720 - (240579321883246987*nu^11)/1899233280 + (258532301455985*nu^12)/2064384 - (234939595877025*nu^13)/2523136 + (78644478379685*nu^14)/1537536 - (742578910545*nu^15)/36608 + (903299520589*nu^16)/160160 - (31261755583*nu^17)/29568 + (2630968*nu^18)/21 - (57019*nu^19)/7 + (592*nu^20)/3)*pHat^40 + ((183986020739783480833*nu)/17236599585946730496 - (12699919111974392818071057152267*nu^2)/30824246159120194512460185600 + (8230189642823984485051666109*nu^3)/1120067084270355905249280 - (92394932465465229632849423*nu^4)/1150261447260956000256 + (288566138265883727787045253*nu^5)/479275603025398333440 - (6247741810447894163360861*nu^6)/1904910981817958400 + (24979136441040841096949*nu^7)/1860264630681600 - (146357018666972525704769*nu^8)/3472493977272320 + (820628688045775266579*nu^9)/8001138196480 - (55705528670796100049*nu^10)/286512906240 + (713847379285520093*nu^11)/2487091200 - (5939631814534859*nu^12)/18087936 + (1871748432960223*nu^13)/6488064 - (899641549904611*nu^14)/4685824 + (761026415131*nu^15)/8008 - (481202634797*nu^16)/14080 + (1586372817819*nu^17)/183040 - (2094330651*nu^18)/1408 + (5804633*nu^19)/36 - 9521*nu^20 + (1036*nu^21)/5)*pHat^42 + ((-29832951354668015585*nu)/2845035940521443328 + (50111534858921668644635141987677*nu^2)/117692576243913469956666163200 - (548137524269317461797694385847*nu^3)/68346443811796440160665600 + (11364789980311189669342340311*nu^4)/122189136465857007845376 - (194334888863902523630122253*nu^5)/261423056195671818240 + (315364893128283946356241897*nu^6)/72617515609908838400 - (153414720521033007690077*nu^7)/7992633490145280 + (58190859740925802132721*nu^8)/887853573734400 - (1184123147392259456417*nu^9)/6764598657024 + (7227029243185410273523*nu^10)/19639157391360 - (3453159092819728147*nu^11)/5662310400 + (1976427538671470611*nu^12)/2487091200 - (2438812356001913*nu^13)/3014656 + (375606937394405*nu^14)/589824 - (1139393320206819*nu^15)/2981888 + (936530352743*nu^16)/5460 - (43875984403*nu^17)/780 + (217505956309*nu^18)/16640 - (2374912315*nu^19)/1152 + (1845932*nu^20)/9 - (110429*nu^21)/10 + (3256*nu^22)/15)*pHat^44 + ((4401998881285702575455603*nu)/427096980434067073794048 - (1161858098627566042740093926519341*nu^2)/2645524431221881042069408972800 + (259187456803285769613739850921*nu^3)/29750398443860836692787200 - (765665691792326198088066014297*nu^4)/7166762650341826206105600 + (664607529525526069317798593*nu^5)/732768434577853120512 - (10716569615080035692240947*nu^6)/1894369972432404480 + (127162199588498547137106157*nu^7)/4735924931081011200 - (248756634782123863825203*nu^8)/2509764139417600 + (356231947337916120070799*nu^9)/1235274537369600 - (914581543512688233629*nu^10)/1372527263744 + (52361145879683547859*nu^11)/42693820416 - (111903445956941355113*nu^12)/62285414400 + (902244078391322437*nu^13)/432537600 - (561772843463459*nu^14)/294912 + (36314383280413255*nu^15)/26836992 - (2196737256048395*nu^16)/2981888 + (35130273312339*nu^17)/116480 - (1131178087333*nu^18)/12480 + (20154674669*nu^19)/1040 - (3246596395*nu^20)/1152 + (18585127*nu^21)/72 - (890307*nu^22)/70 + (3404*nu^23)/15)*pHat^46 + ((-9664862767037763135125861*nu)/953518840038847420563456 + (25682093520916870821026581928057317*nu^2)/56790591123563046369756645949440 - (97766427046860134645749339015703*nu^3)/10374605612634827615958466560 + (11132869010555766790055678146679*nu^4)/91376223791858284127846400 - (285041371826711240656636689473*nu^5)/260331121914126165606400 + (42869349962855494901025765283*nu^6)/5902856834099372359680 - (1256428694234279528346650221*nu^7)/34098659503783280640 + (484835681948516958505302037*nu^8)/3315147451756707840 - (24276540937313573699492873*nu^9)/52705046927769600 + (2151218236509942569626271*nu^10)/1852911806054400 - (9683872628777041191241*nu^11)/4117581791232 + (499820244433175146631*nu^12)/130453340160 - (15594407438132913197*nu^13)/3114270720 + (1129246882676609663*nu^14)/216268800 - (154131221364002255*nu^15)/35782656 + (4142496658178087*nu^16)/1490944 - (8230963299272179*nu^17)/5963776 + (63105828120269*nu^18)/121856 - (42904269990173*nu^19)/299520 + (117659143781*nu^20)/4160 - (243461509*nu^21)/64 + (20266312*nu^22)/63 - (101890*nu^23)/7 + (1184*nu^24)/5)*pHat^48 + ((8400013587676897287419019071*nu)/842274975367648554831052800 - (92175677025050746722179699212441129*nu^2)/198250790831347361872605018587136 + (2453874642564808783304405611026163*nu^3)/241662089887502324977687855104 - (1327970763591008721110145685664581*nu^4)/9620088840806840152979668992 + (3721945685885333621349236835683*nu^5)/2842815851302257728421888 - (659528960211548739272738577151*nu^6)/71667626503418262061056 + (264071175747167763736701004529*nu^7)/5312571150689435123712 - (1439876144759019621712256233*nu^8)/6819731900756656128 + (65465336933478270866423147*nu^9)/91452343496736768 - (12367667859451846105639931*nu^10)/6324605631332352 + (1579613625744084312491*nu^11)/365105774592 - (1055397423750548584730459*nu^12)/135880199110656 + (120640387313882146403*nu^13)/10673455104 - (8273343281496025687*nu^14)/622854144 + (4930237578130627991*nu^15)/393609216 - (336049389181772423*nu^16)/35782656 + (593730151813264985*nu^17)/107347968 - (255398555536460395*nu^18)/101384192 + (1033843188638665*nu^19)/1188096 - (13321493462045*nu^20)/59904 + (203089609621*nu^21)/4992 - (20462226115*nu^22)/4032 + (50059385*nu^23)/126 - (115930*nu^24)/7 + (740*nu^25)/3)*pHat^50 + ((-43564396488738563734874999*nu)/4437517600721147401338880 + (19291454618679656206694938659332682581*nu^2)/40412661207928500689415638404300800 - (261287827934632740958318753979217875*nu^3)/23964381309283747039545661587456 + (310862833053726534235032260304223*nu^4)/1999316709155537629634101248 - (25268136818906208678787595117482433*nu^5)/16280150345980806412734824448 + (663211298955151968805275138433*nu^6)/57546879581017362923520 - (1719041102792406721533917986287*nu^7)/26033112191412616560640 + (122153680839894751244680372763*nu^8)/408659319283802701824 - (7973985716705554420472209763*nu^9)/7344326662353321984 + (652093157788663498773180655*nu^10)/204009073954258944 - (258045694103404132358461*nu^11)/33629593927680 + (429384364592799054656051*nu^12)/28506335477760 - (505537450086766148953277*nu^13)/20904646017024 + (338134110344391394523*nu^14)/10673455104 - (477110028160724639*nu^15)/14155776 + (4377380668228317209*nu^16)/151388160 - (93476195669248447*nu^17)/4718592 + (1502592859120804945*nu^18)/140378112 - (35014728388252775*nu^19)/7798784 + (785973683655455*nu^20)/548352 - (1564942245071*nu^21)/4608 + (22170752273*nu^22)/384 - (297032892455*nu^23)/44352 + (4379440*nu^24)/9 - (262405*nu^25)/14 + (3848*nu^26)/15)*pHat^52 + ((10342808977990395506482549*nu)/1069758707316705177108480 - (209540290288592702970004107645614403629*nu^2)/428074855758057451747143429023334400 + (12008980879387663483286599367682240283*nu^3)/1029026095572253489776787088998400 - (3246818628960924777198619896474946805*nu^4)/18638963240554025475202181234688 + (88612739588655974405649288663776355*nu^5)/48538966772276108008339013632 - (43051534653687472694723859435910641*nu^6)/3014842656663112298654597120 + (23648135418592106404170564253229*nu^7)/273347678009832473886720 - (10825135889629409223951780764827*nu^8)/26033112191412616560640 + (85354190267473497343740348035*nu^9)/52974356203455905792 - (4151148604880591047049454953*nu^10)/816036295817035776 + (559932512242027340084519387*nu^11)/42501890407137280 - (83515723669580160875504981*nu^12)/2973105211310080 + (859994001535670754803717*nu^13)/17420538347520 - (2156724001764576437213175*nu^14)/30195599802368 + (46090988731586836863*nu^15)/543555584 - (7106973025366602901*nu^16)/86507520 + (29043167431228623*nu^17)/450560 - (2529786004541367507*nu^18)/62390272 + (118080394893156275*nu^19)/5849088 - (68240022206416845*nu^20)/8716288 + (35309656418793*nu^21)/15232 - (261541435595*nu^22)/512 + (398771706141*nu^23)/4928 - (43115093775*nu^24)/4928 + (33118735*nu^25)/56 - (1477593*nu^26)/70 + (1332*nu^27)/5)*pHat^54;
cLocLog[5] = (44*nu)/15 + ((-127891*nu)/1050 - (946*nu^2)/15)*pHat^2 + ((-3191999*nu)/29400 - (52853*nu^2)/140 - (1377*nu^3)/10)*pHat^4 + ((-2025931819*nu)/15523200 - (2535499*nu^2)/7350 - (2021587*nu^3)/2800 - (4407*nu^4)/20)*pHat^6 + ((565983533671*nu)/4439635200 - (16891442233*nu^2)/31046400 - (439464259*nu^3)/705600 - (18335927*nu^4)/16800 - (29791*nu^5)/96)*pHat^8 + ((-5620677379601*nu)/57715257600 + (18065685663941*nu^2)/17758540800 - (5066924507*nu^3)/3548160 - (13993351*nu^4)/17640 - (12598967*nu^5)/8960 - (130253*nu^6)/320)*pHat^10 + ((119084892728353*nu)/2943478137600 - (73081278310771*nu^2)/57715257600 + (38676743889877*nu^3)/8879270400 - (51030193979*nu^4)/16558080 - (1612971979*nu^5)/2257920 - (140916007*nu^6)/89600 - (1958519*nu^7)/3840)*pHat^12 + ((11416845390051664517*nu)/243390320241868800 + (226908128483810437*nu^2)/188382600806400 - (269267785452707*nu^3)/35178823680 + (5032758462527*nu^4)/369008640 - (340730313307*nu^5)/56770560 - (68900821*nu^6)/201600 - (9127595*nu^7)/6144 - (4753181*nu^8)/7680)*pHat^14 + ((-282436432125625807*nu)/1658388411187200 - (22374142910024132819*nu^2)/32452042698915840 + (70102818679821199*nu^3)/6727950028800 - (444123452292181*nu^4)/14071529472 + (408232733977103*nu^5)/11597414400 - (6180012148417*nu^6)/567705600 + (2096571599*nu^7)/12902400 - (737019877*nu^8)/716800 - (30037241*nu^9)/40960)*pHat^16 + ((286228677088432775496383*nu)/850892559565573324800 - (17361618077145515557331*nu^2)/36995328676764057600 - (346856978928246925751*nu^3)/30906707332300800 + (13900078470125098807*nu^4)/251176801075200 - (144435094182939943*nu^5)/1407152947200 + (25817544239405377*nu^6)/324727603200 - (13963548173881*nu^7)/756940800 + (766970623*nu^8)/2508800 - (120944661*nu^9)/1638400 - (13976093*nu^10)/16384)*pHat^18 + ((-5406471061925384679297427*nu)/9785264435004093235200 + (1424330064163445952025187*nu^2)/567261706377048883200 + (4192869017196046055521*nu^3)/528504695382343680 - (29855771402284838531*nu^4)/374626755543040 + (11104086394567101581*nu^5)/50235360215040 - (797079805936430743*nu^6)/2814305894400 + (7538199004298639*nu^7)/46389657600 - (61263720397811*nu^8)/2119434240 - (168399600857*nu^9)/192675840 + (6943842137*nu^10)/4587520 - (961184461*nu^11)/983040)*pHat^20 + ((4314145436732551553546930273*nu)/5218807698668849725440000 - (90561059320609513276232083*nu^2)/15814568783844999168000 + (48584216981524566355603*nu^3)/19645427060677017600 + (29594893097537893821979*nu^4)/316537571565895680 - (4922590186080530757845*nu^5)/12587458986246144 + (76011091334954439799*nu^6)/104385164083200 - (36304854401403541*nu^7)/52481228800 + (168890960051062699*nu^8)/551052902400 - (126413851233517*nu^9)/3082813440 - (238869588859*nu^10)/48168960 + (355902308707*nu^11)/91750400 - (725694609*nu^12)/655360)*pHat^22 + ((-353338492548286929747582802043*nu)/302690846522793284075520000 + (982856688637665430648152958343*nu^2)/93938538576039295057920000 - (1574223759879090937917827911*nu^3)/65235096233360621568000 - (63568800934078955681431547*nu^4)/825107936548434739200 + (2526856550892466671903253*nu^5)/4304910973296181248 - (2877718180568211226845029*nu^6)/1888118847936921600 + (69179139259893732427*nu^7)/33213461299200 - (5282127182930506553*nu^8)/3438570110976 + (1427190485289359023*nu^9)/2645053931520 - (133179213352163*nu^10)/2642411520 - (330982812608173*nu^11)/23121100800 + (263342259457*nu^12)/36700160 - (19527255103*nu^13)/15728640)*pHat^24 + ((117521417343711974928884759824849*nu)/74214292097452135195607040000 - (186624289475415917359477891836553*nu^2)/10896870474820558226718720000 + (1807170166870708637682326605331*nu^3)/28904165715704398479360000 - (54860552239947310388241979*nu^4)/40144674605144997888000 - (6083719555542575403740497*nu^5)/8278674948646502400 + (90296033743040414196092539*nu^6)/33114699794586009600 - (2931555707350010999451619*nu^7)/580959645519052800 + (12254389825354958077*nu^8)/2294179430400 - (5566726032358442597*nu^9)/1763369287680 + (1209797181161280539*nu^10)/1356437913600 - (17466444456518941*nu^11)/369937612800 - (23313509898211*nu^12)/722534400 + (50928504883867*nu^13)/4404019200 - (43416139283*nu^14)/31457280)*pHat^26 + ((-261620291727437480888410738646501*nu)/125489621182964519512571904000 + (32067594515616169784565867681102521*nu^2)/1224535819607960230727516160000 - (97084432054339598402578366160831*nu^3)/778347891058611301908480000 + (142405257476660113489010306123*nu^4)/750757551057257103360000 + (62553077571105474091622720509*nu^5)/91759256240331423744000 - (460184264101557380517478337*nu^6)/108805442182211174400 + (49311351194661005942159797*nu^7)/4730671399226572800 - (5717222902834112569144549*nu^8)/387306430346035200 + (2821138592758433910143*nu^9)/224829584179200 - (45929123594756480051*nu^10)/7557296947200 + (201470423821189559*nu^11)/145332633600 - (2092922662653043*nu^12)/166094438400 - (3344155054812221*nu^13)/52848230400 + (7219786605899*nu^14)/419430400 - (12776929841*nu^15)/8388608)*pHat^28 + ((57535633126385363484527591030556119*nu)/21460249387726402041340231680000 - (278300582327994994796023756046542780357*nu^2)/7288437198306579293290176184320000 + (340144744122645504672398215552597*nu^3)/1548055159603149723783921664 - (25702030827958811390503925176447*nu^4)/46124319470139929001984000 - (1006828656904562821533544466351*nu^5)/6606666449303862509568000 + (163850916427524494768231576933*nu^6)/29362961996906055598080 - (32830584061293211008196174349*nu^7)/1740887074915378790400 + (1831767958454266967008476529*nu^8)/52983519671337615360 - (2553163656579835433733661*nu^9)/65230556689858560 + (6761581101161672422915*nu^10)/246670172356608 - (1336490257240829510801*nu^11)/120916751155200 + (4919672109481119527*nu^12)/2436051763200 + (53277620336391659*nu^13)/620085903360 - (9343791003937*nu^14)/82575360 + (57073373413901*nu^15)/2348810240 - (420338065421*nu^16)/251658240)*pHat^30 + ((-14580626370706387281892181236834906283*nu)/4310444377020474467160623677440000 + (6265046790465196006200924451042925551909*nu^2)/116614995172905268692642818949120000 - (1045592063945758006701916645662012904993*nu^3)/2915374879322631717316070473728000 + (12548087821660112436779214542428403123*nu^4)/10449372327321260635541471232000 - (651387601297716520706583730528009*nu^5)/498142650277511233221427200 - (376215471824878845661226257582367*nu^6)/66066664493038625095680000 + (66203866142575124145046700612057*nu^7)/2202222149767954169856000 - (1729691058248202040750293097517*nu^8)/24372419048815303065600 + (43527446421484754667577961009*nu^9)/423868157370700922880 - (305140432299366040954252183*nu^10)/3186978626847375360 + (151893162344772786083173*nu^11)/2697955010150400 - (806442450554934654919*nu^12)/42224897228800 + (186190697111820067319*nu^13)/68209449369600 + (1118205612710066159*nu^14)/3720515420160 - (112010465780888083*nu^15)/591900180480 + (2325552504549601*nu^16)/70464307200 - (14668426082699*nu^17)/8053063680)*pHat^32 + ((68776595365466868658435668984393088669849*nu)/16373941373508442342587489142702080000 - (38203828132391544111014233808107330339*nu^2)/519834320821360192961390837760000 + (3046521643924808490479885616235249804421*nu^3)/5487764478724953820830250303488000 - (7724056053746820688187508604853606855401*nu^4)/3429852799203096138018906439680000 + (5910660306451906541574881491364215517*nu^5)/1341095913666899760711204864000 + (92284912860818029843636619314559*nu^6)/38055206285524158382080000 - (1722629329322887939259857375997*nu^7)/41564431892443299840000 + (52300665024708281540228649008249*nu^8)/403021047016357625856000 - (2700286654631338516280102679467*nu^9)/11469373670030730854400 + (3974797791482867363862874519*nu^10)/14247669155317678080 - (39077060653091279242618919*nu^11)/178542219991449600 + (12245458801603827208535197*nu^12)/111727078067404800 - (22321278457559545197737*nu^13)/709378273443840 + (1016225846611469687903*nu^14)/304019260047360 + (74065722053473693727*nu^15)/104174431764480 - (222427181739316931*nu^16)/739875225600 + (6541463111007049*nu^17)/150323855360 - (10611839160889*nu^18)/5368709120)*pHat^34 + ((-609582375713189349971707104692493616809971*nu)/118470281702443435772838892032491520000 + (25096404348142127314292578645148005011605689*nu^2)/255433485426731700544364830626152448000 - (131952591296213116406770818625652755168603*nu^3)/159805734125833145986214233374720000 + (1292179347337694814730514963080819028749*nu^4)/332591786589391140656378806272000 - (23336323047898931105831919709688606157739*nu^5)/2286568532802064092012604293120000 + (17225562361977821999940628057660417513*nu^6)/2137978992802303966351196160000 + (1146232949660109551403356555290829*nu^7)/25044879350302223892480000 - (451875822943036202441477420863859*nu^8)/2133640837145422725120000 + (388487649024692731781019857511457*nu^9)/806042094032715251712000 - (16217395239184095044811685555529*nu^10)/22938747340061461708800 + (17542964804470297092011504507*nu^11)/24933421021805936640 - (1781460523156144250007572687*nu^12)/3773892414721228800 + (216514920381040955860891*nu^13)/1064067410165760 - (913159410854560049087813*nu^14)/18443835109539840 + (7877228402868046219769*nu^15)/2257112688230400 + (165986889615014051611*nu^16)/115749368627200 - (28941206253451882973*nu^17)/63136019251200 + (84229554562801701*nu^18)/1503238553600 - (137583769347089*nu^19)/64424509440)*pHat^36 + ((108251314160026784009606824474044964131054785927*nu)/17377410472565127068657245225553108140032000 - (53973209290307791431359513524764338291845048193*nu^2)/418910916099839988892758322226890014720000 + (91417764752097498118119918655106511146506081*nu^3)/76822100880220060314094685902602240000 - (126667628486649869946353935799153855677399*nu^4)/20019161125811198801230839152640000 + (31166652084017865266670317365582604041367*nu^5)/1540425116835074756724280786944000 - (12371476868132245312184462711321063369429*nu^6)/385106279208768689181070196736000 - (80958179349388238433265766860870914211*nu^7)/2957805523876871652696391680000 + (120397390400582160044033909339682457*nu^8)/397081789481379724001280000 - (6397718595795805568744482019579477*nu^9)/7187000714595108126720000 + (1501726388730842376494260020187279*nu^10)/939838554985514139648000 - (6298367496075240932071321728721*nu^11)/3219473310885819187200 + (6358662657810337096791485717*nu^12)/3817557285635358720 - (15684552905097955915265083079*nu^13)/16207874791644856320 + (5606891825595959327565053419*nu^14)/15492821492013465600 - (384058998327262188113556259*nu^15)/5164273830671155200 + (494149918544081790935809*nu^16)/198625916564275200 + (4183549528770884571043*nu^17)/1587419912601600 - (10667073810634503677*nu^18)/15784004812800 + (1276319263547554237*nu^19)/18038862643200 - (59226503349259*nu^20)/25769803776)*pHat^38 + ((-6197227927165132112651779099000413837398927911151*nu)/830254055911444959946957271887537388912640000 + (23379424392684162615516708061539531456505169550257*nu^2)/140674275254098647698653889921144208752640000 - (1077079035402511901122847302688304256374460823*nu^3)/644478332461292290604243572656753868800 + (43321853834845833887465336192633097455005129*nu^4)/4389834336012574875091124908720128000 - (23664666580772980820825183689451042453729167*nu^5)/645951598992841347986381743325184000 + (15978424506809772124052901126251979373949*nu^6)/200055209978581137236919582720000 - (41982296958483589851477948984758422038761*nu^7)/962765698021921722952675491840000 - (118561619885276852469587677891526805151*nu^8)/331274218674209625101995868160 + (27324399463496101777297289325389521871*nu^9)/18424595031936019193659392000 - (14522379171138563597364851382121733*nu^10)/4442873169022430478336000 + (4758352507414484719176998908077*nu^11)/983727956104000307200 - (71577085302287763127401848654653*nu^12)/14165682567897604423680 + (6896871875660033873014114009937*nu^13)/1847697726247513620480 - (53280959110478729357305497415*nu^14)/28093649638851084288 + (958554936064569093411117241*nu^15)/1549282149201346560 - (366038015885399670615118007*nu^16)/3442849220447436800 - (2655623888847666432644449*nu^17)/3178014665028403200 + (20197773484367877187051*nu^18)/4444775755284480 - (32615557770298488949*nu^19)/33672543600640 + (211389120935676877*nu^20)/2405181685760 - (846846603608007*nu^21)/343597383680)*pHat^40 + ((112045209622001498509655328392808413278322449777*nu)/12643007619358528981840410613018515210240000 - (52766157173112557439398710390067725363060228540187*nu^2)/249688197650026690657266756950944905166848000 + (1068909087383948722926905979410621209429562358709*nu^3)/465423574041682870797862332245307555840000 - (10173529712216831332287367618644771169065938083*nu^4)/683936189550759165539197260778595942400 + (3832599016206868759339328975973622552487467501*nu^5)/61457680704176048251275748722081792000 - (8788222270802555497873232219906807509641601*nu^6)/52730742774925824325418917822464000 + (1934634748207985005207113527456822591816189*nu^7)/8802429239057570038424461639680000 + (21404971894779603854567041118519972137*nu^8)/80146988388921683492418355200 - (4543492472340029299327088577872651060699*nu^9)/2070463866713810156887474176000 + (754831530422332345716320603959275019*nu^10)/123862823744107692058214400 - (266708838976880026218292192000183087*nu^11)/24641145307183227863040000 + (1755583101735641897556638742748553*nu^12)/129289959945097183232000 - (35556622850570861737013322022567*nu^13)/2890955626101551923200 + (8416217917335681080747443017137*nu^14)/1055827272141436354560 - (12155413044857026980775075625*nu^15)/3405290865315282944 + (15788140985306160782282094533*nu^16)/15492821492013465600 - (423891078514761123413571821*nu^17)/2951013617526374400 - (15217926836886907801406317*nu^18)/1816008380016230400 + (18970709932323001707277*nu^19)/2539871860162560 - (7333797964509497333*nu^20)/5411658792960 + (1479547741394708101*nu^21)/13743895347200 - (5431385867135449*nu^22)/2061584302080)*pHat^42 + ((-7253027520377252480014453919797278588516603746756927*nu)/695001300445281568366545579890363403325145088000 + (93189539575802246138569523714809595721945932766918737*nu^2)/351197465650541218057562926008428315510046720000 - (33939986491537905281947049720935823144274071749207*nu^3)/10956431822878305923053688338691842375680000 + (6691279043681424002846517769996686601655905791097577*nu^4)/306925691463487958615244850737041910005760000 - (19394103701957493834215708094688312440691814203*nu^5)/191310822251960605745230003014991872000 + (2201195364089065446279637979785224965879244649*nu^6)/6983827352747278210372244172963840000 - (1912099849845352620733984924959733660355831*nu^7)/3247347795523291234116707549184000 + (1925471285534762265908723290274783857333*nu^8)/10138544578100039534178729984000 + (7680662995655123267257641645050997313199591*nu^9)/2800772939700135921316874158080000 - (1197819296468376942662348051207524291903*nu^10)/115830146389583785000697856000 + (79511884609401058598334505890285999899*nu^11)/3589206824403120622141440000 - (27618668351163438593885761511823657091*nu^12)/837798940444229747343360000 + (916691839885481596463352874858949*nu^13)/25644289575887044608000 - (2039545960179666494616968445711221*nu^14)/71748262356883970457600 + (142439331741341182476375255505327*nu^15)/8734571069533700751360 - (9922715456541795034236506586373*nu^16)/1532380889391877324800 + (2606375439396203518926187073*nu^17)/1609643791378022400 - (38791530647506440938044171*nu^18)/214619172183736320 - (10894217850047563673923*nu^19)/471690488315904 + (16374316008819377969177*nu^20)/1385384650997760 - (6431260124207705596799*nu^21)/3463461627494400 + (15038336358697329073*nu^22)/115448720916480 - (23155510197673169*nu^23)/8246337208320)*pHat^44 + ((2014165936965555012089238697620371067693437266195184879*nu)/165115460469424469575567192313346941880882954240000 - (125504978851855003255285438969582430367706681159112314903*nu^2)/380944955225886454806487165122936158768037101568000 + (34146878049440757501629267700142634748936762152551746677*nu^3)/8306583535386714027100618771677608853802844160000 - (50137727885992396647509045044212875083288695570295741*nu^4)/1606689271834954357272846957771297650638848000 + (942505205174789637697994552952704831915003475260773*nu^5)/5930931236009429151985407743710954782720000 - (1536000352492408794498174060764372359391893358813*nu^6)/2752456098802911481868131268674191360000 + (50160383951153152967111107452141428290833985471*nu^7)/38866517441376156996854228440842240000 - (580975660740275095416180701070376407430993201*nu^8)/408506940074524172639609007636480000 - (43992183548251478837499459078048728902333*nu^9)/18337541497780941070514572492800 + (15348438506712234923160775284447932644050901*nu^10)/974181892069612494371086663680000 - (1309402581058589032169804534584969985241767*nu^11)/31425222324826209495841505280000 + (2011631448061258471536886203998647388033*nu^12)/27465234830215183891169280000 - (13639357835461868803331342380473052787*nu^13)/145704163555518216929280000 + (3746377058116583722651480038296503889*nu^14)/42092313916038596001792000 - (43851384424521005270625934118692307*nu^15)/698765685562696060108800 + (11214404753280342185195629276631023*nu^16)/349382842781348030054400 - (26511555594051503843786769911143*nu^17)/2335056593359051161600 + (30436491450583192112549775680311*nu^18)/12259047115135018598400 - (4227578063770010594105663233*nu^19)/20603440529638686720 - (195802489628652761223219047*nu^20)/3962200101853593600 + (1004490376399918386239717*nu^21)/55415386039910400 - (7571071839310995818539*nu^22)/3030528924057600 + (120020306690348589167*nu^23)/769658139443200 - (16409075688522713*nu^24)/5497558138880)*pHat^46 + ((-12642234387395324356802979046179813619537341897820560025087*nu)/892614179297708682525516241645953567808053250621440000 + (36549027934312365033136641647756624962270024838356363762297*nu^2)/90254650930440790831075420659895643769658020986880000 - (2590084570234480987923268613455576648051331202759270976433*nu^3)/481654541090201264697857335212907786948092887040000 + (11186698682350277143622559194271328769599311165021700261*nu^4)/255587185704206585449249808359311041655472128000 - (110997146141713442622902617069431966601867419776161561*nu^5)/459054077667129816363670559363227900182528000 + (318945003022459744256112909772858227960090106037927*nu^6)/338910356343395951542023299640625987584000 - (14511300163300647784568776013867354645956088797*nu^7)/5711567079198646727136284466216960000 + (176259096996585145645043915744101922936417987*nu^8)/42546817122469794194695378698240000 - (436814928941052219927555190666443483293443391*nu^9)/1089351840198731127038957353697280000 - (193458451507172322472423758937888571800404181*nu^10)/9352146163868279945962431971328000 + (84038210103084734708552956508404585218563119*nu^11)/1169018270483534993245303996416000 - (3144621937269030567360937738795323276360913*nu^12)/20950148216550806330561003520000 + (56993674977603936292396075345875984203*nu^13)/254307729909399850844160000 - (948222488387686515653560908685902998291*nu^14)/3788308252443473640161280000 + (62170861540378985852954684050704273269*nu^15)/294646197412270172012544000 - (37166808331438450643752746036699737*nu^16)/279506274225078424043520 + (233066298580624525390294935325421*nu^17)/3821001698223901900800 - (1530949240961616627848536911469169*nu^18)/79391924174207739494400 + (33745615737249495547319848173343*nu^19)/9194285336351263948800 - (3061658278019412249178869499*nu^20)/15848800407414374400 - (944095145975549822396085*nu^21)/10062730417405952 + (7001061829335302445264871*nu^22)/258605134852915200 - (641471273814216882645041*nu^23)/193953851139686400 + (284652203738863942589*nu^24)/1539316278886400 - (167035423513828003*nu^25)/52776558133248)*pHat^48 + ((67233689769652920823414721375602403230679854558061607688621*nu)/4113787087198135667291509635411786008158854111559680000 - (368068074096422185129264007735563372444654904143107018430549451*nu^2)/746225453892884458591331578016017182687532517519523840000 + (1303762497381101352235813384169242980184638520943586594319099*nu^3)/187729673935316844928636874972582939040888683652710400 - (340265033809136297311329798580978350307998853916963595691*nu^4)/5642045900680730663052600930853023613731376988160 + (1907312821388404946421860703581494986625832397142096121459*nu^5)/5316213462647496977344396013873669666433820262400 - (19633821396995324089472907983702182873165106191545278797*nu^6)/12853514174679634858182775662170381205110784000 + (2288335797208939637691809508166426743203576497070207*nu^7)/490835688497332067750516502927803154432000 - (2395599199359257002578147610962857328082250521457*nu^8)/251187104720384218197150942444933611520 + (566709525077508467670349586621571655339415483*nu^9)/65141039333095841132026540746342400 + (8736083884425722405015505818246937486675905293*nu^10)/427818177241683497164390524361113600 - (54616243988506650248857986162693622983628297*nu^11)/485825774746404153037009453056000 + (57875162589273939487944183076468358274801107*nu^12)/203307525301484346651357216768000 - (2435404828769360914676863762459582675845251*nu^13)/4916301448150589218904982159360 + (166044612706072462257727958407767710663*nu^14)/258496327813789966034534400 - (8747916712373517586484166411733551919*nu^15)/13775666372521722327859200 + (67723434127089412158021516899926132919*nu^16)/141430174757889682566021120 - (1214206139256643815649301321298335581*nu^17)/4472100387601254784696320 + (1706506332004207024415415231910722455*nu^18)/15205141317844266267967488 - (25429415310787558356531400081570211*nu^19)/800270595676014014103552 + (626601411639159583001554921201*nu^20)/120088624801322631168 - (5656354027509348099450180011*nu^21)/54942508079036497920 - (4897609267421206810594747307*nu^22)/29584427427173498880 + (53959970258174693638105309*nu^23)/1365435112023392256 - (8370782381999410867283*nu^24)/1939538511396864 + (642640333281010400467*nu^25)/2955487255461888 - (1767167288115977927*nu^26)/527765581332480)*pHat^50 + ((-756352527008696763512413992491507086859637578042147730539*nu)/40331245952922898698936368974625353021165236387840000 + (253381102928142819902560442222453466060472586068915669736187019*nu^2)/425268269422826626939145953062891512714400251919728640000 - (2796431552792314250124006274557183271807606778225185852663627*nu^3)/315395373581100785541560261207107854052211545866240000 + (2362622244521298549141311455367161574569056614149541554241951*nu^4)/28881488297741053065944134611166606006290566715801600 - (67168156902481447486815335887159453320267738040059036703069*nu^5)/128935215614915415472964886656993776813797172838400 + (1965309128631500083914046533700308715083939277124804826209*nu^6)/817878994253461073437599386749795333297510809600 - (502217053491900747750438741681454489269466277300217097*nu^7)/61795741224421321433571036837357601947648000 + (1095230110515946633933097522132339395362974790498089*nu^8)/56150828269911755285068949052884779008000 - (16241753380354779110088562027277313799677400463891*nu^9)/579662549354732811224194482565231411200 - (7508442353812014542114230383405704103152699521*nu^10)/1785866647562719829188789163230494720 + (15496548815336499471841459218735701913364168979*nu^11)/100555554479882873265134524956672000 - (31564282522939854378523150604888230831867396339*nu^12)/63306835570800664249591847190528000 + (16096012615871404636927328970971761247160809*nu^13)/15826708892700166062397961797632 - (673068220724565719354983380638762300158919377*nu^14)/442467130333553029701448394342400 + (314834342669552009790693593667420740921*nu^15)/180947429469652976224174080 - (1254794122589714479397954727449759647529*nu^16)/815943315910902014803968000 + (8420080739803173511964529691655336091*nu^17)/8058699416403970516582400 - (6268769141321843852309528505361529263*nu^18)/11696262552187897129205760 + (117208593323469037883682685538241319*nu^19)/584813127609394856460288 - (39654764136289050451121449809832967*nu^20)/779750836812526475280384 + (247130747585859165711864149887*nu^21)/34818595356596502528 + (7973744374585560612543337007*nu^22)/59168854854346997760 - (20840953418613334941519512923*nu^23)/75098931161286574080 + (22058152681808231096374331*nu^24)/390124317720969216 - (1380235999247758935947587*nu^25)/248260929458798592 + (12498561249232987402409*nu^26)/49258120924364800 - (2487570762670310459*nu^27)/703687441776640)*pHat^52;

cNLocLog[1] = 0;
cNLocLog[2] = 0;
cNLocLog[3] = 0;
cNLocLog[4] = -3/2 * cLocLog[4];
cNLocLog[5] = -3/2 * cLocLog[5];

cEllLog[1] = cLocLog[1] + cNLocLog[1];
cEllLog[2] = cLocLog[2] + cNLocLog[2];
cEllLog[3] = cLocLog[3] + cNLocLog[3];
cEllLog[4] = cLocLog[4] + cNLocLog[4];
cEllLog[5] = cLocLog[5] + cNLocLog[5];


(*The PM-coefficients of the nonlocal-in-time (normalized) bound Hamiltonian \hat{H} to 8th order in the eccentricity and 6PN*)
cNLoc[1] = nu pHat^8 (-(17886/175)+(10834496 Log[2])/45+(6591861 Log[3])/700-(27734375 Log[5])/252)+pHat^10 (nu^2 (-(17886/35)+(10834496 Log[2])/9+(6591861 Log[3])/140-(138671875 Log[5])/252)+nu (8943/175-(5417248 Log[2])/45-(6591861 Log[3])/1400+(27734375 Log[5])/504))+pHat^12 (nu^3 (-(53658/35)+(10834496 Log[2])/3+(19775583 Log[3])/140-(138671875 Log[5])/84)+nu (-(26829/700)+(1354312 Log[2])/15+(19775583 Log[3])/5600-(27734375 Log[5])/672)+nu^2 (80487/175-(5417248 Log[2])/5-(59326749 Log[3])/1400+(27734375 Log[5])/56));
cNLoc[2] = nu pHat^6 (578843/1050-(21212984 Log[2])/15-(282031389 Log[3])/5600+(1296484375 Log[5])/2016)+pHat^8 (nu^2 (48747851/13440-(2125906693 Log[2])/378+(242787134673 Log[3])/286720+(3671798828125 Log[5])/1548288-(96889010407 Log[7])/221184)+nu (81402259/53760-(249145033 Log[2])/60-(103980982797 Log[3])/229376+(12166079921875 Log[5])/6193152+(96889010407 Log[7])/884736))+pHat^10 (nu^3 (1764244493/134400-(50772177511 Log[2])/3780+(15140243287719 Log[3])/2867200+(15746212109375 Log[5])/3096576-(1065779114477 Log[7])/442368)+nu (-(28327409/35840)+(154094423 Log[2])/72+(527065116993 Log[3])/2293760-(12533579921875 Log[5])/12386304-(96889010407 Log[7])/1769472)+nu^2 (922629733/107520-(188966394467 Log[2])/7560-(7125985899279 Log[3])/2293760+(147239183828125 Log[5])/12386304+(484445052035 Log[7])/589824));
cNLoc[3] = nu pHat^4 (-(175727/150)+(233388968 Log[2])/75+(16351713 Log[3])/160-(405859375 Log[5])/288)+pHat^6 (nu (-(4548912331/627200)+(2922687496621 Log[2])/132300+(13469503195629 Log[3])/5734400-(150369012359375 Log[5])/14450688-(2588320706587 Log[7])/4423680)+nu^2 (-(45488833/4480)+(105895904239 Log[2])/13230-(10808816520303 Log[3])/2007040-(28119126171875 Log[5])/10838016+(2588320706587 Log[7])/1105920))+pHat^8 (nu (-(3438069458633/304819200)+(369057536315537 Log[2])/9185400+(607401830370627 Log[3])/80281600-(44240036362654375 Log[5])/2341011456-(1267373911442149 Log[7])/429981696)+nu^3 (-(1108386017/24192)+(38790406370519 Log[2])/1786050-(244047465883413 Log[3])/10035200+(1009279694921875 Log[5])/877879296+(453841966033589 Log[7])/89579520)+nu^2 (-(361592268899/5644800)+(116606471572979 Log[2])/1071630-(448065058976289 Log[3])/40140800-(181279182489765625 Log[5])/3511517184+(3680972377512689 Log[7])/358318080));
cNLoc[4] = nu pHat^2 (27636/25-(680106004 Log[2])/225-(37122381 Log[3])/400+(196484375 Log[5])/144)+pHat^4 (nu^2 (23663203/1680-(9735062548 Log[2])/33075+(14337306321183 Log[3])/1254400-(2701666015625 Log[5])/1354752-(650540498447 Log[7])/138240)+nu (116416141/9408-(526259559517 Log[2])/13230-(641012819877 Log[3])/143360+(33874913921875 Log[5])/1806336+(650540498447 Log[7])/552960))+pHat^6 (nu^2 (60245673427/376320-(126132398166437 Log[2])/1071630+(763693932388383 Log[3])/8028160+(204623745011171875 Log[5])/3511517184-(4304025048065071 Log[7])/71663616)+nu^3 (10075896877/120960-(2348423027149 Log[2])/51030+(8674336284777 Log[3])/286720-(2232609748046875 Log[5])/125411328+(250707235071713 Log[7])/17915904)+nu (102339488389/2177280-(616925145960877 Log[2])/3214890-(144912376553769 Log[3])/4014080+(52541416380715625 Log[5])/585252864+(1554400159532395 Log[7])/107495424));
cNLoc[5] = nu (-383+(5421492 Log[2])/5+(631071 Log[3])/20-(1953125 Log[5])/4+pHat^4 (-(12514611952561/197568000)+(345079750666673 Log[2])/1190700+(2379761187413283 Log[3])/40140800-(7512099894456875 Log[5])/55738368-(334452591435529 Log[7])/13271040)+pHat^2 (-(237374547/28000)+(274846146629 Log[2])/9450+(268234748343 Log[3])/71680-(5343159203125 Log[5])/387072-(96889010407 Log[7])/92160));


(*An assembly function for the total (normalized) bound Hamiltonian \hat{H}*)
H = Gamma/nu + (cLoc[1] + cNLoc[1])/r^1 + (cLoc[2] + cNLoc[2])/r^2 + (cLoc[3] + cNLoc[3])/r^3 + (cLoc[4] + cNLoc[4])/r^4 + (cLoc[5] + cNLoc[5])/r^5 + (cEllLog[1]/r^1 + cEllLog[2]/r^2 + cEllLog[3]/r^3 + cEllLog[4]/r^4 + cEllLog[5]/r^5)*(Log[r]-2*EulerGamma);


(*The source energy flux dE_src/dt at 3PM and 4PM to 30PN*)
dEdt[3] = (74*nu^2*pHat^2)/15 + ((107*nu^2)/140 + (37*nu^3)/5)*pHat^4 + ((5827*nu^2)/1008 - (197*nu^3)/168 + (37*nu^4)/4)*pHat^6 + ((-1226801*nu^2)/177408 + (391*nu^3)/18 - (715*nu^4)/96 + (259*nu^5)/24)*pHat^8 + ((2649279*nu^2)/366080 - (7673081*nu^3)/197120 + (34979*nu^4)/640 - (1233*nu^5)/64 + (777*nu^6)/64)*pHat^10 + ((-23976737*nu^2)/3294720 + (152190637*nu^3)/2795520 - (9443289*nu^4)/71680 + (55319*nu^5)/480 - (19261*nu^6)/512 + (8547*nu^7)/640)*pHat^12 + ((940912397*nu^2)/130690560 - (243617281*nu^3)/3548160 + (37890061*nu^4)/161280 - (4276259*nu^5)/12288 + (6726577*nu^6)/30720 - (324467*nu^7)/5120 + (37037*nu^8)/2560)*pHat^14 + ((-27235790719*nu^2)/3852599296 + (136848720625*nu^3)/1672839168 - (248776099*nu^4)/688128 + (262532947*nu^5)/344064 - (181357865*nu^6)/229376 + (198055*nu^7)/512 - (398541*nu^8)/4096 + (15873*nu^9)/1024)*pHat^16 + ((36899253385*nu^2)/5334368256 - (4219970291501*nu^3)/44871450624 + (25059654775*nu^4)/49201152 - (9089788225*nu^5)/6488064 + (2851231177*nu^6)/1376256 - (106234479*nu^7)/65536 + (31756153*nu^8)/49152 - (8034455*nu^9)/57344 + (269841*nu^10)/16384)*pHat^18 + ((-16582321169843*nu^2)/2453809397760 + (84721547692339*nu^3)/802962800640 - (31955615351789*nu^4)/47233105920 + (2713940973571*nu^5)/1180827648 - (89934134519*nu^6)/20185088 + (409872587417*nu^7)/82575360 - (84832233239*nu^8)/27525120 + (221661011*nu^9)/215040 - (176580547*nu^10)/917504 + (1708993*nu^11)/98304)*pHat^20 + ((4365366862049*nu^2)/661566259200 - (3886893154433357*nu^3)/33418547036160 + (4118535943331*nu^4)/4779540480 - (5230178054917*nu^5)/1499463680 + (18168253777*nu^6)/2162688 - (71003720803*nu^7)/5767168 + (42608100229*nu^8)/3932160 - (101424615331*nu^9)/18350080 + (4148095523*nu^10)/2621440 - (66835483*nu^11)/262144 + (11962951*nu^12)/655360)*pHat^22 + ((-36921960220597*nu^2)/5730258124800 + (154427627342114479*nu^3)/1220503456972800 - (12362400799376579*nu^4)/11623842447360 + (917722898101973*nu^5)/183534354432 - (1557372036218249*nu^6)/107961384960 + (47472517885043*nu^7)/1799356416 - (7058748587431*nu^8)/230686720 + (692198568229*nu^9)/31457280 - (555266853921*nu^10)/58720256 + (1732687957*nu^11)/737280 - (5161944073*nu^12)/15728640 + (25013443*nu^13)/1310720)*pHat^24 + ((5438845244994269*nu^2)/864122925219840 - (1835717347059201293*nu^3)/13474358164979712 + (31269590428966403*nu^4)/24410069139456 - (31909698696538915*nu^5)/4649536978944 + (118591231093475*nu^6)/5133828096 - (731601309345635*nu^7)/14394851328 + (9054430281515*nu^8)/122683392 - (58109540345795*nu^9)/830472192 + (44561547993085*nu^10)/1056964608 - (16442246322125*nu^11)/1056964608 + (128028748705*nu^12)/37748736 - (2596472645*nu^13)/6291456 + (125067215*nu^14)/6291456)*pHat^26 + ((-5572490410218731*nu^2)/905867994071040 + (3828593211940348373*nu^3)/26313561399623680 - (3020701229910301325*nu^4)/1996201209626624 + (3085895528258073*nu^5)/339028738048 - (4178016466883715*nu^6)/119218896896 + (29465284857411225*nu^7)/326283296768 - (3038343200590305*nu^8)/19193135104 + (1581636136037625*nu^9)/8396996608 - (386451338877645*nu^10)/2583691264 + (36167223138765*nu^11)/469762048 - (1661020579725*nu^12)/67108864 + (5005103025*nu^13)/1048576 - (8539821225*nu^14)/16777216 + (86584995*nu^15)/4194304)*pHat^28 + ((9809499740442599*nu^2)/1630562389327872 - (1074619260463358771827*nu^3)/6961751718572851200 + (1995522543697805643*nu^4)/1134205232742400 - (107440291087925617*nu^5)/9149890953216 + (4419917113891324519*nu^6)/86791356940288 - (84883967109154515*nu^7)/563580239872 + (101226251664878481*nu^8)/326283296768 - (120073919704538749*nu^9)/268703891456 + (29262054645465*nu^10)/65601536 - (4687079989607065*nu^11)/15502147584 + (31712790459661*nu^12)/234881024 - (395391865252059*nu^13)/10334765056 + (440944602787*nu^14)/67108864 - (20724346995*nu^15)/33554432 + (358709265*nu^16)/16777216)*pHat^30 + ((-273060516519876259*nu^2)/46380441296437248 + (2994838383274538516543*nu^3)/18388535848678195200 - (1280137828645172211343*nu^4)/634087443057868800 + (8866911961407622330907*nu^5)/598860362887987200 - (3423126462200008536803*nu^6)/47908829031038976 + (828811117447694487121*nu^7)/3471654277611520 - (56148279065034049353*nu^8)/99190122217472 + (17554368686071796533*nu^9)/18271864619008 - (5002313479626864889*nu^10)/4299262263296 + (1066684973988469725*nu^11)/1074815565824 - (1877928540754199*nu^12)/3221225472 + (28360913895818111*nu^13)/124017180672 - (680942541975761*nu^14)/11811160064 + (148794111209*nu^15)/16777216 - (694348030515*nu^16)/939524096 + (741332481*nu^17)/33554432)*pHat^32 + ((351509227326432333*nu^2)/60968228997824512 - (114809877405314271246097*nu^3)/671221360502400614400 + (43405207745164216862213*nu^4)/18945764207729049600 - (2393210864977418596213*nu^5)/130660442811924480 + (3533954971923337837591*nu^6)/36294567447756800 - (5268907926285729019457*nu^7)/14517826979102720 + (307630244014286747109*nu^8)/315604934328320 - (241025915165671500789*nu^9)/126241973731328 + (23458654806260295*nu^10)/8589934592 - (2213107990261551459*nu^11)/781684047872 + (7870242745950911*nu^12)/3758096384 - (178494261185812909*nu^13)/165356240896 + (5648960591289931*nu^14)/15032385536 - (1276811458135725*nu^15)/15032385536 + (44206837966797*nu^16)/3758096384 - (1641730869207*nu^17)/1879048192 + (24463971873*nu^18)/1073741824)*pHat^34 + ((-1466729033377002853*nu^2)/259606652506865664 + (117319355343714505463664761*nu^3)/655649024938744920145920 - (1382902979480608990958003*nu^4)/536977088401920491520 + (144808459410852273058831*nu^5)/6495690585507102720 - (227443309492250350331*nu^6)/1756779063017472 + (2209988094586256039121*nu^7)/4147950565457920 - (3982030529084604520423*nu^8)/2488770339274752 + (52846139840852549439*nu^9)/14851996909568 - (849371667797759538735*nu^10)/144276541407232 + (164537919922387191175*nu^11)/22780506537984 - (8713891327620987325*nu^12)/1340029796352 + (2593209196045416185*nu^13)/614180323328 - (546946082098179325*nu^14)/283467841536 + (67140286089098035*nu^15)/111669149696 - (7373547814291425*nu^16)/60129542144 + (515359647715*nu^17)/33554432 - (8779480356405*nu^18)/8589934592 + (50367000915*nu^19)/2147483648)*pHat^36 + ((43651917956463729793*nu^2)/7879230479331753984 - (46282588090501561738891219*nu^3)/248083414841687267082240 + (5088131879930008876543741*nu^4)/1772024391726337622016 - (86205919853485849598084879*nu^5)/3221862530411522949120 + (729968950264652436096641*nu^6)/4330460390338068480 - (680342880994859025996589*nu^7)/895957322138910720 + (31394669497872826865249*nu^8)/12443851696373760 - (31292227494142738581085*nu^9)/4977540678549504 + (2987935953452866783831*nu^10)/252483947462656 - (14566753295349614944165*nu^11)/865659248443392 + (12032851154442884215*nu^12)/670014898176 - (38080649961687912595*nu^13)/2680059592704 + (942120805240141675*nu^14)/115158810624 - (746749176274476835*nu^15)/223338299392 + (314694127101792895*nu^16)/335007449088 - (20905596968620295*nu^17)/120259084288 + (679378090008695*nu^18)/34359738368 - (20350666798275*nu^19)/17179869184 + (207064337095*nu^20)/8589934592)*pHat^38 + ((-19645389252619860974011*nu^2)/3613940379853497827328 + (3940007937838033449296013821*nu^3)/20315386791624269050675200 - (808791710450210988918650839*nu^4)/254444528042756171366400 + (1240020894427223553870031*nu^5)/39085180958948720640 - (142440554347995016467989009*nu^6)/660894878033132912640 + (624829272161212965221157*nu^7)/592199711499223040 - (207805145900057352326131*nu^8)/54054740400537600 + (542090518707762101238113*nu^9)/51051699267174400 - (1283060071124508559446871*nu^10)/57177903179235328 + (45208633476501319908499*nu^11)/1242997895200768 - (421178420200128659399*nu^12)/9345848836096 + (197789878696599868265*nu^13)/4672924418048 - (179740302886122099225*nu^14)/6047313952768 + (300834397699498147825*nu^15)/19653770346496 - (8521638794003125575*nu^16)/1511828488192 + (691068394927093861*nu^17)/481036337152 - (932754219033724113*nu^18)/3848290697216 + (107937442332291*nu^19)/4294967296 - (93569895556995*nu^20)/68719476736 + (425026797195*nu^21)/17179869184)*pHat^40 + ((183986020739783480833*nu^2)/34473199171893460992 - (12699919111974392818071057152267*nu^3)/63152114082099910708455014400 + (8230189642823984485051666109*nu^4)/2353611884395494585139200 - (3788192231084074414946826343*nu^5)/101777811217102468546560 + (11831211668901232839268855373*nu^6)/43619061950186772234240 - (9477824326449455445818426137*nu^7)/6608948780331329126400 + (37893349981058955944071633*nu^8)/6662246754366259200 - (222023597317797321494134573*nu^9)/12865028215327948800 + (115775115938186020384231899*nu^10)/2858895158961766400 - (75970253007244317713125367*nu^11)/1029202257226235904 + (973532920464144448991819*nu^12)/9322484214005760 - (40501844474608968057985*nu^13)/355142255771648 + (58711149942399211483007*nu^14)/616826023182336 - (28219064592631882378499*nu^15)/471690488315904 + (119355612063259065895*nu^16)/4299262263296 - (196220535894515758249*nu^17)/21165598834688 + (16586590151294644457*nu^18)/7696581394432 - (366003235253831643*nu^19)/1099511627776 + (26036578504035671*nu^20)/824633720832 - (213531384272635*nu^21)/137438953472 + (3485219736999*nu^22)/137438953472)*pHat^42 + ((-29832951354668015585*nu^2)/5690071881042886656 + (50111534858921668644635141987677*nu^3)/240859225801497333864805171200 - (22473638495042015933705469819727*nu^4)/5874615263451154484507443200 + (44425997195761923252883693943*nu^5)/1027030640463488546242560 - (342612409067060149159905532039*nu^6)/1017778112171024685465600 + (555988306585164597426054464411*nu^7)/290793746334578481561600 - (7652714308588091389424021543*nu^8)/933028063105599406080 + (3795847971760330998919523551*nu^9)/139907181841691443200 - (77241537027544476601537327*nu^10)/1102716704170967040 + (14614216681429052424117543203*nu^11)/102920225722623590400 - (202502465684567594394504343*nu^12)/894958484544552960 + (115902985952795750784100759*nu^13)/410189305416253440 - (2145276986191955211386955*nu^14)/7813129626976256 + (506611645985647741939735*nu^15)/2467304092729344 - (512264167589029485892651*nu^16)/4402444557615104 + (1263174708140302794541*nu^17)/25795573579776 - (59179111099068706961*nu^18)/3968549781504 + (293367985431214420583*nu^19)/92358976733184 - (41642087840978051765*nu^20)/92358976733184 + (8091715850619973*nu^21)/206158430208 - (1936279537205299*nu^22)/1099511627776 + (7136402318617*nu^23)/274877906944)*pHat^44 + ((4401998881285702575455603*nu^2)/854193960868134147588096 - (50515569505546349684351909848667*nu^3)/235157727219722759295058575360 + (484567854023534264930035373461*nu^4)/116357113913766827954012160 - (765665691792326198088066014297*nu^5)/15358471276996482312437760 + (4082589109942517282952191357*nu^6)/9893672289084509257728 - (56679936694158308776262368683*nu^7)/22617291381578326343680 + (224186957874522938602718154791*nu^8)/19386249755638565437440 - (2863525419436362663737967687*nu^9)/69113189859674030080 + (1366903891576447436961075857*nu^10)/11704653121396408320 - (59659068664876166167853299*nu^11)/228711612716941312 + (5572771953326671727479121*nu^12)/12037453300891648 - (6562316741212300140303116597*nu^13)/10063310959545417728 + (158730002538937122435793059*nu^14)/218767629555335168 - (2470789418431232979905325*nu^15)/3906564813488128 + (31943585379786130442663925*nu^16)/74841557479456768 - (1932338036796214139493825*nu^17)/8804889115230208 + (92705984538076331675595*nu^18)/1100611139403776 - (142147076047547596665*nu^19)/6047313952768 + (17728858731252773415*nu^20)/3848290697216 - (5303695737838965675*nu^21)/8796093022208 + (212526882941872785*nu^22)/4398046511104 - (30542837544989055*nu^23)/15393162788864 + (29194373121615*nu^24)/1099511627776)*pHat^46 + ((-9664862767037763135125861*nu^2)/1907037680077694841126912 + (25682093520916870821026581928057317*nu^3)/115997803146001115989290170449920 - (97766427046860134645749339015703*nu^4)/21661587889075838653462216704 + (523244843496121039132616872893913*nu^5)/9175589554342755575802101760 - (13396944475855428310861924405231*nu^6)/26778872995788738390917120 + (86638956274930955194973071636943*nu^7)/26778872995788738390917120 - (5479417791207717684122725471699*nu^8)/342830521994450420367360 + (40173969441936063698707832087857*nu^9)/651377991789455798697984 - (74428402968449381121606121137161*nu^10)/394774540478458059816960 + (6595327488931662996686690329247*nu^11)/14326495420589203783680 - (29689368686044493175454558537*nu^12)/32934472231239548928 + (8383005749867998715517354843*nu^13)/5919594682085539840 - (214906953306708105555089656355*nu^14)/120759731514545012736 + (3112436404524053961946995709*nu^15)/1750141036442681344 - (31861298344477567462145547375*nu^16)/22751833473754857472 + (46708248423598993033885395*nu^17)/54430223621423104 - (113431129232936088491351485*nu^18)/281756451687366656 + (1185904274659826430164775*nu^19)/8373880557142016 - (591264912374281895558195*nu^20)/16255179905040384 + (1621463862539558999915*nu^21)/246290604621824 - (392552512716074189895*nu^22)/492581209243648 + (453847220481981755*nu^23)/7696581394432 - (136904514136294125*nu^24)/61572651155456 + (59658066813735*nu^25)/2199023255552)*pHat^48 + ((8400013587676897287419019071*nu^2)/1684549950735297109662105600 - (92175677025050746722179699212441129*nu^3)/404593450676219105862459221606400 + (115332108200546012815307063718229661*nu^4)/23673021050204309385569422540800 - (9295795345137061047771019799652067*nu^5)/143472854849723087185269227520 + (1224520130656274761423898918939707*nu^6)/2039019900965056794622689280 - (19725911628145412292793726534789*nu^7)/4787055982440462019461120 + (3735814923295182353583109111071763*nu^8)/172149897830070461084467200 - (43956160032428414427520781371489*nu^9)/489757888563500600524800 + (86891677312390391340592262437*nu^10)/293707879198501109760 - (265422507564028209821292453551069*nu^11)/338378177552964051271680 + (237300605097361173803995269563*nu^12)/141147738133883781120 - (22649883055713099426351795868541*nu^13)/7763125597363607961600 + (80260960176587960332251734507*nu^14)/19603852518594969600 - (159621236489867790269640500387*nu^15)/34502780432727146496 + (13588747648126774633802355013*nu^16)/3250261924822122496 - (19450644267172155841857866169*nu^17)/6500523849644244992 + (2291019186541312179761638697*nu^18)/1368531336767209472 - (985503244465501895914101979*nu^19)/1368531336767209472 + (19946389566140549632775165*nu^20)/85533208547950592 - (257017409522841400376545*nu^21)/4644337115725824 + (3918296812179017569721*nu^22)/422212465065984 - (146635057384555334257*nu^23)/140737488355328 + (2511125879266232501*nu^24)/35184372088832 - (43615421441454135*nu^25)/17592186044416 + (974415091291005*nu^26)/35184372088832)*pHat^50 + ((-43564396488738563734874999*nu^2)/8875035201442294802677760 + (19291454618679656206694938659332682581*nu^3)/82410132659305177876455419491123200 - (73160591821697167468329251114181005*nu^4)/13962440650787169143488788824064 + (310862833053726534235032260304223*nu^5)/4248758657550017388714393600 - (176876957732343460751513165822377031*nu^6)/247561004446581013182425333760 + (28460415307336304052643763549277*nu^7)/5489352270736456574566400 - (130514889881238879550305927112713*nu^8)/4500650923661972838809600 + (1728108122841991045858493233478161*nu^9)/13501952770985918516428800 - (34775391077470470780776198587997*nu^10)/76824766833490290278400 + (3981385663501948665293806902923*nu^11)/3072990673339611611136 - (2040285720092222835157136533567*nu^12)/675877714077627187200 + (9215017419141695919174455854949*nu^13)/1605209570934364569600 - (10849338710774638235920128743723*nu^14)/1217745191743311052800 + (224957569922973074577467962787*nu^15)/19988241783665459200 - (400221425899361204428350893*nu^16)/34762159623766016 + (1904993751134820798659426619*nu^17)/201254608348119040 - (3443001917844890255371132917*nu^18)/556194553980256256 + (1338008414697778314814717359*nu^19)/421086565159141376 - (405332696869249446002388165*nu^20)/322007373356990464 + (15164134614621476453490955*nu^21)/40250921669623808 - (513282977727594284452907*nu^22)/6192449487634432 + (7271750622739419410741*nu^23)/562949953421312 - (8350573484331947252163*nu^24)/6192449487634432 + (377056503460806351*nu^25)/4398046511104 - (774592277608614465*nu^26)/281474976710656 + (9939033931168251*nu^27)/351843720888320)*pHat^52 + ((10342808977990395506482549*nu^2)/2139517414633410354216960 - (209540290288592702970004107645614403629*nu^3)/872303479657928392239462081783398400 + (12008980879387663483286599367682240283*nu^4)/2137998724651785275096720788684800 - (34416277466985802638305370902634436133*nu^5)/418873219523615074304663664721920 + (313098346546584442899960819945343121*nu^6)/371341506669871519773638000640 - (5324039785506017456580850616907615937*nu^7)/825203348155270043941417779200 + (37486594299453687215411102625777643*nu^8)/981346476400294713989529600 - (188757894507468008638047201196288399*nu^9)/1053152316136901644281446400 + (1828508676423977744196011979814591*nu^10)/2700390554197183703285760 - (18230321201097564701726939003608249*nu^11)/8758023419017893091737600 + (17213126689744938775321786903622797*nu^12)/3284258782131709909401600 - (94993535694328216637359730652009007*nu^13)/8758023419017893091737600 + (978185511569040512258106233863999*nu^14)/52971915840834030796800 - (32708385829236205029148561433023*nu^15)/1266454999413043494912 + (1625187683436490843024200083091*nu^16)/54967664905080012800 - (7267251039970524562863798143053*nu^17)/263844791544384061440 + (9899385104614532149396046973*nu^18)/477979694826782720 - (198987561033225683167726981767*nu^19)/16001289476047372288 + (24148673972015119262461678015*nu^20)/4105594010301628416 - (79082850976652155230273428123*nu^21)/36708840562696912896 + (12035322511876228055833643*nu^22)/20125460834811904 - (413316016558857123199145*nu^23)/3377699720527872 + (110031796558797652626907*nu^24)/6192449487634432 - (21413896916087497201965*nu^25)/12384898975268864 + (115143162319807186747*nu^26)/1125899906842624 - (8561857341552591531*nu^27)/2814749767106560 + (40520676796301331*nu^28)/1407374883553280)*pHat^54;
dEdt[4] = (22*nu^2)/15 + ((-127891*nu^2)/2100 - (82*nu^3)/3)*pHat^2 + ((-3191999*nu^2)/58800 - (52487*nu^3)/350 - (217*nu^4)/5)*pHat^4 + ((-2025931819*nu^2)/31046400 - (328987*nu^3)/2205 - (102107*nu^4)/420 - (571*nu^5)/10)*pHat^6 + ((565983533671*nu^2)/8879270400 - (264885059*nu^3)/1108800 - (6119671*nu^4)/25200 - (271097*nu^5)/840 - (16757*nu^6)/240)*pHat^8 + ((-5620677379601*nu^2)/115430515200 + (46826218405*nu^3)/101477376 - (416440711*nu^4)/739200 - (4873063*nu^5)/16800 - (26059*nu^6)/70 - (13121*nu^7)/160)*pHat^10 + ((119084892728353*nu^2)/5886956275200 - (264005569021*nu^3)/450900450 + (183460929923*nu^4)/100900800 - (35126461*nu^5)/31680 - (17654713*nu^6)/67200 - (8412907*nu^7)/22400 - (180197*nu^8)/1920)*pHat^12 + ((11416845390051664517*nu^2)/486780640483737600 + (106501887518948461*nu^3)/188382600806400 - (33479033620951*nu^4)/10147737600 + (37017283607*nu^5)/6988800 - (420448121*nu^6)/211200 - (948131*nu^7)/5600 - (6081107*nu^8)/19200 - (404981*nu^9)/3840)*pHat^14 + ((-282436432125625807*nu^2)/3316776822374400 - (743956310847481019*nu^3)/2253614076313600 + (2886563539772501*nu^4)/627942002688 - (8253765805841*nu^5)/645765120 + (16564423174891*nu^6)/1291530240 - (39689935933*nu^7)/11827200 - (3197909*nu^8)/43008 - (6448759*nu^9)/35840 - (2394143*nu^10)/20480)*pHat^16 + ((286228677088432775496383*nu^2)/1701785119131146649600 - (161399749506771277529*nu^3)/755006707689062400 - (31305398124005717*nu^4)/6197869117440 + (434994934715445719*nu^5)/18838260080640 - (886459363367*nu^6)/22550528 + (353305161189859*nu^7)/12915302400 - (125663423383*nu^8)/23654400 - (1771247651*nu^9)/15052800 + (1033963*nu^10)/20480 - (5251293*nu^11)/40960)*pHat^18 + ((-5406471061925384679297427*nu^2)/19570528870008186470400 + (40288035638390921574385*nu^3)/34035702382622932992 + (6708091142112501173*nu^4)/1830002407833600 - (121890352563051161953*nu^5)/3579269415321600 + (1321757606893722743*nu^6)/15070608064512 - (19534911511081039*nu^7)/189424435200 + (109667987723711*nu^8)/2066448384 - (2578292364157*nu^9)/331161600 - (32124175483*nu^10)/60211200 + (63920943*nu^11)/163840 - (68519119*nu^12)/491520)*pHat^20 + ((4314145436732551553546930273*nu^2)/10437615397337699450880000 - (1420876359123212279612673847*nu^3)/521880769866884972544000 + (159734283272377937468263*nu^4)/162074773250585395200 + (3785183133983014415549*nu^5)/92720121996902400 - (108752930547967365931*nu^6)/681765602918400 + (707354240138905883*nu^7)/2563028582400 - (5579273962720981*nu^8)/23194828800 + (9856932258720383*nu^9)/103322419200 - (589045313*nu^10)/57344 - (57451594849*nu^11)/34406400 + (9801122617*nu^12)/11468800 - (9863965*nu^13)/65536)*pHat^22 + ((-353338492548286929747582802043*nu^2)/605381693045586568151040000 + (5106365076589632467324682779*nu^3)/1021071071478687989760000 - (15407608776807890452830841*nu^4)/1418154265942622208000 - (200215152206373601022261*nu^5)/5788384758949478400 + (68163061008624215626133*nu^6)/278160365990707200 - (270837739018748688637*nu^7)/454510401945600 + (23279573254140012619*nu^8)/30756342988800 - (145461721624161667*nu^9)/284136652800 + (18961022349586963*nu^10)/118082764800 - (9476334580387*nu^11)/825753600 - (3308809841711*nu^12)/825753600 + (200842052293*nu^13)/137625600 - (1270470433*nu^14)/7864320)*pHat^24 + ((117521417343711974928884759824849*nu^2)/148428584194904270391214080000 - (5268258679877786055762378338239*nu^3)/640992380871797542748160000 + (53705149940475314176837024723*nu^4)/1878770771520785901158400 + (1607660424189588297547463*nu^5)/1701785119131146649600 - (40120761733928564410717*nu^6)/127953768355725312 + (121686701733762436614767*nu^7)/111264146396282880 - (238816887551471909123*nu^8)/125864419000320 + (1125515143740194425721*nu^9)/602824322580480 - (367854091040350249*nu^10)/363694915584 + (323442782431607*nu^11)/1271660544 - (2906678561917*nu^12)/330301440 - (2701026336931*nu^13)/330301440 + (61101632033*nu^14)/27525120 - (2713551119*nu^15)/15728640)*pHat^26 + ((-261620291727437480888410738646501*nu^2)/250979242365929039025143808000 + (7719478669712820056548002266546897*nu^3)/612267909803980115363758080000 - (8708474148489472705451994941489*nu^4)/151345423261396642037760000 + (659506049149717019463184121*nu^5)/8028934921028999577600 + (13302028973383761025006577*nu^6)/44491114225650892800 - (37483765167775589223666367*nu^7)/21609969766744719360 + (66432040686696334302753*nu^8)/16483577243893760 - (349387087617558904399*nu^9)/65263032074240 + (377791200201042746061*nu^10)/89307307048960 - (216689325468742163*nu^11)/115458703360 + (306276609283221*nu^12)/807403520 + (402511735691*nu^13)/173015040 - (6599029666099*nu^14)/440401920 + (66093115723*nu^15)/20971520 - (3847088431*nu^16)/20971520)*pHat^28 + ((57535633126385363484527591030556119*nu^2)/42920498775452804082680463360000 - (26870186765447230947963250456616143441*nu^3)/1457687439661315858658035236864000 + (9848286668798474684433640258761821*nu^4)/96515138491267801436651520000 - (448210670456802878216378738743073*nu^5)/1816145079136759704453120000 - (796302896209149118684557791*nu^6)/9940586092702570905600 + (707334705187493394621730837*nu^7)/302539576734426071040 - (21512377243502436146722649*nu^8)/2881329302232629248 + (1788918282789933446990945*nu^9)/138462048848707584 - (5822041689186255420541*nu^10)/424209708482560 + (638288305523877933363*nu^11)/71445845639168 - (15987824488001046943*nu^12)/4849265541120 + (39560315916601705*nu^13)/74604085248 + (425941250699861*nu^14)/14533263360 - (11194876505381*nu^15)/440401920 + (250729019469*nu^16)/58720256 - (4890149233*nu^17)/25165824)*pHat^30 + ((-14580626370706387281892181236834906283*nu^2)/8620888754040948934321247354880000 + (21052033551638579720396655365449367257*nu^3)/809826355367397699254464020480000 - (1968499597965500604224943765285440471*nu^4)/11755543868236418214984155136000 + (12119715570224831989240179698769553*nu^5)/22520198981295820335218688000 - (1322668566860790942658683440130659*nu^6)/2421526772182346272604160000 - (20454388997195195357443305234749*nu^7)/8350092317870159560704000 + (294225655204638406746434217697*nu^8)/24203166138754085683200 - (39500076914842471531162534529*nu^9)/1452189968325245140992 + (10696216501486203410992513*nu^10)/287713348257054720 - (698739524174882753270531*nu^11)/21480860842721280 + (203191241477872464956313*nu^12)/11431335302266880 - (61102677411261460831*nu^13)/11084035522560 + (24574049837186659207*nu^14)/35809960919040 + (1293672617694851*nu^15)/15502147584 - (2006817338190563*nu^16)/49325015040 + (19695495202387*nu^17)/3523215360 - (826039957613*nu^18)/4026531840)*pHat^32 + ((68776595365466868658435668984393088669849*nu^2)/32747882747016884685174978285404160000 - (204994982397221690340393413707892877273451*nu^3)/5753006428529993255503712401489920000 + (10455832690233664576068553926622123781*nu^4)/40156678778548646244023009280000 - (4740136426920622809380146081269751*nu^5)/4656583033565624169136128000 + (11670671707495497422999207491446541*nu^6)/6141872449444314636877824000 + (505193616157017771704622014419927*nu^7)/440277594942244776837120000 - (1998076340215011849394871400529*nu^8)/116784507942239993856000 + (20341048300715835628874239817*nu^9)/400052332871968358400 - (200140729912324968108924475*nu^10)/2286013330696962048 + (244195982804185318001611*nu^11)/2491024660234240 - (2850304305222833489457781*nu^12)/39490067407831040 + (135483104984909244884731*nu^13)/4034588930211840 - (6566168394670554553*nu^14)/746040852480 + (7511955203229365177*nu^15)/9404636200960 + (196698821178581563*nu^16)/1085150330880 - (6137105747302027*nu^17)/98650030080 + (66968055833711*nu^18)/9395240960 - (579671652469*nu^19)/2684354560)*pHat^34 + ((-609582375713189349971707104692493616809971*nu^2)/236940563404886871545677784064983040000 + (10157939961801266989755960276756466962334123*nu^3)/212861237855609750453637358855127040000 - (386527141352200287995465151628060323361*nu^4)/994183138570851369038659977216000 + (6695156800197463931607602417133997157*nu^5)/3786201141977443788722169446400 - (83882485888916105962734379531414691*nu^6)/18790080109069199944030617600 + (13375470036225661898334417977478169*nu^7)/4128989881979371184455680000 + (4873283612699958281854233008068129*nu^8)/251587197109854158192640000 - (51415036205354112639075719107309*nu^9)/607279441299647968051200 + (1076248067345641849095752327813*nu^10)/5867434215455535923200 - (154229493980143133458748242253*nu^11)/603507519303997980672 + (19527756408441007235602235*nu^12)/81236710096109568 - (14088699045710078622791171*nu^13)/93083730318458880 + (921075180758344102037*nu^14)/15200963002368 - (1474908297876657311539*nu^15)/109784732794880 + (17476898791131160399*nu^16)/22571126882304 + (107277633189134027*nu^17)/310042951680 - (1722545996062823*nu^18)/18790481920 + (668807773142457*nu^19)/75161927680 - (7302733375307*nu^20)/32212254720)*pHat^36 + ((108251314160026784009606824474044964131054785927*nu^2)/34754820945130254137314490451106216280064000 - (795650652426297039552446590848978148804295701*nu^3)/12694270184843636027053282491723939840000 + (3528591020034270782075207933470408947498539*nu^4)/6276007012941810824185868074352640000 - (742004297882712130907372313235488076523*nu^5)/256163551548645339762688492830720 + (45129778644342471109276968172598560753*nu^6)/5048268189303258384962892595200 - (1501862438336872577785043463832221973*nu^7)/111032291553590726941999104000 - (192880882132818840633748050028719583*nu^8)/15598406220810957807943680000 + (435466623716480357095088794476475471*nu^9)/3522220759537958214696960000 - (210016355464218481950660623605121*nu^10)/607279441299647968051200 + (41667848880240385549873878290183*nu^11)/70409210585466431078400 - (75547002662158757790599474147*nu^12)/109728639873454178304 + (99382966927196863822436543*nu^13)/179353775536865280 - (5074657092411680647291573*nu^14)/16797064117616640 + (25301327653576290137*nu^15)/241226219520 - (19159850375237001864129*nu^16)/978082164899840 + (2899775342231671481*nu^17)/6448893394944 + (6299336618333397*nu^18)/10334765056 - (19693575633362301*nu^19)/150323855360 + (4923073153140287*nu^20)/450971566080 - (15296886228647*nu^21)/64424509440)*pHat^38 + ((-6197227927165132112651779099000413837398927911151*nu^2)/1660508111822889919893914543775074777825280000 + (26054303667242444968913943341785136818339553527*nu^3)/321803897640094945715874911584316817408000 - (2405878707229760138092561325664817309678787*nu^4)/3037699530831882968534330564935680000 + (2009392138081011738334849353539425887046133*nu^5)/442538956040768711961824030883840000 - (17193130637599045154878662392517569692531*nu^6)/1053664181049449314194819121152000 + (332159986179850006042833513210628255399*nu^7)/9708208056352419971082485760000 - (522133793045559848134430496987879679*nu^8)/31316800181781999906717696000 - (11292677186998258279598700405796081631*nu^9)/75592276300853103223111680000 + (424281142558296460515426769174148357*nu^10)/722506822469324761989120000 - (1232539728074789239803925574267677*nu^11)/996561134440447947571200 + (15131803855333498936332132780613*nu^12)/8665748995134329978880 - (337274763342880791517302495311*nu^13)/194537222339750264832 + (37729922553017875694911109723*nu^14)/31161568795841003520 - (3290833670019105884295227*nu^15)/5700821761130496 + (4511517684233479238454011*nu^16)/25821369153355776 - (134999983076746377533689*nu^17)/4965647914106880 - (159643830965372439005*nu^18)/361138030116864 + (1916944727394734913*nu^19)/1889785610240 - (219407624819078043*nu^20)/1202590842880 + (1587213030686859*nu^21)/120259084288 - (8526161797173*nu^22)/34359738368)*pHat^40 + ((112045209622001498509655328392808413278322449777*nu^2)/25286015238717057963680821226037030420480000 - (176352962057091372407678303144985796550732689874951*nu^3)/1710826539453886584133124075404622498365440000 + (2069308910900216620541998051425827872417444049497*nu^4)/1896123093925591528672485037448028487680000 - (2129997883391613193527007183424039626042490011*nu^5)/309845352144852062790501717623439360000 + (200678521740801016052675823601338890788871*nu^6)/7176307395255708842624173473792000 - (684795988733817243301500617769217698662027*nu^7)/9482977629445043827753372090368000 + (5274081517536900033391916610307125111139*nu^8)/58249248338114519826494914560000 + (16220346713313830828566008329099865749*nu^9)/138453221856299368008646656000 - (107098250330304876392816759607131740823*nu^10)/120947642081364965156978688000 + (899189118401810426658680988252082559*nu^11)/382503611895524873994240000 - (1916264028854420375227029698073617*nu^12)/479628353474012381184000 + (304033169786987274642670024036669*nu^13)/63548825964318419845120 - (84148993154554172453796531098893*nu^14)/20426408345673777807360 + (24838915254152397494023285441*nu^15)/9840495409212948480 - (1551692421659950567975670351*nu^16)/1463210918690160640 + (217430995473596463523007833*nu^17)/774641074600673280 - (101084875470668554404427*nu^18)/2837513093775360 - (2390437687981980933781*nu^19)/1031822943191040 + (10995597799216787447*nu^20)/6803228196864 - (597722285053384699*nu^21)/2405181685760 + (169206423944287*nu^22)/10737418240 - (266793902855773*nu^23)/1030792151040)*pHat^42 + ((-7253027520377252480014453919797278588516603746756927*nu^2)/1390002600890563136733091159780726806650290176000 + (3683957686510755878255427514844953188624583184952151*nu^3)/28430271028853336699897951153063244588908544000 - (544894911381124671107349647269199575458160195010323*nu^4)/369269972542008950208966461043003547975680000 + (16564009604512568396439605802642412338480766232387*nu^5)/1637560853844829047489873441432388239360000 - (20464465800830197115976190672233802098764362873*nu^6)/447554397542564090697391369900523520000 + (14933235240968509450021301607820890335741047*nu^7)/108376887193657643745752823889920000 - (17078188813636884336631992664606671629650531*nu^8)/68967110032327591474569978839040000 + (940280316271773719374682316448320770189*nu^9)/14306832925150934694226821120000 + (13238947905600450454305674806586151137*nu^10)/11704610524003061144223744000 - (527391451669278450474653141063281573*nu^11)/129841805777096044183552000 + (199413865319232165004078840201034489*nu^12)/23906475743470304624640000 - (617247391185945419030176920235978139*nu^13)/51926080162949656215552000 + (140779169840738196248581885616699143*nu^14)/11438788673577315572121600 - (39534450246922042749653489525113481*nu^15)/4248692935900145783930880 + (343454245155572358557204152677703*nu^16)/68056866250116751687680 - (49505561892278780828956351361*nu^17)/26337796536422891520 + (1348995421228813128588047591*nu^18)/3098564298402693120 - (13776791323791424827109817*nu^19)/317801466502840320 - (502596030432986489839621*nu^20)/86673127228047360 + (1121447554922349071*nu^21)/450971566080 - (9584105894669025599*nu^22)/28862180229120 + (537204860365944221*nu^23)/28862180229120 - (1111117671731219*nu^24)/4123168604160)*pHat^44 + ((2014165936965555012089238697620371067693437266195184879*nu^2)/330230920938848939151134384626693883761765908480000 - (78474204497423855165380774659896588497331406992705236379*nu^3)/487255175288924535217599862366546249587024199680000 + (189365257955629967241568822022832255614842904169738323*nu^4)/96490616825199203345108197852820708907810816000 - (54506601263452394985424348551039878966241415496657*nu^5)/3751314006775963938630770397897178900070400 + (4437057521268534768486556480222959078978580250459*nu^6)/61583485101856818879961052498312036352000 - (880037159989661294967608407403643533576702295617*nu^7)/3580435180340512725579130959204188160000 + (20926189484679247516087507220292251534062559*nu^8)/38067867186302684899941852119040000 - (27072176711906223181881656865229643657757103*nu^9)/47204155311015329275927896627609600 - (466592472284317846408532176452533806817*nu^10)/453049709296446265317182668800 + (17679433118677307765598418434689804962193*nu^11)/2805985296287667191641905561600 - (38646740903441410617852115951624805898247*nu^12)/2418952841627299303139573760000 + (2571097279591624186003976215894687364629*nu^13)/95370900565950868582563840000 - (8685207445615089027287789372926020619*nu^14)/263092139492278258158796800 + (1485816936157632559796801905523798153*nu^15)/49568084252168367479193600 - (3464775862094847509724469241148139*nu^16)/172410727833629104275456 + (20993656078019510459895214750449*nu^17)/2160535436511642910720 - (269492603554820433827570919*nu^18)/83612052496580608 + (30530670388592956332199267823*nu^19)/46822749398085140480 - (612503683504287190004633*nu^20)/12971488428687360 - (136341437755324075782187*nu^21)/11556416963739648 + (107268761905689327199*nu^22)/28862180229120 - (44072797848551629223*nu^23)/101017630801920 + (419003804142776987*nu^24)/19241453486080 - (769981935590129*nu^25)/2748779069440)*pHat^46 + ((-12642234387395324356802979046179813619537341897820560025087*nu^2)/1785228358595417365051032483291907135616106501242880000 + (87184103555372351679808651939419011633942897819335814186893*nu^3)/439991423285898855301492675716991263377082852311040000 - (430029479469776207292114934557035373878757562819437184979*nu^4)/167169993649657619795399952780011878182782238720000 + (1017208169647255198838983596174836482740033926575229119*nu^5)/49752974300493339224821414517860678030589952000 - (667399540635632267201802809442389139553181566290629*nu^6)/6059814934022710977788167565833904377036800 + (74221716948501513959642322387126710139431422515017*nu^7)/177907845849808587875443040550679216128000 - (149045403538783166741521224832646601732522954223*nu^8)/136397530679638580022062131779207168000 + (25247727467671273305173981911010834044830827*nu^9)/14735948588246200606429104046080000 - (735305095684157060926406228161710166288107419*nu^10)/11328997274643679026222695190626304000 - (1855529549026049702688855212192713324500257*nu^11)/219752953730318356903323972403200 + (1716684697540054928836442748558833072675257*nu^12)/61221497373549102363096121344000 - (1089179865654890598660006992723804847049283*nu^13)/19351622733018394425116590080000 + (369578419883013710770011346200281109728497*nu^14)/4577803227165641691963064320000 - (1182248633488952741843547830841981125569*nu^15)/13680791253598469424257433600 + (13795786254658280154342922937556731711*nu^16)/198272337008673469916774400 - (132144609207585046808715573448133*nu^17)/3169314849882887946240 + (1874941658720627034954337836404377*nu^18)/103705700952558859714560 - (68239893826663131227967308006169*nu^19)/12735787836279158210560 + (373582696670979145981647902999*nu^20)/396616230195544719360 - (14084348877339154484831357*nu^21)/338988230936363008 - (6658490633660337066086871*nu^22)/308171119033057280 + (52552623555786924390943*nu^23)/9697692556984320 - (1825549712670008163953*nu^24)/3232564185661440 + (1944452465794009743*nu^25)/76965813944320 - (38359927374151001*nu^26)/131941395333120)*pHat^48 + ((67233689769652920823414721375602403230679854558061607688621*nu^2)/8227574174396271334583019270823572016317708223119360000 - (2773210548148181461471200639670968828331091328508357968256417*nu^3)/11480391598352068593712793507938725887500500269531136000 + (19924382039284111286963807787450226587987205131042909986411*nu^4)/5986277867835358575530512594788996780640583024640000 - (89965938840519308083730976012448515148148268106649325259*nu^5)/3184190355231573710388570529143083393957756928000 + (2488233316555969144890988455839321035998354029704030489*nu^6)/15162811215388446239945573948300397114084556800 - (54745910762782988455924576005911419111455351218874293*nu^7)/80385300145199227256373651383510976430080000 + (26420536245993962838515480516216478819184477489511*nu^8)/13070780511414508496971325428213166899200 - (711770082542671995639263313769330410635908840991*nu^9)/177909822625615539159211476233748480000 + (9250890390246500430204786277710900480536179007*nu^10)/2697380303486590244338736950149120000 + (6437934958809045216787825992951267560801716379*nu^11)/746966853273209606124573309272064000 - (7038791863577938025111582327161542921950503*nu^12)/157796905550871080164896276480000 + (2984742892744146085677220436281652344315907*nu^13)/27487202902409801060981932032000 - (43898491669004790227058811303521489058153*nu^14)/241346768779140973555875840000 + (183548056669942305607087059943853460503611*nu^15)/809679482355827782251970560000 - (279914369846297785020561148506704937727*nu^16)/1302932500342711373738803200 + (103131490957004288484945855209444063*nu^17)/666461637003944436695040 - (98636014406474921948386836995082607*nu^18)/1182244990859171000745984 + (1690271929207744978383680737514861*nu^19)/51852850476279429857280 - (283225897017173818234606581266617*nu^20)/32749168721860692541440 + (4236975435624256439962575451*nu^21)/3237683511800365056 - (1739955653578790526967937*nu^22)/103771907429498880 - (5867408865833045103579505*nu^23)/158488004074143744 + (78574329938652826738979*nu^24)/10159487440650240 - (666224783007443274607*nu^25)/923589767331840 + (5373675058699646987*nu^26)/184717953466368 - (79516661428937339*nu^27)/263882790666240)*pHat^50 + ((-756352527008696763512413992491507086859637578042147730539*nu^2)/80662491905845797397872737949250706042330472775680000 + (641658626158405457213581482534767982130628016465134857349717423*nu^3)/2197219392017937572518920757491606149024401301585264640000 - (35875456546048693391524800443291055005133458682039046907341*nu^4)/8428497491335552301790588890575779148454103613440000 + (966531201879037139987527981519785563488963992303080428757*nu^5)/25152428016114951998027363843651246977481441280000 - (448004562682875182561745768877695078217547799030382913561*nu^6)/1873053150136219829640335605378284349386915840000 + (34364787654750781335186852623686331572244531732882203*nu^7)/31911630464881503188352254968537087475712000 - (4474115137099072772480118738285396048692451387491903*nu^8)/1260945884630576113825469041309976100864000 + (317861281555885583749604822662652711264475218575219*nu^9)/38443472092395613226386251259450490880000 - (1220474138004021534367920386102928364105257242449*nu^10)/106978455435010650997695789630750720000 - (65192058720033040797876653436267900971904829*nu^11)/26629834341290895049004396052480000 + (237365860766955876685213766669114656514694935809*nu^12)/3808066310804597992007628635504640000 - (310865108764767746039393125840363939881278623*nu^13)/1608136110981671449327545876480000 + (21026058706145055335904674994600509750539423*nu^14)/55333715646681168148904804352000 - (5820260036439598660382568684432265242473953*nu^15)/10630615321283574176390578176000 + (802949636283483680291257084396830113861569*nu^16)/1333589735644892817826775040000 - (1173154566834495121837506869995751731871*nu^17)/2299292647663608306597888000 + (4414092374207889540905963786373451813*nu^18)/13329232740078888733900800 - (1273093595194995620302364271673939279*nu^19)/7881633272394473338306560 + (23679727051250799145516783293367757*nu^20)/414822803810235438858240 - (4243978625711456980166704592647*nu^21)/312837710264129290240 + (127617735737637889040643699497*nu^22)/73387492934141607936 + (164513343833983604289039107*nu^23)/3874151210701291520 - (54083295800448490953361829*nu^24)/894034894777221120 + (44020390043039565008503*nu^25)/4063794976260096 - (480495062534587706281*nu^26)/527765581332480 + (409747857738296026729*nu^27)/12314530231091200 - (109745345677623017*nu^28)/351843720888320)*pHat^52;


(*replacement list to write everything in terms of x and nu only *)
toxnu = {Gamma->Sqrt[1+nu (-2+1/x+x)], xi-> (nu (nu (-1+x)^4+2 (x+x^3)))/(4 (nu (-1+x)^2+x)^2)};

(*replacement list to write x in terms of pHat and nu (see below eq.(12))*)
topHat = {x->nu pHat^2+Sqrt[1+pHat^2+nu pHat^2 (-2+nu pHat^2)]-Sqrt[pHat^2+2 nu pHat^2 (-1+nu pHat^2+Sqrt[1+pHat^2+nu pHat^2 (-2+nu pHat^2)])]};


==> anc/ancillary_SF.wl <==
(* ::Package:: *)

(* ::Section:: *)
(*Ancillary SF*)


(*
Ancillary file for the paper "Local-in-Time Conservative Binary Dynamics at Fifth Post-Minkowskian and First Self-Force Orders" by C. Dlapa, G. K\[ADoubleDot]lin, Z. Liu, and R.A. Porto.

This file contains machine-readable answers for:
- The PM-coefficients of the local-in-time contributions to the scattering angle to 5PM (@4PM to 30SF, @5PM to 1SF), introduced in eq.(2) as \chi_b^{(n)} and \chi_b^{(n)log}
- The PM-coefficients of the nonlocal-in-time contributions to the scattering angle to 5PM (@4PM to 30SF, @5PM to 1SF), introduced in eq.(2) as \chi_b^{(n)} and \chi_b^{(n)log}
- An assembly function for the total angle to 5PM (@4PM to 30SF, @5PM to 1SF) according to eq.(2)
- The PM-coefficients of the (normalized) Hamiltonian \hat{H} to 5PM (@4PM to 30SF, @5PM to 1SF), as in eq.(12) as \hat{c}_{i(loc)} and \hat{c}_{i(tot)}^{ell,log} (see eq.(10))
- The 5PM-1SF-coefficients of the nonlocal-in-time (normalized) bound Hamiltonian \hat{H} to 8th order in the eccentricity and 6PN, given in eq.(14)
- An assembly function for the total (normalized) bound Hamiltonian \hat{H} to 5PM (@4PM to 30SF, @5PM to 1SF) according to eq.(13)
- The source energy flux dE_src/dt to 4PM (see eq.(11))

Variables used:
- g = \gamma = u1.u2, scalar product of incoming velocities (we use the mostly negative metric convention)
- x = g - Sqrt[g^2-1], kinematic variable introduced in the start of section "Integration"
- nu = m1 m2/M^2: symmetric mass ratio, introduced after eq.(2) (m2<m1)
- Gamma = \Gamma = E/M = Sqrt[1+2nu(g - 1)], introduced after eq.(2)
- xi = \xi = E1 E2 / (E1 + E2)^2, introduced after eq.(11)
- r = \hat{r}: normalized distance, introduced after eq.(9)
- b = \hat{b}: normalized impact parameter, introduced after eq.(2)
- pHat = \hat{p}: normalized center-of-mass momentum, introduced in eq.(8)
- G[{__},1-x]: MPLs, see eq.(4)
*)


(*The PM-coefficients of the local-in-time contributions to the scattering angle to 5PM (@4PM to 30SF, @5PM to 1SF)*)
chibLoc[1]=(2 Gamma (1+x^4))/(-1+x^2)^2;
chibLoc[2]=(3 Gamma \[Pi] (5+6 x^2+5 x^4))/(8 (-1+x^2)^2);
chibLoc[3]=Gamma ((32 (2-3 x^2-3 x^10+2 x^12))/(3 (-1+x)^6 (1+x)^6)+nu ((4 (9-14 x-88 x^2-114 x^3+7 x^4+128 x^5+128 x^6+128 x^7+7 x^8-114 x^9-88 x^10-14 x^11+9 x^12))/(3 (-1+x)^4 x (1+x)^6)-(8 (1-8 x^2-30 x^4-8 x^6+x^8) Log[x])/((-1+x)^3 x (1+x)^3)));
chibLoc[4]=Gamma ((105 \[Pi] (33+60 x^2+70 x^4+60 x^6+33 x^8))/(128 (-1+x)^4 (1+x)^4)+nu^3 (-((\[Pi] (611+2880 x-27897 x^2+58384 x^3-313703 x^4+929920 x^5-1634691 x^6+2011232 x^7-1634691 x^8+929920 x^9-313703 x^10+58384 x^11-27897 x^12+2880 x^13+611 x^14))/(2560 (-1+x)^4 x^3 (1+x)^4))+(3 \[Pi] (35-70 x-345 x^2+312 x^3-1226 x^4+540 x^5-1226 x^6+312 x^7-345 x^8-70 x^9+35 x^10) Log[2])/(64 (-1+x)^2 x^3 (1+x)^2)+(3 \[Pi] (120-176 x-392 x^2+322 x^3-46 x^4+594 x^5-565 x^6+292 x^7+1336 x^8-284 x^9-478 x^10+346 x^11-330 x^12-70 x^13+35 x^14) Log[x])/(64 (-1+x)^5 x (1+x)^5)-(3 \[Pi] (35-70 x-345 x^2+312 x^3-1226 x^4+540 x^5-1226 x^6+312 x^7-345 x^8-70 x^9+35 x^10) Log[1+x])/(64 (-1+x)^2 x^3 (1+x)^2))+nu^4 (1/(122880 (-1+x)^4 x^4 (1+x)^4) \[Pi] (19961-122064 x-374546 x^2+3652528 x^3-7378464 x^4+40683984 x^5-114906094 x^6+193097552 x^7-234475954 x^8+193097552 x^9-114906094 x^10+40683984 x^11-7378464 x^12+3652528 x^13-374546 x^14-122064 x^15+19961 x^16)-(\[Pi] (119-1260 x+2254 x^2+11460 x^3-5735 x^4+37928 x^5-11708 x^6+37928 x^7-5735 x^8+11460 x^9+2254 x^10-1260 x^11+119 x^12) Log[2])/(256 (-1+x)^2 x^4 (1+x)^2)-(\[Pi] (-15360+14115 x+63104 x^2-25249 x^3-12448 x^4-78550 x^5+81360 x^6-38830 x^7-173312 x^8+23311 x^9+62176 x^10-34445 x^11+45600 x^12+7588 x^13-5040 x^14+476 x^15) Log[x])/(1024 (-1+x)^5 x (1+x)^5)+(\[Pi] (119-1260 x+2254 x^2+11460 x^3-5735 x^4+37928 x^5-11708 x^6+37928 x^7-5735 x^8+11460 x^9+2254 x^10-1260 x^11+119 x^12) Log[1+x])/(256 (-1+x)^2 x^4 (1+x)^2))+nu^5 (-(1/(13762560 (-1+x)^4 x^5 (1+x)^4))\[Pi] (1275493-13111600 x+47252033 x^2+122365280 x^3-1177561492 x^4+2307347456 x^5-12883676540 x^6+35391130272 x^7-57911825814 x^8+69789424224 x^9-57911825814 x^10+35391130272 x^11-12883676540 x^12+2307347456 x^13-1177561492 x^14+122365280 x^15+47252033 x^16-13111600 x^17+1275493 x^18)+(\[Pi] (217-2380 x+15211 x^2-25480 x^3-132183 x^4+32204 x^5-421869 x^6+93712 x^7-421869 x^8+32204 x^9-132183 x^10-25480 x^11+15211 x^12-2380 x^13+217 x^14) Log[2])/(1024 (-1+x)^2 x^5 (1+x)^2)+1/(16384 (-1+x)^5 x (1+x)^5) \[Pi] (681855-379632 x-3145484 x^2+608080 x^3+956713 x^4+3725280 x^5-3856024 x^6+1695840 x^7+7868361 x^8-623280 x^9-2823948 x^10+1244432 x^11-2152785 x^12-293440 x^13+232960 x^14-38080 x^15+3472 x^16) Log[x]-(\[Pi] (217-2380 x+15211 x^2-25480 x^3-132183 x^4+32204 x^5-421869 x^6+93712 x^7-421869 x^8+32204 x^9-132183 x^10-25480 x^11+15211 x^12-2380 x^13+217 x^14) Log[1+x])/(1024 (-1+x)^2 x^5 (1+x)^2))+nu^6 (1/(8808038400 (-1+x)^4 x^6 (1+x)^4) \[Pi] (506489175-6439185280 x+36731265526 x^2-100677039488 x^3-242789770121 x^4+2298341879296 x^5-4394748061136 x^6+24681843345920 x^7-66590850119118 x^8+107110063057152 x^9-128472041240652 x^10+107110063057152 x^11-66590850119118 x^12+24681843345920 x^13-4394748061136 x^14+2298341879296 x^15-242789770121 x^16-100677039488 x^17+36731265526 x^18-6439185280 x^19+506489175 x^20)-1/(81920 (-1+x)^2 x^6 (1+x)^2) \[Pi] (9705-121520 x+766328 x^2-3814160 x^3+6143228 x^4+32170320 x^5-2117560 x^6+100527216 x^7-16124234 x^8+100527216 x^9-2117560 x^10+32170320 x^11+6143228 x^12-3814160 x^13+766328 x^14-121520 x^15+9705 x^16) Log[2]-1/(10485760 (-1+x)^5 x^2 (1+x)^5) \[Pi] (-1938615-1279340160 x+375656745 x^2+6355636736 x^3-411840049 x^4-2225425792 x^5-7446539073 x^6+7555179520 x^7-3125357121 x^8-15118777728 x^9+598310607 x^10+5420634624 x^11-1961362775 x^12+4256434560 x^13+493851337 x^14-441548800 x^15+94363264 x^16-15554560 x^17+1242240 x^18) Log[x]+1/(81920 (-1+x)^2 x^6 (1+x)^2) \[Pi] (9705-121520 x+766328 x^2-3814160 x^3+6143228 x^4+32170320 x^5-2117560 x^6+100527216 x^7-16124234 x^8+100527216 x^9-2117560 x^10+32170320 x^11+6143228 x^12-3814160 x^13+766328 x^14-121520 x^15+9705 x^16) Log[1+x])+nu^7 (-(1/(26424115200 (-1+x)^4 x^7 (1+x)^4))\[Pi] (1013896010-15082844205 x+104189924900 x^2-435488617714 x^3+1003285199930 x^4+2348906654579 x^5-21937258397080 x^6+41148398542064 x^7-231589789166674 x^8+616985029776570 x^9-980791278072766 x^10+1172805123043332 x^11-980791278072766 x^12+616985029776570 x^13-231589789166674 x^14+41148398542064 x^15-21937258397080 x^16+2348906654579 x^17+1003285199930 x^18-435488617714 x^19+104189924900 x^20-15082844205 x^21+1013896010 x^22)+1/(81920 (-1+x)^2 x^7 (1+x)^2) \[Pi] (6095-87345 x+610695 x^2-2898552 x^3+12369852 x^4-19444572 x^5-101973620 x^6-6582600 x^7-314403486 x^8+35776666 x^9-314403486 x^10-6582600 x^11-101973620 x^12-19444572 x^13+12369852 x^14-2898552 x^15+610695 x^16-87345 x^17+6095 x^18) Log[2]+1/(10485760 (-1+x)^5 x^3 (1+x)^5) \[Pi] (-845775+17447535 x+3919691230 x^2-354837105 x^3-20540994498 x^4-500811847 x^5+7633939626 x^6+24092972361 x^7-23888922350 x^8+9473346633 x^9+47380020906 x^10-489381191 x^11-16954916418 x^12+5167441935 x^13-13649228578 x^14-1391954193 x^15+1350328881 x^16-337474176 x^17+75828480 x^18-11180160 x^19+780160 x^20) Log[x]-1/(81920 (-1+x)^2 x^7 (1+x)^2) \[Pi] (6095-87345 x+610695 x^2-2898552 x^3+12369852 x^4-19444572 x^5-101973620 x^6-6582600 x^7-314403486 x^8+35776666 x^9-314403486 x^10-6582600 x^11-101973620 x^12-19444572 x^13+12369852 x^14-2898552 x^15+610695 x^16-87345 x^17+6095 x^18) Log[1+x])+nu^8 (1/(2959500902400 (-1+x)^4 x^8 (1+x)^4) \[Pi] (80096245725-1358404748320 x+10837165128510 x^2-53913909478720 x^3+184446319318388 x^4-376684658601760 x^5-871574655772918 x^6+8064973170121600 x^7-14899566952967773 x^8+83863470757268128 x^9-221344042070583880 x^10+348899116095771232 x^11-416345361485229544 x^12+348899116095771232 x^13-221344042070583880 x^14+83863470757268128 x^15-14899566952967773 x^16+8064973170121600 x^17-871574655772918 x^18-376684658601760 x^19+184446319318388 x^20-53913909478720 x^21+10837165128510 x^22-1358404748320 x^23+80096245725 x^24)-1/(2293760 (-1+x)^2 x^8 (1+x)^2) 11 \[Pi] (10515-170660 x+1339410 x^2-6891780 x^3+27337431 x^4-104993616 x^5+162451416 x^6+848624240 x^7+139428630 x^8+2592791688 x^9-200023508 x^10+2592791688 x^11+139428630 x^12+848624240 x^13+162451416 x^14-104993616 x^15+27337431 x^16-6891780 x^17+1339410 x^18-170660 x^19+10515 x^20) Log[2]-1/(587202560 (-1+x)^5 x^4 (1+x)^5) 11 \[Pi] (-2243535+47363400 x-532843815 x^2-63272846480 x^3-4606786845 x^4+345550455408 x^5+31241147847 x^6-131861768496 x^7-407197069236 x^8+395095041040 x^9-152391660468 x^10-780749330736 x^11-9281752889 x^12+278690909808 x^13-73023487005 x^14+229360857968 x^15+21085546713 x^16-21669182136 x^17+5975547441 x^18-1633228800 x^19+334813440 x^20-43688960 x^21+2691840 x^22) Log[x]+1/(2293760 (-1+x)^2 x^8 (1+x)^2) 11 \[Pi] (10515-170660 x+1339410 x^2-6891780 x^3+27337431 x^4-104993616 x^5+162451416 x^6+848624240 x^7+139428630 x^8+2592791688 x^9-200023508 x^10+2592791688 x^11+139428630 x^12+848624240 x^13+162451416 x^14-104993616 x^15+27337431 x^16-6891780 x^17+1339410 x^18-170660 x^19+10515 x^20) Log[1+x])+nu^9 (-(1/(2083488635289600 (-1+x)^4 x^9 (1+x)^4))\[Pi] (41506371063885-789091940932800 x+7110960617376425 x^2-40393418392548480 x^3+162054630146077880 x^4-481351911343139584 x^5+900313118779917920 x^6+2073682160120925824 x^7-19085184963245774105 x^8+34832021195316411584 x^9-195843161069296985309 x^10+513185014448165004800 x^11-803854970115941092376 x^12+957882201048054175232 x^13-803854970115941092376 x^14+513185014448165004800 x^15-195843161069296985309 x^16+34832021195316411584 x^17-19085184963245774105 x^18+2073682160120925824 x^19+900313118779917920 x^20-481351911343139584 x^21+162054630146077880 x^22-40393418392548480 x^23+7110960617376425 x^24-789091940932800 x^25+41506371063885 x^26)+1/(18350080 (-1+x)^2 x^9 (1+x)^2) 13 \[Pi] (50925-925320 x+8112995 x^2-46128720 x^3+194798175 x^4-681820392 x^5+2423400177 x^6-3708990912 x^7-19233168590 x^8-4677206160 x^9-58384989906 x^10+2769414176 x^11-58384989906 x^12-4677206160 x^13-19233168590 x^14-3708990912 x^15+2423400177 x^16-681820392 x^17+194798175 x^18-46128720 x^19+8112995 x^20-925320 x^21+50925 x^22) Log[2]+1/(37580963840 (-1+x)^5 x^5 (1+x)^5) 13 \[Pi] (-71223075+1579448640 x-17961528420 x^2+145838172480 x^3+11162894974780 x^4+2322496228800 x^5-63029516348988 x^6-8916418711872 x^7+24304343026911 x^8+74678579486976 x^9-71070082044080 x^10+26943639314688 x^11+140317550302431 x^12+4100424167104 x^13-49942963834428 x^14+11436985306560 x^15-41935780411588 x^16-3542590527168 x^17+3798063993756 x^18-1117059024576 x^19+349342081245 x^20-88786452480 x^21+16302530560 x^22-1895055360 x^23+104294400 x^24) Log[x]-1/(18350080 (-1+x)^2 x^9 (1+x)^2) 13 \[Pi] (50925-925320 x+8112995 x^2-46128720 x^3+194798175 x^4-681820392 x^5+2423400177 x^6-3708990912 x^7-19233168590 x^8-4677206160 x^9-58384989906 x^10+2769414176 x^11-58384989906 x^12-4677206160 x^13-19233168590 x^14-3708990912 x^15+2423400177 x^16-681820392 x^17+194798175 x^18-46128720 x^19+8112995 x^20-925320 x^21+50925 x^22) Log[1+x])+nu^10 (1/(160011927190241280 (-1+x)^4 x^10 (1+x)^4) \[Pi] (2426516620958451-51071791987251840 x+512338210958357326 x^2-3260424234756995200 x^3+14784282585842668871 x^4-50824416362853907456 x^5+135895641802759758776 x^6-237865861333147758592 x^7-546714854154354899759 x^8+5019688814664406724736 x^9-9070924352594574589518 x^10+50913509724755952525952 x^11-132651688152042925284619 x^12+206790277701911107496960 x^13-246165576816451392340336 x^14+206790277701911107496960 x^15-132651688152042925284619 x^16+50913509724755952525952 x^17-9070924352594574589518 x^18+5019688814664406724736 x^19-546714854154354899759 x^20-237865861333147758592 x^21+135895641802759758776 x^22-50824416362853907456 x^23+14784282585842668871 x^24-3260424234756995200 x^25+512338210958357326 x^26-51071791987251840 x^27+2426516620958451 x^28)-1/(88080384 (-1+x)^2 x^10 (1+x)^2) 13 \[Pi] (182133-3666600 x+35626564 x^2-223701720 x^3+1030187818 x^4-3781753272 x^5+12063825972 x^6-40383524808 x^7+61316900667 x^8+314953321968 x^9+96769789320 x^10+951563041040 x^11-21661043636 x^12+951563041040 x^13+96769789320 x^14+314953321968 x^15+61316900667 x^16-40383524808 x^17+12063825972 x^18-3781753272 x^19+1030187818 x^20-223701720 x^21+35626564 x^22-3666600 x^23+182133 x^24) Log[2]-1/(2886218022912 (-1+x)^5 x^6 (1+x)^5) 13 \[Pi] (-3484740105+82048982400 x-971052777849 x^2+7887648637440 x^3-51678658294032 x^4-2854457084382720 x^5-920595594136200 x^6+16570390407155200 x^7+3019139623858169 x^8-6402227494448000 x^9-19735871541492447 x^10+18465110511654912 x^11-6931926683204319 x^12-36479404248394624 x^13-1571117669601287 x^14+12944095241702912 x^15-2625174586935944 x^16+11071364176900608 x^17+871735366422256 x^18-965508845354496 x^19+296561079025287 x^20-102208109798016 x^21+30269380335095 x^22-6969816514560 x^23+1149506846720 x^24-120147148800 x^25+5968134144 x^26) Log[x]+1/(88080384 (-1+x)^2 x^10 (1+x)^2) 13 \[Pi] (182133-3666600 x+35626564 x^2-223701720 x^3+1030187818 x^4-3781753272 x^5+12063825972 x^6-40383524808 x^7+61316900667 x^8+314953321968 x^9+96769789320 x^10+951563041040 x^11-21661043636 x^12+951563041040 x^13+96769789320 x^14+314953321968 x^15+61316900667 x^16-40383524808 x^17+12063825972 x^18-3781753272 x^19+1030187818 x^20-223701720 x^21+35626564 x^22-3666600 x^23+182133 x^24) Log[1+x])+nu^11 (-(1/(10400775267365683200 (-1+x)^4 x^11 (1+x)^4))\[Pi] (123348933110235490-2846217514850718435 x+31438213869699240926 x^2-221317960298013938606 x^3+1115894991617519641874 x^4-4295850092106478540663 x^5+13137872837383863361494 x^6-32391243363278879583544 x^7+53857400957608404745498 x^8+123568076871988791522783 x^9-1134306333541088000698114 x^10+2033003838826596553445038 x^11-11387406925523454078518766 x^12+29531322687218201552854139 x^13-45863500660521743095052882 x^14+54557101026598423131894896 x^15-45863500660521743095052882 x^16+29531322687218201552854139 x^17-11387406925523454078518766 x^18+2033003838826596553445038 x^19-1134306333541088000698114 x^20+123568076871988791522783 x^21+53857400957608404745498 x^22-32391243363278879583544 x^23+13137872837383863361494 x^24-4295850092106478540663 x^25+1115894991617519641874 x^26-221317960298013938606 x^27+31438213869699240926 x^28-2846217514850718435 x^29+123348933110235490 x^30)+1/(440401920 (-1+x)^2 x^11 (1+x)^2) 17 \[Pi] (535570-11838645 x+126451234 x^2-872227460 x^3+4391961444 x^4-17384085290 x^5+57441506980 x^6-170533363572 x^7+543966646366 x^8-820869670907 x^9-4171149483090 x^10-1503411620360 x^11-12557266958408 x^12+23711506356 x^13-12557266958408 x^14-1503411620360 x^15-4171149483090 x^16-820869670907 x^17+543966646366 x^18-170533363572 x^19+57441506980 x^20-17384085290 x^21+4391961444 x^22-872227460 x^23+126451234 x^24-11838645 x^25+535570 x^26) Log[2]+1/(14431090114560 (-1+x)^5 x^7 (1+x)^5) 17 \[Pi] (-9025996980+226508106825 x-2825522679980 x^2+23695392505785 x^3-153939670433978 x^4+863577099425040 x^5+36992389670277064 x^6+15574653007023240 x^7-219867777541619088 x^8-47380655010991673 x^9+84717927698748276 x^10+263108442034434719 x^11-242514917591587620 x^12+90620595586069151 x^13+479805597231174516 x^14+26080964685836743 x^15-169711768545410448 x^16+30811163094109320 x^17-147659119686414392 x^18-10950912475212528 x^19+12451633319280454 x^20-3940772264181831 x^21+1460083512799060 x^22-484835536606135 x^23+131528753166156 x^24-27417363251200 x^25+4090905362432 x^26-387928719360 x^27+17549557760 x^28) Log[x]-1/(440401920 (-1+x)^2 x^11 (1+x)^2) 17 \[Pi] (535570-11838645 x+126451234 x^2-872227460 x^3+4391961444 x^4-17384085290 x^5+57441506980 x^6-170533363572 x^7+543966646366 x^8-820869670907 x^9-4171149483090 x^10-1503411620360 x^11-12557266958408 x^12+23711506356 x^13-12557266958408 x^14-1503411620360 x^15-4171149483090 x^16-820869670907 x^17+543966646366 x^18-170533363572 x^19+57441506980 x^20-17384085290 x^21+4391961444 x^22-872227460 x^23+126451234 x^24-11838645 x^25+535570 x^26) Log[1+x])+nu^12 (1/(457634111764090060800 (-1+x)^4 x^12 (1+x)^4) \[Pi] (4339682713332635445-108909119433511437320 x+1313020367001422235450 x^2-10126913707029401654008 x^3+56158296835434322454383 x^4-238738235129387781281992 x^5+810701260924252720525664 x^6-2261912495548380523439832 x^7+5229475063844813450041832 x^8-8348507058013851142998248 x^9-19111736262150631130128464 x^10+175665180963125048598006920 x^11-312675718767856427811669359 x^12+1747506254601689938840678200 x^13-4514410016654908917856443466 x^14+6990076830124237692587467720 x^15-8310736219827725687741886010 x^16+6990076830124237692587467720 x^17-4514410016654908917856443466 x^18+1747506254601689938840678200 x^19-312675718767856427811669359 x^20+175665180963125048598006920 x^21-19111736262150631130128464 x^22-8348507058013851142998248 x^23+5229475063844813450041832 x^24-2261912495548380523439832 x^25+810701260924252720525664 x^26-238738235129387781281992 x^27+56158296835434322454383 x^28-10126913707029401654008 x^29+1313020367001422235450 x^30-108909119433511437320 x^31+4339682713332635445 x^32)-1/(9688842240 (-1+x)^2 x^12 (1+x)^2) 323 \[Pi] (489195-11782540 x+137331810 x^2-1034181148 x^3+5676480953 x^4-24353365608 x^5+85920878420 x^6-261480230440 x^7+732872025171 x^8-2245902803716 x^9+3372192847166 x^10+16939541003820 x^11+6867017198345 x^12+50856896812304 x^13+816315674136 x^14+50856896812304 x^15+6867017198345 x^16+16939541003820 x^17+3372192847166 x^18-2245902803716 x^19+732872025171 x^20-261480230440 x^21+85920878420 x^22-24353365608 x^23+5676480953 x^24-1034181148 x^25+137331810 x^26-11782540 x^27+489195 x^28) Log[2]-1/(1269935930081280 (-1+x)^5 x^8 (1+x)^5) 323 \[Pi] (-29680736085+794287734240 x-10498407744825 x^2+92205936062240 x^3-614168574491472 x^4+3390178504519664 x^5-16885914965936016 x^6-589387600590699712 x^7-298797075525266865 x^8+3575224999356807552 x^9+869617362903614339 x^10-1370160828204102624 x^11-4296135399286715492 x^12+3908097239720039520 x^13-1458829131385615460 x^14-7746717658521973728 x^15-493666363212446845 x^16+2731389442879273344 x^17-447808395021643185 x^18+2414410668772262720 x^19+169978576065493104 x^20-197607164310933520 x^21+63873452159337648 x^22-25009510030463200 x^23+9073176779340487 x^24-2789226558194208 x^25+690189325035691 x^26-130919108182016 x^27+17807995699200 x^28-1544361082880 x^29+64119767040 x^30) Log[x]+1/(9688842240 (-1+x)^2 x^12 (1+x)^2) 323 \[Pi] (489195-11782540 x+137331810 x^2-1034181148 x^3+5676480953 x^4-24353365608 x^5+85920878420 x^6-261480230440 x^7+732872025171 x^8-2245902803716 x^9+3372192847166 x^10+16939541003820 x^11+6867017198345 x^12+50856896812304 x^13+816315674136 x^14+50856896812304 x^15+6867017198345 x^16+16939541003820 x^17+3372192847166 x^18-2245902803716 x^19+732872025171 x^20-261480230440 x^21+85920878420 x^22-24353365608 x^23+5676480953 x^24-1034181148 x^25+137331810 x^26-11782540 x^27+489195 x^28) Log[1+x])+nu^13 (-(1/(1046020826889348710400 (-1+x)^4 x^13 (1+x)^4))\[Pi] (8079649981104912315-219070884526645336560 x+2862061176119297915455 x^2-23995813476283523696160 x^3+145115413168703002357409 x^4-674869655970502669181264 x^5+2514538025308933948481381 x^6-7729253544504899859068992 x^7+20028467500481606185504536 x^8-43955984462692314618146176 x^9+67904033456520093463605304 x^10+154995347186132935049431872 x^11-1427899097647729180188068485 x^12+2526671185802760582580535632 x^13-14089381117513140149076232065 x^14+36279650154821429886638175008 x^15-56038481664661891066650199370 x^16+66600740009184917623586213600 x^17-56038481664661891066650199370 x^18+36279650154821429886638175008 x^19-14089381117513140149076232065 x^20+2526671185802760582580535632 x^21-1427899097647729180188068485 x^22+154995347186132935049431872 x^23+67904033456520093463605304 x^24-43955984462692314618146176 x^25+20028467500481606185504536 x^26-7729253544504899859068992 x^27+2514538025308933948481381 x^28-674869655970502669181264 x^29+145115413168703002357409 x^30-23995813476283523696160 x^31+2862061176119297915455 x^32-219070884526645336560 x^33+8079649981104912315 x^34)+1/(5536481280 (-1+x)^2 x^13 (1+x)^2) 323 \[Pi] (225165-5870340 x+74177855 x^2-606180960 x^3+3610174001 x^4-16767340876 x^5+63625535571 x^6-204996638080 x^7+583842285065 x^8-1560712222212 x^9+4622503569827 x^10-6911014613152 x^11-34307793043155 x^12-15231652816300 x^13-102781664018473 x^14-3254774253312 x^15-102781664018473 x^16-15231652816300 x^17-34307793043155 x^18-6911014613152 x^19+4622503569827 x^20-1560712222212 x^21+583842285065 x^22-204996638080 x^23+63625535571 x^24-16767340876 x^25+3610174001 x^26-606180960 x^27+74177855 x^28-5870340 x^29+225165 x^30) Log[2]+1/(2902710697328640 (-1+x)^5 x^9 (1+x)^5) 323 \[Pi] (-49978627335+1424675332080 x-19983752985300 x^2+185000157342000 x^3-1283276417435155 x^4+7218506443564416 x^5-35140913465624512 x^6+159215142789550848 x^7+4692538656709744421 x^8+2734646634910033200 x^9-28977809214828888276 x^10-7728573508966838032 x^11+11028900000414807237 x^12+34946744971008632896 x^13-31422123796961971920 x^14+11746333084661016640 x^15+62418270381602747589 x^16+4470482383627981040 x^17-21939041731816898772 x^18+3271649140366878000 x^19-19680248590089251035 x^20-1322999734577294592 x^21+1568259269769066560 x^22-514667284394891904 x^23+210383335315044845 x^24-81869892849407696 x^25+27776361946973484 x^26-7845283974848528 x^27+1776403404204793 x^28-308580156702720 x^29+38536405319680 x^30-3077748817920 x^31+118051307520 x^32) Log[x]-1/(5536481280 (-1+x)^2 x^13 (1+x)^2) 323 \[Pi] (225165-5870340 x+74177855 x^2-606180960 x^3+3610174001 x^4-16767340876 x^5+63625535571 x^6-204996638080 x^7+583842285065 x^8-1560712222212 x^9+4622503569827 x^10-6911014613152 x^11-34307793043155 x^12-15231652816300 x^13-102781664018473 x^14-3254774253312 x^15-102781664018473 x^16-15231652816300 x^17-34307793043155 x^18-6911014613152 x^19+4622503569827 x^20-1560712222212 x^21+583842285065 x^22-204996638080 x^23+63625535571 x^24-16767340876 x^25+3610174001 x^26-606180960 x^27+74177855 x^28-5870340 x^29+225165 x^30) Log[1+x])+nu^14 (1/(3481157311887752508211200 (-1+x)^4 x^14 (1+x)^4) \[Pi] (22248626790627657245595-648080288839752958306560 x+9119524903131007251752190 x^2-82574285407716495554909440 x^3+540791335550429448038209380 x^4-2730892415129511243797990144 x^5+11075456283508664226646316834 x^6-37132043788608331913354114816 x^7+105243043224269326340556815977 x^8-256634157485280536601374263296 x^9+539550687841979163512038961776 x^10-811270624553241883613138642944 x^11-1845176171613806502235510645497 x^12+17048294608447475282362928715520 x^13-30014079591042393154029082046242 x^14+166992184037102715181855460371200 x^15-428808400042234849437432648791663 x^16+661021834717827102180434105331200 x^17-785395404576247352090982852083420 x^18+661021834717827102180434105331200 x^19-428808400042234849437432648791663 x^20+166992184037102715181855460371200 x^21-30014079591042393154029082046242 x^22+17048294608447475282362928715520 x^23-1845176171613806502235510645497 x^24-811270624553241883613138642944 x^25+539550687841979163512038961776 x^26-256634157485280536601374263296 x^27+105243043224269326340556815977 x^28-37132043788608331913354114816 x^29+11075456283508664226646316834 x^30-2730892415129511243797990144 x^31+540791335550429448038209380 x^32-82574285407716495554909440 x^33+9119524903131007251752190 x^34-648080288839752958306560 x^35+22248626790627657245595 x^36)-1/(2303176212480 (-1+x)^2 x^14 (1+x)^2) 7429 \[Pi] (3338115-93668640 x+1275838800 x^2-11251841120 x^3+72355780200 x^4-362604822944 x^5+1480337553904 x^6-5094694566624 x^7+15248614256980 x^8-41117052797600 x^9+105622438363728 x^10-303708706297568 x^11+452361633052888 x^12+2219004205459680 x^13+1059640752849520 x^14+6636773922335392 x^15+301360365051858 x^16+6636773922335392 x^17+1059640752849520 x^18+2219004205459680 x^19+452361633052888 x^20-303708706297568 x^21+105622438363728 x^22-41117052797600 x^23+15248614256980 x^24-5094694566624 x^25+1480337553904 x^26-362604822944 x^27+72355780200 x^28-11251841120 x^29+1275838800 x^30-93668640 x^31+3338115 x^32) Log[2]-1/(9660221200709713920 (-1+x)^5 x^10 (1+x)^5) 7429 \[Pi] (-5488361043165+166328871770880 x-2475169599227325 x^2+24211696662266880 x^3-176197297303772745 x^4+1026986294372529920 x^5-5067314695944077577 x^6+22306766686426087424 x^7-93522539402490158961 x^8-2390440738827573190912 x^9-1554377325505643520945 x^10+14996926341896312374272 x^11+4301566022304890758919 x^12-5663857361194907599104 x^13-18142684051822924675577 x^14+16144640627528694927360 x^15-6054195419559577139705 x^16-32141770893701167972608 x^17-2518789332673857181945 x^18+11262956600555304305664 x^19-1536867974762966262705 x^20+10242273841872943128320 x^21+660444805995391737999 x^22-796752836460148572160 x^23+264396804738022309623 x^24-111839770259767363840 x^25+46059264463300927927 x^26-16923049576926624768 x^27+5312103905420081731 x^28-1380306228024878336 x^29+287464885815642915 x^30-46015017962700800 x^31+5309252574904320 x^32-392874751426560 x^33+14001069096960 x^34) Log[x]+1/(2303176212480 (-1+x)^2 x^14 (1+x)^2) 7429 \[Pi] (3338115-93668640 x+1275838800 x^2-11251841120 x^3+72355780200 x^4-362604822944 x^5+1480337553904 x^6-5094694566624 x^7+15248614256980 x^8-41117052797600 x^9+105622438363728 x^10-303708706297568 x^11+452361633052888 x^12+2219004205459680 x^13+1059640752849520 x^14+6636773922335392 x^15+301360365051858 x^16+6636773922335392 x^17+1059640752849520 x^18+2219004205459680 x^19+452361633052888 x^20-303708706297568 x^21+105622438363728 x^22-41117052797600 x^23+15248614256980 x^24-5094694566624 x^25+1480337553904 x^26-362604822944 x^27+72355780200 x^28-11251841120 x^29+1275838800 x^30-93668640 x^31+3338115 x^32) Log[1+x])+nu^15 (-(1/(82851544022928509695426560 (-1+x)^4 x^15 (1+x)^4))\[Pi] (444072920942366704803276-13829344845743832156340545 x+208514193703896977282894466 x^2-2027736021015203995534502490 x^3+14296734583054709596343718031 x^4-77907030822448617592709578092 x^5+341698513516614298565790782975 x^6-1241093932762056873976723149830 x^7+3815415262331660269812664789517 x^8-10109241871142325234606566428171 x^9+23430595521607655136819795343695 x^10-47518847065782793436104735832656 x^11+69850982858205587081004694767265 x^12+158223054754371488811071343184059 x^13-1466675022936710668581314783134525 x^14+2570706825671413547094881172511750 x^15-14271764304808226688429787969354395 x^16+36559960964333115205167636119364605 x^17-56264221939268354613536746255784705 x^18+66837101569429229122778309884672340 x^19-56264221939268354613536746255784705 x^20+36559960964333115205167636119364605 x^21-14271764304808226688429787969354395 x^22+2570706825671413547094881172511750 x^23-1466675022936710668581314783134525 x^24+158223054754371488811071343184059 x^25+69850982858205587081004694767265 x^26-47518847065782793436104735832656 x^27+23430595521607655136819795343695 x^28-10109241871142325234606566428171 x^29+3815415262331660269812664789517 x^30-1241093932762056873976723149830 x^31+341698513516614298565790782975 x^32-77907030822448617592709578092 x^33+14296734583054709596343718031 x^34-2027736021015203995534502490 x^35+208514193703896977282894466 x^36-13829344845743832156340545 x^37+444072920942366704803276 x^38)+1/(3224446697472 (-1+x)^2 x^15 (1+x)^2) 2185 \[Pi] (13218381-397235685 x+5803015773 x^2-54956380080 x^3+379805021416 x^4-2045764084056 x^5+8966130897928 x^6-33013141576976 x^7+104901533288988 x^8-295349979382796 x^9+760567071014140 x^10-1888243760550576 x^11+5289625983389176 x^12-7851899929896296 x^13-38062451752166760 x^14-19299491983818896 x^15-113691465621367106 x^16-6549889405697694 x^17-113691465621367106 x^18-19299491983818896 x^19-38062451752166760 x^20-7851899929896296 x^21+5289625983389176 x^22-1888243760550576 x^23+760567071014140 x^24-295349979382796 x^25+104901533288988 x^26-33013141576976 x^27+8966130897928 x^28-2045764084056 x^29+379805021416 x^30-54956380080 x^31+5803015773 x^32-397235685 x^33+13218381 x^34) Log[2]+1/(13524309680993599488 (-1+x)^5 x^11 (1+x)^5) 2185 \[Pi] (-20317115050155+653114964136635 x-10297638940961358 x^2+106472841936616155 x^3-815502282448223814 x^4+4965742785357489135 x^5-25274511085768054726 x^6+112227935581495196463 x^7-454757055507091956574 x^8+1786723968227661421959 x^9+40428950024795746631882 x^10+28736699677971999844167 x^11-257247320668468965921222 x^12-78273666027752809763905 x^13+96368137208657154110394 x^14+312052814740916359606975 x^15-275122121319060133780662 x^16+103611006323308372636351 x^17+548958494929388925580218 x^18+46218018422631383231423 x^19-191798560034594781778374 x^20+24067711629331940206407 x^21-176645282267035228012342 x^22-10964821889785782755961 x^23+13443753923808091692194 x^24-4498098521321109357777 x^25+1956035253445280622650 x^26-843931567510833257489 x^27+331108095877945180602 x^28-113308854651665532197 x^29+32890291284024366514 x^30-7893390453130702149 x^31+1520144892348798805 x^32-225505383127449600 x^33+24173286543851520 x^34-1666127222538240 x^35+55441908301824 x^36) Log[x]-1/(3224446697472 (-1+x)^2 x^15 (1+x)^2) 2185 \[Pi] (13218381-397235685 x+5803015773 x^2-54956380080 x^3+379805021416 x^4-2045764084056 x^5+8966130897928 x^6-33013141576976 x^7+104901533288988 x^8-295349979382796 x^9+760567071014140 x^10-1888243760550576 x^11+5289625983389176 x^12-7851899929896296 x^13-38062451752166760 x^14-19299491983818896 x^15-113691465621367106 x^16-6549889405697694 x^17-113691465621367106 x^18-19299491983818896 x^19-38062451752166760 x^20-7851899929896296 x^21+5289625983389176 x^22-1888243760550576 x^23+760567071014140 x^24-295349979382796 x^25+104901533288988 x^26-33013141576976 x^27+8966130897928 x^28-2045764084056 x^29+379805021416 x^30-54956380080 x^31+5803015773 x^32-397235685 x^33+13218381 x^34) Log[1+x])+nu^16 (1/(2209374507278093591878041600 (-1+x)^4 x^16 (1+x)^4) \[Pi] (10047729242404595517921145-333117694940160407062695360 x+5357525661902143305637246966 x^2-55687853398095435953517837728 x^3+420551594084144729738845420744 x^4-2459828777229450738308804543024 x^5+11603323705360970121569803276594 x^6-45404108708745699998580047211824 x^7+150551973979137418241841341371459 x^8-430433908264903160737548873405584 x^9+1077418702830587922710470213739584 x^10-2391940760405823189702011356622384 x^11+4704774969510619873864565680055168 x^12-6784152569979451012977348073366736 x^13-15299005093124873530168592920557760 x^14+142306750637140805037524332399782800 x^15-248455514440044287347035119778290620 x^16+1376458620366466844551545988775863280 x^17-3518727378996265876637708661152945320 x^18+5407546578172446640567776556359127760 x^19-6422776152825080103014882077060735120 x^20+5407546578172446640567776556359127760 x^21-3518727378996265876637708661152945320 x^22+1376458620366466844551545988775863280 x^23-248455514440044287347035119778290620 x^24+142306750637140805037524332399782800 x^25-15299005093124873530168592920557760 x^26-6784152569979451012977348073366736 x^27+4704774969510619873864565680055168 x^28-2391940760405823189702011356622384 x^29+1077418702830587922710470213739584 x^30-430433908264903160737548873405584 x^31+150551973979137418241841341371459 x^32-45404108708745699998580047211824 x^33+11603323705360970121569803276594 x^34-2459828777229450738308804543024 x^35+420551594084144729738845420744 x^36-55687853398095435953517837728 x^37+5357525661902143305637246966 x^38-333117694940160407062695360 x^39+10047729242404595517921145 x^40)-1/(4299262263296 (-1+x)^2 x^16 (1+x)^2) 1311 \[Pi] (24749725-793102860 x+12371158998 x^2-125249583180 x^3+926261886933 x^4-5341445181920 x^5+25056209811600 x^6-98584121294432 x^7+333442773893284 x^8-991258821866512 x^9+2650365171249640 x^10-6561531409830800 x^11+15813884126096628 x^12-43279531312722848 x^13+64042847914171888 x^14+306841899131668960 x^15+163628863393786870 x^16+915590793060959224 x^17+62751153832992644 x^18+915590793060959224 x^19+163628863393786870 x^20+306841899131668960 x^21+64042847914171888 x^22-43279531312722848 x^23+15813884126096628 x^24-6561531409830800 x^25+2650365171249640 x^26-991258821866512 x^27+333442773893284 x^28-98584121294432 x^29+25056209811600 x^30-5341445181920 x^31+926261886933 x^32-125249583180 x^33+12371158998 x^34-793102860 x^35+24749725 x^36) Log[2]-1/(18032412907991465984 (-1+x)^5 x^12 (1+x)^5) 1311 \[Pi] (-35836523172450+1219026903009300 x-20327993314880680 x^2+221995621642987080 x^3-1791232336727171481 x^4+11438353928556537960 x^5-60589426949422179237 x^6+276403004656395173480 x^7-1124891274146845813608 x^8+4251490738166157494792 x^9-15805320433059747694104 x^10-321783318731118220043096 x^11-246321788470729354328670 x^12+2073687504236192320649832 x^13+662627410711678161573866 x^14-770446335009168140653464 x^15-2521417581249800114858948 x^16+2204529516611010118810280 x^17-834388216014556681530308 x^18-4408486460416929545704344 x^19-393585480418242163320854 x^20+1535927538777421787888232 x^21-177989836658486206347870 x^22+1431381888600126609792168 x^23+85775891765259738708456 x^24-106772279000263918401016 x^25+35944622173675052078232 x^26-15989803586905428509080 x^27+7171561790524026657883 x^28-2972412764665471408024 x^29+1093092228272632045159 x^30-347631521951847487928 x^31+93573522629225632600 x^32-20836400925708482540 x^33+3729634319489314206 x^34-515355284235878400 x^35+51576978058248192 x^36-3326514498109440 x^37+103807870566400 x^38) Log[x]+1/(4299262263296 (-1+x)^2 x^16 (1+x)^2) 1311 \[Pi] (24749725-793102860 x+12371158998 x^2-125249583180 x^3+926261886933 x^4-5341445181920 x^5+25056209811600 x^6-98584121294432 x^7+333442773893284 x^8-991258821866512 x^9+2650365171249640 x^10-6561531409830800 x^11+15813884126096628 x^12-43279531312722848 x^13+64042847914171888 x^14+306841899131668960 x^15+163628863393786870 x^16+915590793060959224 x^17+62751153832992644 x^18+915590793060959224 x^19+163628863393786870 x^20+306841899131668960 x^21+64042847914171888 x^22-43279531312722848 x^23+15813884126096628 x^24-6561531409830800 x^25+2650365171249640 x^26-991258821866512 x^27+333442773893284 x^28-98584121294432 x^29+25056209811600 x^30-5341445181920 x^31+926261886933 x^32-125249583180 x^33+12371158998 x^34-793102860 x^35+24749725 x^36) Log[1+x])+nu^17 (-(1/(10746397603400647230894794342400 (-1+x)^4 x^17 (1+x)^4))\[Pi] (41893412691569806444258606425-1473128842001555174283767279360 x+25172404391954029643399615325765 x^2-278498897641949585045934487235072 x^3+2242819682655041837105009956483576 x^4-14015503307861956371739702413744128 x^5+70763194589422353725852203479042688 x^6-296862762229688161360124857807134208 x^7+1056652839011339028918862554603461383 x^8-3244911982899908456494669606609278208 x^9+8722324550888370865847268965149690403 x^10-20796501269948003808604792573008252928 x^11+44494471749182462013218778600239114048 x^12-85240484817040299164177946893843398656 x^13+120895057147933550937048974290025943872 x^14+271366519005599307701470971825423912960 x^15-2533023312089916694654351644296053907580 x^16+4407140992020938086867387626843381580800 x^17-24366938371866524814167537177440648054860 x^18+62176649306282614012085987238541598607360 x^19-95437924071595417705266040748603696092920 x^20+113344160628967898263365984707551437434880 x^21-95437924071595417705266040748603696092920 x^22+62176649306282614012085987238541598607360 x^23-24366938371866524814167537177440648054860 x^24+4407140992020938086867387626843381580800 x^25-2533023312089916694654351644296053907580 x^26+271366519005599307701470971825423912960 x^27+120895057147933550937048974290025943872 x^28-85240484817040299164177946893843398656 x^29+44494471749182462013218778600239114048 x^30-20796501269948003808604792573008252928 x^31+8722324550888370865847268965149690403 x^32-3244911982899908456494669606609278208 x^33+1056652839011339028918862554603461383 x^34-296862762229688161360124857807134208 x^35+70763194589422353725852203479042688 x^36-14015503307861956371739702413744128 x^37+2242819682655041837105009956483576 x^38-278498897641949585045934487235072 x^39+25172404391954029643399615325765 x^40-1473128842001555174283767279360 x^41+41893412691569806444258606425 x^42)+1/(68788196212736 (-1+x)^2 x^17 (1+x)^2) 2001 \[Pi] (221035815-7523916400 x+124822003185 x^2-1345639370592 x^3+10606918370457 x^4-65240842279152 x^5+326488300801855 x^6-1369559881662720 x^7+4929029042559004 x^8-15525569114711744 x^9+43617276274781764 x^10-111566941048284800 x^11+266931216309358900 x^12-626721092403916224 x^13+1679510049444402604 x^14-2477991490051614464 x^15-11737243451358975790 x^16-6534802366404753440 x^17-34995132479535039746 x^18-2743114062268482624 x^19-34995132479535039746 x^20-6534802366404753440 x^21-11737243451358975790 x^22-2477991490051614464 x^23+1679510049444402604 x^24-626721092403916224 x^25+266931216309358900 x^26-111566941048284800 x^27+43617276274781764 x^28-15525569114711744 x^29+4929029042559004 x^30-1369559881662720 x^31+326488300801855 x^32-65240842279152 x^33+10606918370457 x^34-1345639370592 x^35+124822003185 x^36-7523916400 x^37+221035815 x^38) Log[2]+1/(4616297704445815291904 (-1+x)^5 x^13 (1+x)^5) 2001 \[Pi] (-4854127728374925+174308848710796800 x-3068049520075834140 x^2+35340335772367774720 x^3-300310407164303301738 x^4+2014011476513592002304 x^5-11151207132347243015084 x^6+52758760987657373645568 x^7-219786614347020917870905 x^8+831070210433096114697216 x^9-2959459466663237177411968 x^10+10488983783305973537399808 x^11+194667759552344252275601114 x^12+158690949047053738142307840 x^13-1269042475656797449737978120 x^14-422607730336770929074758144 x^15+467635708065891953044256190 x^16+1546219764412801608374290432 x^17-1341720802691455460740946480 x^18+510604110839883081886468096 x^19+2688873645496873429817783742 x^20+252107449802742644509122048 x^21-934290254559743129483723016 x^22+100344876475720235963880960 x^23-880322103227785649922134310 x^24-51050077162401929078283264 x^25+64460735995211533372257920 x^26-21799878635403677511257088 x^27+9882780853619383795642055 x^28-4580012578695653870372096 x^29+1988628994120907786703956 x^30-777204883355955604928768 x^31+266877530397980125242262 x^32-79009959134375895178240 x^33+19796851354481802247396 x^34-4108666278813343332864 x^35+686727900133866752883 x^36-88789565066799218688 x^37+8332162448605839360 x^38-504921482434969600 x^39+14833462447964160 x^40) Log[x]-1/(68788196212736 (-1+x)^2 x^17 (1+x)^2) 2001 \[Pi] (221035815-7523916400 x+124822003185 x^2-1345639370592 x^3+10606918370457 x^4-65240842279152 x^5+326488300801855 x^6-1369559881662720 x^7+4929029042559004 x^8-15525569114711744 x^9+43617276274781764 x^10-111566941048284800 x^11+266931216309358900 x^12-626721092403916224 x^13+1679510049444402604 x^14-2477991490051614464 x^15-11737243451358975790 x^16-6534802366404753440 x^17-34995132479535039746 x^18-2743114062268482624 x^19-34995132479535039746 x^20-6534802366404753440 x^21-11737243451358975790 x^22-2477991490051614464 x^23+1679510049444402604 x^24-626721092403916224 x^25+266931216309358900 x^26-111566941048284800 x^27+43617276274781764 x^28-15525569114711744 x^29+4929029042559004 x^30-1369559881662720 x^31+326488300801855 x^32-65240842279152 x^33+10606918370457 x^34-1345639370592 x^35+124822003185 x^36-7523916400 x^37+221035815 x^38) Log[1+x])+nu^18 (1/(46768322369999616748854144978124800 (-1+x)^4 x^18 (1+x)^4) \[Pi] (157702173579272236169022346273695-5862247509455103737039313500256000 x+106059619555289695888055903185976230 x^2-1244371614376919030506126705789766400 x^3+10644972121667816199081290261411148259 x^4-70780902433763338038342519837775726592 x^5+380886866982447850288592395382625810136 x^6-1705703014903713698709404808271490809856 x^7+6489503604374792773028567200721808215801 x^8-21320031320157575181069096517077715609856 x^9+61316164061725684506278782137179171334146 x^10-156293804607195941004623562125600510315776 x^11+357301025741731924996757071530119130319301 x^12-740323146208882895203095872905603897409536 x^13+1386081297318322780043564221698637115121792 x^14-1937650213327152322372832013229582311276544 x^15-4328802873745555086703784791979549373906660 x^16+40546816150199844209355274930592473146147840 x^17-70327994507494023811109994257023591118568360 x^18+388100000102680340433224835371332418509501440 x^19-988700508436258480697935826475976124624543580 x^20+1516041024189244067023860773418981387667015680 x^21-1800357485579087446605135043237420938640121520 x^22+1516041024189244067023860773418981387667015680 x^23-988700508436258480697935826475976124624543580 x^24+388100000102680340433224835371332418509501440 x^25-70327994507494023811109994257023591118568360 x^26+40546816150199844209355274930592473146147840 x^27-4328802873745555086703784791979549373906660 x^28-1937650213327152322372832013229582311276544 x^29+1386081297318322780043564221698637115121792 x^30-740323146208882895203095872905603897409536 x^31+357301025741731924996757071530119130319301 x^32-156293804607195941004623562125600510315776 x^33+61316164061725684506278782137179171334146 x^34-21320031320157575181069096517077715609856 x^35+6489503604374792773028567200721808215801 x^36-1705703014903713698709404808271490809856 x^37+380886866982447850288592395382625810136 x^38-70780902433763338038342519837775726592 x^39+10644972121667816199081290261411148259 x^40-1244371614376919030506126705789766400 x^41+106059619555289695888055903185976230 x^42-5862247509455103737039313500256000 x^43+157702173579272236169022346273695 x^44)-1/(9355194684932096 (-1+x)^2 x^18 (1+x)^2) 62031 \[Pi] (834218385-30060870840 x+528557929900 x^2-6045777551880 x^3+50613179615262 x^4-330892928060232 x^5+1760875913136972 x^6-7854247572302200 x^7+30029548708968765 x^8-100255770070638304 x^9+297185082667290224 x^10-795247671163538464 x^11+1957334135989305320 x^12-4544666971583159200 x^13+10424487149328807984 x^14-27406101089874473824 x^15+40324301487105076274 x^16+188874222564800176240 x^17+109162139459589912680 x^18+562794235964865015056 x^19+49143121617836069364 x^20+562794235964865015056 x^21+109162139459589912680 x^22+188874222564800176240 x^23+40324301487105076274 x^24-27406101089874473824 x^25+10424487149328807984 x^26-4544666971583159200 x^27+1957334135989305320 x^28-795247671163538464 x^29+297185082667290224 x^30-100255770070638304 x^31+30029548708968765 x^32-7854247572302200 x^33+1760875913136972 x^34-330892928060232 x^35+50613179615262 x^36-6045777551880 x^37+528557929900 x^38-30060870840 x^39+834218385 x^40) Log[2]-1/(20090127609748188150366208 (-1+x)^5 x^14 (1+x)^5) 62031 \[Pi] (-558569040416211825+21125163873887673600 x-391656376126848657825 x^2+4750645671921880980480 x^3-42473644942935556608830 x^4+299185155027937521240576 x^5-1734776380503549106864998 x^6+8553323696306790378400768 x^7-36837717587844617766391641 x^8+142110457207176028244199680 x^9-504526317192516526501090497 x^10+1706293559090031428789436416 x^11-5800304121125677356706799286 x^12-99186973244511702160708499968 x^13-85358683663575920065008675270 x^14+653423405368948357530701629440 x^15+225424125482421101440050393918 x^16-238846900336812607782816161280 x^17-797576618985860203161210458354 x^18+687356462756119714032147312640 x^19-263078909423715652564578078962 x^20-1380362670777411445004485369344 x^21-134912634352324364106657959106 x^22+478399047001545765627229734912 x^23-47766204349951721782247991750 x^24+455408780428622764253858465280 x^25+25608055910215499288813396298 x^26-32777112848565830711326965760 x^27+11121972574212780369483049791 x^28-5123169452376167086232385280 x^29+2441587458947166003868774567 x^30-1103225183238782334657467392 x^31+454237100362299715249093786 x^32-166516615251040066563536384 x^33+53426072332810556209376450 x^34-14769241196513934371136512 x^35+3458391063515504969225823 x^36-671810067473711996510976 x^37+105290582904600664603791 x^38-12789542746387151585280 x^39+1129695100459034869760 x^40-64555228573540024320 x^41+1791470340648468480 x^42) Log[x]+1/(9355194684932096 (-1+x)^2 x^18 (1+x)^2) 62031 \[Pi] (834218385-30060870840 x+528557929900 x^2-6045777551880 x^3+50613179615262 x^4-330892928060232 x^5+1760875913136972 x^6-7854247572302200 x^7+30029548708968765 x^8-100255770070638304 x^9+297185082667290224 x^10-795247671163538464 x^11+1957334135989305320 x^12-4544666971583159200 x^13+10424487149328807984 x^14-27406101089874473824 x^15+40324301487105076274 x^16+188874222564800176240 x^17+109162139459589912680 x^18+562794235964865015056 x^19+49143121617836069364 x^20+562794235964865015056 x^21+109162139459589912680 x^22+188874222564800176240 x^23+40324301487105076274 x^24-27406101089874473824 x^25+10424487149328807984 x^26-4544666971583159200 x^27+1957334135989305320 x^28-795247671163538464 x^29+297185082667290224 x^30-100255770070638304 x^31+30029548708968765 x^32-7854247572302200 x^33+1760875913136972 x^34-330892928060232 x^35+50613179615262 x^36-6045777551880 x^37+528557929900 x^38-30060870840 x^39+834218385 x^40) Log[1+x])+nu^19 (-(1/(12754997009999895476960221357670400 (-1+x)^4 x^19 (1+x)^4))\[Pi] (37501960554588249860272515403020-1469372091946209311076608043106455 x+28058890596165650602332289876718180 x^2-347976633490716592577056698116970710 x^3+3151172278166204411838777581745301420 x^4-22214307753399576512580917765587058939 x^5+126929400703403719516380772675023004372 x^6-604441472504898529376739237521905937816 x^7+2448591627220036326032248682626259321756 x^8-8574062630284372266057202899039879546561 x^9+26295525444379946225519088084347949644196 x^10-71452827782248595896478138643684953581586 x^11+173907950780429186560949239428092731735436 x^12-383228397049103487969231098411559367301101 x^13+772036414305786026195434420660606030011716 x^14-1416541237071777822542082920832163234079872 x^15+1955149878687823175767677645335052166626224 x^16+4347359819577711874939434935437635681793540 x^17-40858410362571475167939446142328764724235760 x^18+70670992301202184940224444575416361905051880 x^19-389286987484302239706135876860959016118035280 x^20+990289081721893470695866547259115841475648060 x^21-1517122929584943275650720209009912222701677680 x^22+1801560612019081556318497898076148304977155120 x^23-1517122929584943275650720209009912222701677680 x^24+990289081721893470695866547259115841475648060 x^25-389286987484302239706135876860959016118035280 x^26+70670992301202184940224444575416361905051880 x^27-40858410362571475167939446142328764724235760 x^28+4347359819577711874939434935437635681793540 x^29+1955149878687823175767677645335052166626224 x^30-1416541237071777822542082920832163234079872 x^31+772036414305786026195434420660606030011716 x^32-383228397049103487969231098411559367301101 x^33+173907950780429186560949239428092731735436 x^34-71452827782248595896478138643684953581586 x^35+26295525444379946225519088084347949644196 x^36-8574062630284372266057202899039879546561 x^37+2448591627220036326032248682626259321756 x^38-604441472504898529376739237521905937816 x^39+126929400703403719516380772675023004372 x^40-22214307753399576512580917765587058939 x^41+3151172278166204411838777581745301420 x^42-347976633490716592577056698116970710 x^43+28058890596165650602332289876718180 x^44-1469372091946209311076608043106455 x^45+37501960554588249860272515403020 x^46)+1/(850472244084736 (-1+x)^2 x^19 (1+x)^2) 20677 \[Pi] (197417220-7507965465 x+139474194860 x^2-1687263477900 x^3+14953384780400 x^4-103577499263502 x^5+584344086380592 x^6-2763834512820012 x^7+11201811766296220 x^8-39597731747502885 x^9+123967841622146644 x^10-348693607305420784 x^11+894353239952805504 x^12-2128094065951046440 x^13+4811374752964000000 x^14-10807260088589840304 x^15+27918016812254816104 x^16-40970166517593273794 x^17-189819166677274738440 x^18-113365901354657687720 x^19-565351785318055606816 x^20-53973285952590067604 x^21-565351785318055606816 x^22-113365901354657687720 x^23-189819166677274738440 x^24-40970166517593273794 x^25+27918016812254816104 x^26-10807260088589840304 x^27+4811374752964000000 x^28-2128094065951046440 x^29+894353239952805504 x^30-348693607305420784 x^31+123967841622146644 x^32-39597731747502885 x^33+11201811766296220 x^34-2763834512820012 x^35+584344086380592 x^36-103577499263502 x^37+14953384780400 x^38-1687263477900 x^39+139474194860 x^40-7507965465 x^41+197417220 x^42) Log[2]+1/(1826375237249835286396928 (-1+x)^5 x^15 (1+x)^5) 20677 \[Pi] (-126485044855369200+5027121363745906425 x-97970603354118495000 x^2+1249131056373474899625 x^3-11734341169726685659380 x^4+86762034557102732766510 x^5-527086838389452642438816 x^6+2714401835139938486804118 x^7-12149197232181852550250888 x^8+48314025120451535040465441 x^9-174467388627209832715807400 x^10+586386572748632123722431177 x^11-1895475211997998619605561196 x^12+6210402268496433337240556646 x^13+98723135368652853127665318288 x^14+89071868547051885811283261430 x^15-656648296948030926288967652560 x^16-233573012761644714741465189678 x^17+238144105665120676184762887280 x^18+802784257111411360556301850754 x^19-687522391339560375192136823280 x^20+264681589200192108559355779202 x^21+1383457380203174180166199422064 x^22+140134622788889044949867066066 x^23-478303236576531157825824707792 x^24+44513541352495997660373186550 x^25-459694438053663833167021311600 x^26-25108445228339679074613816218 x^27+32556571519979612997010624660 x^28-11073292101199884428710774071 x^29+5170655373447755373233018200 x^30-2524462878218580546123937247 x^31+1180715276236024690167987832 x^32-508576411018633769624838506 x^33+197257199096364171485786464 x^34-67806520712097391131333330 x^35+20375402073343644211920652 x^36-5277601322048248639539543 x^37+1159333083518071156696296 x^38-211604216360962772820231 x^39+31214739005532119437840 x^40-3575001029460350730240 x^41+298246702024464793600 x^42-16123233065836216320 x^43+423950251783618560 x^44) Log[x]-1/(850472244084736 (-1+x)^2 x^19 (1+x)^2) 20677 \[Pi] (197417220-7507965465 x+139474194860 x^2-1687263477900 x^3+14953384780400 x^4-103577499263502 x^5+584344086380592 x^6-2763834512820012 x^7+11201811766296220 x^8-39597731747502885 x^9+123967841622146644 x^10-348693607305420784 x^11+894353239952805504 x^12-2128094065951046440 x^13+4811374752964000000 x^14-10807260088589840304 x^15+27918016812254816104 x^16-40970166517593273794 x^17-189819166677274738440 x^18-113365901354657687720 x^19-565351785318055606816 x^20-53973285952590067604 x^21-565351785318055606816 x^22-113365901354657687720 x^23-189819166677274738440 x^24-40970166517593273794 x^25+27918016812254816104 x^26-10807260088589840304 x^27+4811374752964000000 x^28-2128094065951046440 x^29+894353239952805504 x^30-348693607305420784 x^31+123967841622146644 x^32-39597731747502885 x^33+11201811766296220 x^34-2763834512820012 x^35+584344086380592 x^36-103577499263502 x^37+14953384780400 x^38-1687263477900 x^39+139474194860 x^40-7507965465 x^41+197417220 x^42) Log[1+x])+nu^20 (1/(13848282467999886517842526045470720 (-1+x)^4 x^20 (1+x)^4) \[Pi] (35758238367739063870322057051844-1472838314263917751920329261674440 x+29603123434066810888380404508792984 x^2-386924087346698398565446731537480920 x^3+3697778494068556487219594448582050459 x^4-27548187153715759246880743940974214536 x^5+166577585736762872141416806827132164802 x^6-840606562235264534017869010597442296696 x^7+3613178653954531023111451149640032376016 x^8-13438834773424766527012309292146097817896 x^9+43810284904015809186549324364046818373790 x^10-126561645745474565572943757587689210072152 x^11+327255307330271992310102550274684774480517 x^12-764828533884138837626948354463961652091080 x^13+1631712708004007858836547706083562836295496 x^14-3206497479153914464251542772119215168182296 x^15+5778679002399670788644460613942882696059196 x^16-7885850076728112786970992662254144574315552 x^17-17453767033753114892494058760110124610922464 x^18+164572456538826941654036638604558648539433376 x^19-283935667383532088446951058479454082433831200 x^20+1561359001893519652057951273297559189874841056 x^21-3966709536587182867053030791729352566639272800 x^22+6072273656639445162362939433438106886942591136 x^23-7210542786377277687760139319607739388138226080 x^24+6072273656639445162362939433438106886942591136 x^25-3966709536587182867053030791729352566639272800 x^26+1561359001893519652057951273297559189874841056 x^27-283935667383532088446951058479454082433831200 x^28+164572456538826941654036638604558648539433376 x^29-17453767033753114892494058760110124610922464 x^30-7885850076728112786970992662254144574315552 x^31+5778679002399670788644460613942882696059196 x^32-3206497479153914464251542772119215168182296 x^33+1631712708004007858836547706083562836295496 x^34-764828533884138837626948354463961652091080 x^35+327255307330271992310102550274684774480517 x^36-126561645745474565572943757587689210072152 x^37+43810284904015809186549324364046818373790 x^38-13438834773424766527012309292146097817896 x^39+3613178653954531023111451149640032376016 x^40-840606562235264534017869010597442296696 x^41+166577585736762872141416806827132164802 x^42-27548187153715759246880743940974214536 x^43+3697778494068556487219594448582050459 x^44-386924087346698398565446731537480920 x^45+29603123434066810888380404508792984 x^46-1472838314263917751920329261674440 x^47+35758238367739063870322057051844 x^48)-1/(2308424662515712 (-1+x)^2 x^20 (1+x)^2) 103385 \[Pi] (93708199-3750927180 x+73411472992 x^2-936540064460 x^3+8760996533289 x^4-64107160017032 x^5+382319390349424 x^6-1912359980793480 x^7+8197206201991069 x^8-30629461163432412 x^9+101219189252741472 x^10-299703361190588508 x^11+805228720471340979 x^12-1989675636288325728 x^13+4594560431559139392 x^14-10143137091924261984 x^15+22354251846502659798 x^16-56819561844654574680 x^17+83175833387783998528 x^18+381300822381782443176 x^19+234441166342714154506 x^20+1135280708608150746064 x^21+116862291387083450016 x^22+1135280708608150746064 x^23+234441166342714154506 x^24+381300822381782443176 x^25+83175833387783998528 x^26-56819561844654574680 x^27+22354251846502659798 x^28-10143137091924261984 x^29+4594560431559139392 x^30-1989675636288325728 x^31+805228720471340979 x^32-299703361190588508 x^33+101219189252741472 x^34-30629461163432412 x^35+8197206201991069 x^36-1912359980793480 x^37+382319390349424 x^38-64107160017032 x^39+8760996533289 x^40-936540064460 x^41+73411472992 x^42-3750927180 x^43+93708199 x^44) Log[2]-1/(19829216861569640252309504 (-1+x)^5 x^16 (1+x)^5) 103385 \[Pi] (-230632028618866875+9612863409008059200 x-196534220679864379455 x^2+2629228491666616039200 x^3-25912024045433489472990 x^4+200891381979874849937520 x^5-1278246753799675443941118 x^6+6880985651522208159002496 x^7-32089698537408743384630399 x^8+132281017592444652175311968 x^9-491106403107176024224150523 x^10+1674278997247463162554131936 x^11-5362902152316794180928340872 x^12+16655524328474586565096444944 x^13-52810718062941443449040390376 x^14-786233823645590623804290199232 x^15-739548347711592347992953534108 x^16+5275999888064731765437034925504 x^17+1927576325329558787913752598932 x^18-1898886087955244330735791536448 x^19-6459197764463444164425409129016 x^20+5500117848966102893365510148928 x^21-2129853912534048079618089183800 x^22-11088736456764452685165144865088 x^23-1158683744958558865760087352940 x^24+3824839470964469032291500297664 x^25-332541258406373947673611155100 x^26+3709048790907832393531258868032 x^27+197083625447357890325292791576 x^28-258733261386659961628811914224 x^29+88138858210193070225899584632 x^30-41641246195939970675573479968 x^31+20763266241927828453068000261 x^32-10008493905326026969833192352 x^33+4484329993282671073706818433 x^34-1826966545174616323563688064 x^35+666724612327681770381373698 x^36-215267019262364706656790416 x^37+60760395980923754961420834 x^38-14796491222077516422498528 x^39+3060023854895725358094273 x^40-526628905529683551542464 x^41+73366772137652110507845 x^42-7948157239092198768640 x^43+628184909403222179840 x^44-32220219135555010560 x^45+804947300144119808 x^46) Log[x]+1/(2308424662515712 (-1+x)^2 x^20 (1+x)^2) 103385 \[Pi] (93708199-3750927180 x+73411472992 x^2-936540064460 x^3+8760996533289 x^4-64107160017032 x^5+382319390349424 x^6-1912359980793480 x^7+8197206201991069 x^8-30629461163432412 x^9+101219189252741472 x^10-299703361190588508 x^11+805228720471340979 x^12-1989675636288325728 x^13+4594560431559139392 x^14-10143137091924261984 x^15+22354251846502659798 x^16-56819561844654574680 x^17+83175833387783998528 x^18+381300822381782443176 x^19+234441166342714154506 x^20+1135280708608150746064 x^21+116862291387083450016 x^22+1135280708608150746064 x^23+234441166342714154506 x^24+381300822381782443176 x^25+83175833387783998528 x^26-56819561844654574680 x^27+22354251846502659798 x^28-10143137091924261984 x^29+4594560431559139392 x^30-1989675636288325728 x^31+805228720471340979 x^32-299703361190588508 x^33+101219189252741472 x^34-30629461163432412 x^35+8197206201991069 x^36-1912359980793480 x^37+382319390349424 x^38-64107160017032 x^39+8760996533289 x^40-936540064460 x^41+73411472992 x^42-3750927180 x^43+93708199 x^44) Log[1+x])+nu^21 (-((\[Pi] (58157845599594658459824140550603210-2512170826048879880180694278206372800 x+53013386649354866987816067462253242402 x^2-728348774479713278609126977334856656736 x^3+7325707774249978256783819428024388037893 x^4-57509574845525491837609013086062511827728 x^5+366904064354024202819296724726753266600593 x^6-1955975712526684543261547104066980703534400 x^7+8892371297217802185656361160230751249195444 x^8-35020099760160598397904252066255562630739456 x^9+120984961530861029801848720086884996875353596 x^10-370562869686359202574856404761875545220774976 x^11+1015757616079961177730372110502524462414355951 x^12-2513979200909602686523639902200072145008504816 x^13+5668082776605148505913167857658545849967010491 x^14-11749771470081903166007143836696148480911160096 x^15+22583838050661006335637960115593657791538082046 x^16-40051371874493225187054276035421979363999503424 x^17+54101272468380906073931321216423200883637699350 x^18+119209316144108743456480056328598186165646723712 x^19-1127524101173827602980879652749752940560248610752 x^20+1940843615339411494486446274430633151913982368512 x^21-10655323494191917027606093374268656672635866894464 x^22+27038643240618953880885957511924491243744299403648 x^23-41362737013266428924945128631434198887372679984560 x^24+49115745124790645219935297783960390532497672965120 x^25-41362737013266428924945128631434198887372679984560 x^26+27038643240618953880885957511924491243744299403648 x^27-10655323494191917027606093374268656672635866894464 x^28+1940843615339411494486446274430633151913982368512 x^29-1127524101173827602980879652749752940560248610752 x^30+119209316144108743456480056328598186165646723712 x^31+54101272468380906073931321216423200883637699350 x^32-40051371874493225187054276035421979363999503424 x^33+22583838050661006335637960115593657791538082046 x^34-11749771470081903166007143836696148480911160096 x^35+5668082776605148505913167857658545849967010491 x^36-2513979200909602686523639902200072145008504816 x^37+1015757616079961177730372110502524462414355951 x^38-370562869686359202574856404761875545220774976 x^39+120984961530861029801848720086884996875353596 x^40-35020099760160598397904252066255562630739456 x^41+8892371297217802185656361160230751249195444 x^42-1955975712526684543261547104066980703534400 x^43+366904064354024202819296724726753266600593 x^44-57509574845525491837609013086062511827728 x^45+7325707774249978256783819428024388037893 x^46-728348774479713278609126977334856656736 x^47+53013386649354866987816067462253242402 x^48-2512170826048879880180694278206372800 x^49+58157845599594658459824140550603210 x^50))/(25480839741119791192830247923666124800 (-1+x)^4 x^21 (1+x)^4))+1/(9233698650062848 (-1+x)^2 x^21 (1+x)^2) 33263 \[Pi] (1025717355-43105771540 x+886553912049 x^2-11896071521620 x^3+117150212186579 x^4-903143070970140 x^5+5678553029868785 x^6-29961868054882456 x^7+135508334859645909 x^8-534174667445323276 x^9+1860973891327189695 x^10-5799816455799317700 x^11+16353978225299044725 x^12-42197521353477467748 x^13+100870105550639404695 x^14-226766171873866878240 x^15+489964606311057064590 x^16-1061232163154975769672 x^17+2657234916048370086858 x^18-3880534484316130341352 x^19-17607334139648414611650 x^20-11110821578165128377880 x^21-52412150320193530042966 x^22-5755482918568739921040 x^23-52412150320193530042966 x^24-11110821578165128377880 x^25-17607334139648414611650 x^26-3880534484316130341352 x^27+2657234916048370086858 x^28-1061232163154975769672 x^29+489964606311057064590 x^30-226766171873866878240 x^31+100870105550639404695 x^32-42197521353477467748 x^33+16353978225299044725 x^34-5799816455799317700 x^35+1860973891327189695 x^36-534174667445323276 x^37+135508334859645909 x^38-29961868054882456 x^39+5678553029868785 x^40-903143070970140 x^41+117150212186579 x^42-11896071521620 x^43+886553912049 x^44-43105771540 x^45+1025717355 x^46) Log[2]+1/(317267469785114244036952064 (-1+x)^5 x^17 (1+x)^5) 33263 \[Pi] (-9727467696346224825+424362932658715050000 x-9084653103455392963500 x^2+127292082215541273373200 x^3-1314027240997415842452555 x^4+10668266056838038431026400 x^5-71038881535357734829855080 x^6+399709363770685299046129440 x^7-1944313094795687306695548579 x^8+8332136575576437770815217744 x^9-31990082725124973523118097932 x^10+111851415816670222663891723088 x^11-362488900641637082933739379605 x^12+1112590677434331763269013793472 x^13-3334189979378086930959128601072 x^14+10265646118363817515762262505216 x^15+144043080105146058338574314759096 x^16+140603310404202702148398618790080 x^17-974520366792802571205346462058672 x^18-364540280795394872492116517238080 x^19+348165783637852953066863581744084 x^20+1194547847145865616880093880275200 x^21-1011816883637047510644030506791200 x^22+394092968628383822681893113057536 x^23+2043649248563569046568057409653716 x^24+219458810025337735582964814793408 x^25-703367322099336706434154578102448 x^26+57241484667396158959292599257280 x^27-687806707172925552501482994801736 x^28-35602508285018629424908440144128 x^29+47298232365594526017810837003792 x^30-16126596991827417945606801397056 x^31+7696768137444913024331411104875 x^32-3909573966226400956456300010672 x^33+1935296810970239680154716830196 x^34-897755952398267669451357085616 x^35+381919351156372338551032373597 x^36-146875575273730251753362907360 x^37+50484759875368271053260418712 x^38-15347674241008110230815290144 x^39+4081421406135447081009048501 x^40-937484133030101884245005808 x^41+183120109878563501905601620 x^42-29809540858300566600073200 x^43+3933961361757323677280071 x^44-404302595993083314176000 x^45+30356030327258571866112 x^46-1481103032265180446720 x^47+35243379957316976640 x^48) Log[x]-1/(9233698650062848 (-1+x)^2 x^21 (1+x)^2) 33263 \[Pi] (1025717355-43105771540 x+886553912049 x^2-11896071521620 x^3+117150212186579 x^4-903143070970140 x^5+5678553029868785 x^6-29961868054882456 x^7+135508334859645909 x^8-534174667445323276 x^9+1860973891327189695 x^10-5799816455799317700 x^11+16353978225299044725 x^12-42197521353477467748 x^13+100870105550639404695 x^14-226766171873866878240 x^15+489964606311057064590 x^16-1061232163154975769672 x^17+2657234916048370086858 x^18-3880534484316130341352 x^19-17607334139648414611650 x^20-11110821578165128377880 x^21-52412150320193530042966 x^22-5755482918568739921040 x^23-52412150320193530042966 x^24-11110821578165128377880 x^25-17607334139648414611650 x^26-3880534484316130341352 x^27+2657234916048370086858 x^28-1061232163154975769672 x^29+489964606311057064590 x^30-226766171873866878240 x^31+100870105550639404695 x^32-42197521353477467748 x^33+16353978225299044725 x^34-5799816455799317700 x^35+1860973891327189695 x^36-534174667445323276 x^37+135508334859645909 x^38-29961868054882456 x^39+5678553029868785 x^40-903143070970140 x^41+117150212186579 x^42-11896071521620 x^43+886553912049 x^44-43105771540 x^45+1025717355 x^46) Log[1+x])+nu^22 ((\[Pi] (3563923491206234270274099529989728550-161096986171289542843960642444582897920 x+3561149288442126800183390454152759695260 x^2-51306931144090079603059656170536450467072 x^3+541751316673342773410087183251811300144601 x^4-4469916133181607471242401852146089047618688 x^5+30007110118261381018022943600599144793405158 x^6-168520039855665802191250859341734744682181248 x^7+808004153730952546292578748298998509500282515 x^8-3359540821201647289589272833675378365996737024 x^9+12264647713984391704390506125799564234986093936 x^10-39721911179460218907238269114440976666841028096 x^11+115160969635547642763622054283277804336343837821 x^12-301333276080401147314431868560566754334702144896 x^13+717325354955181260352790173817334032446650832986 x^14-1566301393386821889267430670258269498836612311936 x^15+3164458099546943532864213915166863971992168347271 x^16-5962567783154570238476001325379060143941312555776 x^17+10422214029262374067458145257695672567070920938084 x^18-13948910675335452765785106043588256562283209516800 x^19-30604815957806466383410459987273453033947756278662 x^20+290324235383646624199151724430996051562561618337792 x^21-498695695362836572224663501052181239870395078795072 x^22+2733645130750423215047112924238749695493684256456704 x^23-6929444611168999435516931045192459707141199431853328 x^24+10594022970905165284730639707406734772057824837416960 x^25-12579753066961206774188727308802748819917680661884640 x^26+10594022970905165284730639707406734772057824837416960 x^27-6929444611168999435516931045192459707141199431853328 x^28+2733645130750423215047112924238749695493684256456704 x^29-498695695362836572224663501052181239870395078795072 x^30+290324235383646624199151724430996051562561618337792 x^31-30604815957806466383410459987273453033947756278662 x^32-13948910675335452765785106043588256562283209516800 x^33+10422214029262374067458145257695672567070920938084 x^34-5962567783154570238476001325379060143941312555776 x^35+3164458099546943532864213915166863971992168347271 x^36-1566301393386821889267430670258269498836612311936 x^37+717325354955181260352790173817334032446650832986 x^38-301333276080401147314431868560566754334702144896 x^39+115160969635547642763622054283277804336343837821 x^40-39721911179460218907238269114440976666841028096 x^41+12264647713984391704390506125799564234986093936 x^42-3359540821201647289589272833675378365996737024 x^43+808004153730952546292578748298998509500282515 x^44-168520039855665802191250859341734744682181248 x^45+30007110118261381018022943600599144793405158 x^46-4469916133181607471242401852146089047618688 x^47+541751316673342773410087183251811300144601 x^48-51306931144090079603059656170536450467072 x^49+3561149288442126800183390454152759695260 x^50-161096986171289542843960642444582897920 x^51+3563923491206234270274099529989728550 x^52))/(1756217877541794839136607856892680601600 (-1+x)^4 x^22 (1+x)^4)-1/(79551865292849152 (-1+x)^2 x^22 (1+x)^2) 33263 \[Pi] (7828720575-344641031280 x+7431452601560 x^2-104634346134864 x^3+1082108729653484 x^4-8767518322426864 x^5+57976470507057960 x^6-321903434751165520 x^7+1532616766462692350 x^8-6360781323735703440 x^9+23323883828282167880 x^10-76441060597138265520 x^11+226272097027780408380 x^12-611038636275944001168 x^13+1520911313165392266168 x^14-3529404645267435025968 x^15+7745005160359296378705 x^16-16410318727515816036960 x^17+34981076231375062279920 x^18-86374066705675456799520 x^19+125848675994910121793240 x^20+565346464797163547863200 x^21+365203511647903173370640 x^22+1682653378955602006241504 x^23+195467178836461400226276 x^24+1682653378955602006241504 x^25+365203511647903173370640 x^26+565346464797163547863200 x^27+125848675994910121793240 x^28-86374066705675456799520 x^29+34981076231375062279920 x^30-16410318727515816036960 x^31+7745005160359296378705 x^32-3529404645267435025968 x^33+1520911313165392266168 x^34-611038636275944001168 x^35+226272097027780408380 x^36-76441060597138265520 x^37+23323883828282167880 x^38-6360781323735703440 x^39+1532616766462692350 x^40-321903434751165520 x^41+57976470507057960 x^42-8767518322426864 x^43+1082108729653484 x^44-104634346134864 x^45+7431452601560 x^46-344641031280 x^47+7828720575 x^48) Log[2]-1/(21867050225189412512085311488 (-1+x)^5 x^18 (1+x)^5) 33263 \[Pi] (-573694859980483215975+26147433167778652329600 x-585066587534373160391175 x^2+8571396411461049566400000 x^3-92531444279061435024004485 x^4+785601195008309461343802240 x^5-5468728861627655754714425205 x^6+32143518929170413608760591360 x^7-163115182782561986430915358365 x^8+727639359872876060701751619456 x^9-2898136618930771660743656885933 x^10+10456255724169450785918541659648 x^11-34675474708915503173752056449291 x^12+107431348172977081714702303009920 x^13-317399196371766584626943077830027 x^14+921144294639576201388810378008576 x^15-2761845137854366330555005573193656 x^16-36722711757481785068366641058352128 x^17-37055505182136612138264552114648600 x^18+250333692637819235650783227982198784 x^19+95627504492307487917961144365293804 x^20-88804169512437304042512056842859008 x^21-307193113407331762304732376781958612 x^22+258935216903739829237385092164341760 x^23-101429453479434007947608689558302164 x^24-523906565856367788915943854698017280 x^25-57638480253665866218648123843206932 x^26+179938038785693043616352594631669760 x^27-13730545995589185503510091211634200 x^28+177343162364383953445106847348880384 x^29+8953327964753264863096745571983432 x^30-12031181246894694138053180863162368 x^31+4103330952307225245327554034872949 x^32-1975807736444687842350346529235840 x^33+1020240958734021026169021413979893 x^34-517103479688796646537535662555648 x^35+247387559115601970053457929810259 x^36-109354336445020592765476409069696 x^37+44048335158346421182502272717155 x^38-15997542882262692011102727486464 x^39+5189416077736195113489475328139 x^40-1489401458041118558462899907712 x^41+374270905479267422052256197243 x^42-81331770005362482049986818560 x^43+15049648524781848129721429497 x^44-2323970130564658238286752128 x^45+291325438415086494950997401 x^46-28477467444029628566470656 x^47+2036286309693240104714240 x^48-94734205325268033208320 x^49+2151942325705428172800 x^50) Log[x]+1/(79551865292849152 (-1+x)^2 x^22 (1+x)^2) 33263 \[Pi] (7828720575-344641031280 x+7431452601560 x^2-104634346134864 x^3+1082108729653484 x^4-8767518322426864 x^5+57976470507057960 x^6-321903434751165520 x^7+1532616766462692350 x^8-6360781323735703440 x^9+23323883828282167880 x^10-76441060597138265520 x^11+226272097027780408380 x^12-611038636275944001168 x^13+1520911313165392266168 x^14-3529404645267435025968 x^15+7745005160359296378705 x^16-16410318727515816036960 x^17+34981076231375062279920 x^18-86374066705675456799520 x^19+125848675994910121793240 x^20+565346464797163547863200 x^21+365203511647903173370640 x^22+1682653378955602006241504 x^23+195467178836461400226276 x^24+1682653378955602006241504 x^25+365203511647903173370640 x^26+565346464797163547863200 x^27+125848675994910121793240 x^28-86374066705675456799520 x^29+34981076231375062279920 x^30-16410318727515816036960 x^31+7745005160359296378705 x^32-3529404645267435025968 x^33+1520911313165392266168 x^34-611038636275944001168 x^35+226272097027780408380 x^36-76441060597138265520 x^37+23323883828282167880 x^38-6360781323735703440 x^39+1532616766462692350 x^40-321903434751165520 x^41+57976470507057960 x^42-8767518322426864 x^43+1082108729653484 x^44-104634346134864 x^45+7431452601560 x^46-344641031280 x^47+7828720575 x^48) Log[1+x])+nu^23 (-((\[Pi] (35041851399521337210529539577017010812-1654258673756635749850209225965825621490 x+38227289342662905304783305919521634453296 x^2-576304701126630648558847880605190044645332 x^3+6373954241245307354743533178942169164627389 x^4-55143437435185075385160918670408815540387147 x^5+388566997194924794803583804536831415388022783 x^6-2293008845685900071092677023562983173787086642 x^7+11564838991571453261430058004829211136812616993 x^8-50631077765491148061077725412368184943498941689 x^9+194805615325395147436183901120461127685315065219 x^10-665441017450629704016453482050539385456061250640 x^11+2035726973962673936768556548444487959577034964941 x^12-5620898420655018247264527863736206461171696824375 x^13+14110414239759836788037226668174699270667478002831 x^14-32439888424265528413243378399342552568644965478030 x^15+68825088978597654477652063557339183170651416382641 x^16-135867341956541669905492561815049554343966837567445 x^17+251447917142835691965588466855521655853584645007731 x^18-433773419831451602222315241602852071764727444391468 x^19+575691365976698050598611759218322999175621979237280 x^20+1258006162296018891232934698821230967602863046247698 x^21-11966909252256651635887414952266603485991072085870892 x^22+20516192993742416813305377131960142862404698302991808 x^23-112297142906900156547512589209039171003692165809692592 x^24+284383311944671055231338437580044844178560011339762480 x^25-434544282385525471355636031616340392258689665043857232 x^26+515998890402746059988353878937773825902717756672758944 x^27-434544282385525471355636031616340392258689665043857232 x^28+284383311944671055231338437580044844178560011339762480 x^29-112297142906900156547512589209039171003692165809692592 x^30+20516192993742416813305377131960142862404698302991808 x^31-11966909252256651635887414952266603485991072085870892 x^32+1258006162296018891232934698821230967602863046247698 x^33+575691365976698050598611759218322999175621979237280 x^34-433773419831451602222315241602852071764727444391468 x^35+251447917142835691965588466855521655853584645007731 x^36-135867341956541669905492561815049554343966837567445 x^37+68825088978597654477652063557339183170651416382641 x^38-32439888424265528413243378399342552568644965478030 x^39+14110414239759836788037226668174699270667478002831 x^40-5620898420655018247264527863736206461171696824375 x^41+2035726973962673936768556548444487959577034964941 x^42-665441017450629704016453482050539385456061250640 x^43+194805615325395147436183901120461127685315065219 x^44-50631077765491148061077725412368184943498941689 x^45+11564838991571453261430058004829211136812616993 x^46-2293008845685900071092677023562983173787086642 x^47+388566997194924794803583804536831415388022783 x^48-55143437435185075385160918670408815540387147 x^49+6373954241245307354743533178942169164627389 x^50-576304701126630648558847880605190044645332 x^51+38227289342662905304783305919521634453296 x^52-1654258673756635749850209225965825621490 x^53+35041851399521337210529539577017010812 x^54))/(19318396652959743230502686425819486617600 (-1+x)^4 x^23 (1+x)^4))+1/(875070518221340672 (-1+x)^2 x^23 (1+x)^2) 1363783 \[Pi] (1871246559-86115926325 x+1942712512455 x^2-28639668079880 x^3+310354078953204 x^4-2636793883430564 x^5+18296175150160804 x^6-106659875382111480 x^7+533428077378945430 x^8-2326130132457576170 x^9+8961817853685654390 x^10-30846512027277555800 x^11+95796881203802282580 x^12-270904721495875928340 x^13+703905237795420668388 x^14-1696443501782978476968 x^15+3832908599654986246713 x^16-8228608197567456187515 x^17+17126005979801245920705 x^18-35972612190733153924560 x^19+87669594369115608306600 x^20-127454609111538867166280 x^21-567042789606149423854200 x^22-374159934333833356516400 x^23-1687602702930855579445676 x^24-205988315234292818333388 x^25-1687602702930855579445676 x^26-374159934333833356516400 x^27-567042789606149423854200 x^28-127454609111538867166280 x^29+87669594369115608306600 x^30-35972612190733153924560 x^31+17126005979801245920705 x^32-8228608197567456187515 x^33+3832908599654986246713 x^34-1696443501782978476968 x^35+703905237795420668388 x^36-270904721495875928340 x^37+95796881203802282580 x^38-30846512027277555800 x^39+8961817853685654390 x^40-2326130132457576170 x^41+533428077378945430 x^42-106659875382111480 x^43+18296175150160804 x^44-2636793883430564 x^45+310354078953204 x^46-28639668079880 x^47+1942712512455 x^48-86115926325 x^49+1871246559 x^50) Log[2]+1/(240537552477083537632938426368 (-1+x)^5 x^19 (1+x)^5) 1363783 \[Pi] (-132756919893262349685+6310643459785315375725 x-147339634648670779488030 x^2+2253211398593809231502925 x^3-25397606834658220510383750 x^4+225168162969659580022858935 x^5-1636612100141789934593811810 x^6+10039885958031578841082946055 x^7-53130559790134633102907950050 x^8+246810146952158448047519985855 x^9-1021359188510324472463526553906 x^10+3815287953138402629269308676463 x^11-13029367002828515829476601408398 x^12+41220913541875596568748308315001 x^13-122666269139266484514771967882230 x^14+350176312083109799638051489010937 x^15-987205205316480776494212050293761 x^16+2889463447846816935306885089352936 x^17+36577565864178472825337448481675328 x^18+38030691769683939330951573276750600 x^19-251104752576378362102985956785909232 x^20-97739343097263156016906787199486500 x^21+88472109605501463065300841113836024 x^22+308443382696800456244764768500201500 x^23-258817078558723567419121086524718696 x^24+101949551271361384103541529972062236 x^25+524540467008154733342902741884459512 x^26+58968626589639875244450374230111708 x^27-179799102716775257631863843076173296 x^28+12883394266050508262591119466984200 x^29-178516172958149036018664347666229184 x^30-8800036652417708030780980299408152 x^31+11955805045071260677659146965249023 x^32-4076791033215621244464627154725639 x^33+1978280277915773271256781912591370 x^34-1036615311626661907837486852195463 x^35+536622463878778718091784330630258 x^36-263900054793269415817930495911569 x^37+120712890281109312883221424412366 x^38-50670725594306512517021591637825 x^39+19323952001085505305659263007774 x^40-6638009963871129037126273670649 x^41+2036888675200518435397991094942 x^42-553387800765653365942240336713 x^43+131769947247334206350435971450 x^44-27165394502070199314096464307 x^45+4774740063703124259351546082 x^46-701243851121318543095702931 x^47+83708863722629637233953419 x^48-7801397920620022668984320 x^49+532465656205007684370432 x^50-23671365582759709900800 x^51+514364337514082205696 x^52) Log[x]-1/(875070518221340672 (-1+x)^2 x^23 (1+x)^2) 1363783 \[Pi] (1871246559-86115926325 x+1942712512455 x^2-28639668079880 x^3+310354078953204 x^4-2636793883430564 x^5+18296175150160804 x^6-106659875382111480 x^7+533428077378945430 x^8-2326130132457576170 x^9+8961817853685654390 x^10-30846512027277555800 x^11+95796881203802282580 x^12-270904721495875928340 x^13+703905237795420668388 x^14-1696443501782978476968 x^15+3832908599654986246713 x^16-8228608197567456187515 x^17+17126005979801245920705 x^18-35972612190733153924560 x^19+87669594369115608306600 x^20-127454609111538867166280 x^21-567042789606149423854200 x^22-374159934333833356516400 x^23-1687602702930855579445676 x^24-205988315234292818333388 x^25-1687602702930855579445676 x^26-374159934333833356516400 x^27-567042789606149423854200 x^28-127454609111538867166280 x^29+87669594369115608306600 x^30-35972612190733153924560 x^31+17126005979801245920705 x^32-8228608197567456187515 x^33+3832908599654986246713 x^34-1696443501782978476968 x^35+703905237795420668388 x^36-270904721495875928340 x^37+95796881203802282580 x^38-30846512027277555800 x^39+8961817853685654390 x^40-2326130132457576170 x^41+533428077378945430 x^42-106659875382111480 x^43+18296175150160804 x^44-2636793883430564 x^45+310354078953204 x^46-28639668079880 x^47+1942712512455 x^48-86115926325 x^49+1871246559 x^50) Log[1+x])+nu^24 ((\[Pi] (5791365625364402217771469763049176920401-285014000548938597047619064778434403371104 x+6871975022797967188942912679344824204396054 x^2-108192164277134425241456809439534343666006912 x^3+1250810774978338923205309388498232461517232773 x^4-11322197954868762624686114910012067774710714696 x^5+83556744835451643632238815486171222419546933956 x^6-516927425774907328400822544917244346723760114968 x^7+2735897182494244053457851377321999515527923272972 x^8-12581437761664901529213951590056941063246026768360 x^9+50892923663007372884614762700530387778180098883428 x^10-182914850832642366529968211781140237203314163779768 x^11+589115516083513849693965818981785685973588285950416 x^12-1712990930120250885562873557138098350505689668249544 x^13+4527761667916062529209150627896465228375862690702396 x^14-10950845500454859877316974637537480121547242760890264 x^15+24398409211126701246468139378816265677326188193289756 x^16-50436925299157967479051840378153340802561388978557544 x^17+97501294451525843877863468835933926580223331260949516 x^18-177522680467395466139293996319571820210928574983049784 x^19+302590205375923664985444225475145174384787557480721275 x^20-398504669716437958989291078511097712988242831299113216 x^21-867510115975913858216645301961573558818631197894863078 x^22+8273836712715253062722535054386829939247093550743058400 x^23-14159564823381935569653161949822204522970853255006710905 x^24+77396277389504269138183070597728293339555575108535277440 x^25-195826018287978648692036807181223207847822889937977974688 x^26+299083723283043780001801584284410855673274911071559483520 x^27-355151743916767099707491940043349943417653715630959677344 x^28+299083723283043780001801584284410855673274911071559483520 x^29-195826018287978648692036807181223207847822889937977974688 x^30+77396277389504269138183070597728293339555575108535277440 x^31-14159564823381935569653161949822204522970853255006710905 x^32+8273836712715253062722535054386829939247093550743058400 x^33-867510115975913858216645301961573558818631197894863078 x^34-398504669716437958989291078511097712988242831299113216 x^35+302590205375923664985444225475145174384787557480721275 x^36-177522680467395466139293996319571820210928574983049784 x^37+97501294451525843877863468835933926580223331260949516 x^38-50436925299157967479051840378153340802561388978557544 x^39+24398409211126701246468139378816265677326188193289756 x^40-10950845500454859877316974637537480121547242760890264 x^41+4527761667916062529209150627896465228375862690702396 x^42-1712990930120250885562873557138098350505689668249544 x^43+589115516083513849693965818981785685973588285950416 x^44-182914850832642366529968211781140237203314163779768 x^45+50892923663007372884614762700530387778180098883428 x^46-12581437761664901529213951590056941063246026768360 x^47+2735897182494244053457851377321999515527923272972 x^48-516927425774907328400822544917244346723760114968 x^49+83556744835451643632238815486171222419546933956 x^50-11322197954868762624686114910012067774710714696 x^51+1250810774978338923205309388498232461517232773 x^52-108192164277134425241456809439534343666006912 x^53+6871975022797967188942912679344824204396054 x^54-285014000548938597047619064778434403371104 x^55+5791365625364402217771469763049176920401 x^56))/(3554584984144592754412494302350785537638400 (-1+x)^4 x^24 (1+x)^4)-1/(80506487676363341824 (-1+x)^2 x^24 (1+x)^2) 58642669 \[Pi] (3585147867-172154683428 x+4055284009842 x^2-62470643260740 x^3+707904198173575 x^4-6293705269758192 x^5+45728885237373832 x^6-279312619982946992 x^7+1464337989829882050 x^8-6696224719988673320 x^9+27057503884605011620 x^10-97663242610996503720 x^11+317883621694249403410 x^12-941085827279468052720 x^13+2554834719142563825000 x^14-6412476359409393110064 x^15+15010942266446177904369 x^16-33102939852230874703164 x^17+69658379440996674979950 x^18-142614001990872191367900 x^19+295487628293397805458765 x^20-711369911282226203985120 x^21+1031995536931918076016400 x^22+4548408761657710561967520 x^23+3059942634362293347391372 x^24+13536803686211534247906640 x^25+1726543432027956597242616 x^26+13536803686211534247906640 x^27+3059942634362293347391372 x^28+4548408761657710561967520 x^29+1031995536931918076016400 x^30-711369911282226203985120 x^31+295487628293397805458765 x^32-142614001990872191367900 x^33+69658379440996674979950 x^34-33102939852230874703164 x^35+15010942266446177904369 x^36-6412476359409393110064 x^37+2554834719142563825000 x^38-941085827279468052720 x^39+317883621694249403410 x^40-97663242610996503720 x^41+27057503884605011620 x^42-6696224719988673320 x^43+1464337989829882050 x^44-279312619982946992 x^45+45728885237373832 x^46-6293705269758192 x^47+707904198173575 x^48-62470643260740 x^49+4055284009842 x^50-172154683428 x^51+3585147867 x^52) Log[2]-1/(44258909655783370924460670451712 (-1+x)^5 x^20 (1+x)^5) 58642669 \[Pi] (-493495762724597870055+24427273260360272342040 x-594153813553195278969495 x^2+9469691198160759320760720 x^3-111280960698214072075074765 x^4+1028768071204000637128990800 x^5-7797514573588437816725514345 x^6+49872344850974240038826244720 x^7-275032308936009834851071555860 x^8+1330194366763250126287327390320 x^9-5722581340631565212185736477460 x^10+22171065380513096423296001185776 x^11-78248975346155842939405190825303 x^12+254450319330576178669166991457808 x^13-771711417388326744536825711286611 x^14+2214540673334753947217661163093200 x^15-6128255573496098014615638312943047 x^16+16826623570594816987960434562506936 x^17-48179305952505337222045894215886551 x^18-583028612656553993670174187728915968 x^19-622880243602428618016667873026092474 x^20+4028837489833792834675565005126812800 x^21+1594892802898446499418205207239445422 x^22-1410215979928215123824872668190358080 x^23-4953181643111612576677714534913993936 x^24+4138845354223017262212353828699331264 x^25-1639174044891199517249603154668612816 x^26-8401466809305087016771150531765090880 x^27-963003070209244714276127660960265298 x^28+2874395178886891706862467278516831360 x^29-193652603527254868476016234940968378 x^30+2873714685092673058953676910032597504 x^31+138461060091666528807829248393451817 x^32-190114795534490836523606914269110088 x^33+64785011870039021992181952567378489 x^34-31651256216435479636959409247208240 x^35+16805176669516666154564388354270893 x^36-8866606120519016118987809842840048 x^37+4469898173883824609862444610747049 x^38-2108414397695434200568498713978896 x^39+918357583418517185837516287673580 x^40-365854715938088786117823837574544 x^41+132248221897371185656497031218924 x^42-43054398880076453751105589118352 x^43+12527167572183995891051096659863 x^44-3229944152248881387024506757040 x^45+730663174809659821348843242291 x^46-143267200002826829672220175984 x^47+23978289299113158101260260713 x^48-3357229766798411786329101288 x^49+382491620109400594121413145 x^50-34059670215607247519612928 x^51+2223503093727086675755008 x^52-94643038102591125848064 x^53+1970955883531412176896 x^54) Log[x]+1/(80506487676363341824 (-1+x)^2 x^24 (1+x)^2) 58642669 \[Pi] (3585147867-172154683428 x+4055284009842 x^2-62470643260740 x^3+707904198173575 x^4-6293705269758192 x^5+45728885237373832 x^6-279312619982946992 x^7+1464337989829882050 x^8-6696224719988673320 x^9+27057503884605011620 x^10-97663242610996503720 x^11+317883621694249403410 x^12-941085827279468052720 x^13+2554834719142563825000 x^14-6412476359409393110064 x^15+15010942266446177904369 x^16-33102939852230874703164 x^17+69658379440996674979950 x^18-142614001990872191367900 x^19+295487628293397805458765 x^20-711369911282226203985120 x^21+1031995536931918076016400 x^22+4548408761657710561967520 x^23+3059942634362293347391372 x^24+13536803686211534247906640 x^25+1726543432027956597242616 x^26+13536803686211534247906640 x^27+3059942634362293347391372 x^28+4548408761657710561967520 x^29+1031995536931918076016400 x^30-711369911282226203985120 x^31+295487628293397805458765 x^32-142614001990872191367900 x^33+69658379440996674979950 x^34-33102939852230874703164 x^35+15010942266446177904369 x^36-6412476359409393110064 x^37+2554834719142563825000 x^38-941085827279468052720 x^39+317883621694249403410 x^40-97663242610996503720 x^41+27057503884605011620 x^42-6696224719988673320 x^43+1464337989829882050 x^44-279312619982946992 x^45+45728885237373832 x^46-6293705269758192 x^47+707904198173575 x^48-62470643260740 x^49+4055284009842 x^50-172154683428 x^51+3585147867 x^52) Log[1+x])+nu^25 (-((\[Pi] (334404234191256110502890577931632977322971-17127771820429198687288133785539517569748800 x+430137222917187128752042229226029220667750751 x^2-7059457040237371270968806427082734099942017920 x^3+85150716929743254156034033821258207087155661431 x^4-804879198559032901660929894880489534401385193536 x^5+6208345163084789213235360810439726813592895301251 x^6-40180509772012521910903646245684589233929528457984 x^7+222677115310379126999371828170114515662207526437596 x^8-1073219350864583191136706241842772168553821788035840 x^9+4553797544695805200650795808871634129114084456866460 x^10-17181708799879760384178857932226244301404628224208640 x^11+58130740598188400458771339367335710784035756616754040 x^12-177641952363165186290088537283720612519012166202721280 x^13+493534659879308286187880645137204859805707849928469800 x^14-1254228230705037343240875441662948591603554165794617600 x^15+2933161082757007220229365258454402756765280578747530460 x^16-6351996440720029469142498079534092501971643745488807680 x^17+12824954825006344955128689357070325100704507364817246140 x^18-24323523602903196532673599483851678679558417295660099840 x^19+43630774043787255634424027229028002329879309024912926365 x^20-73554689847521000025890166717577221616798283620627881920 x^21+96184440553458405932453092231172823729719597874092713065 x^22+208642539417492729768073951265209373670393661310109216640 x^23-1994788620092393785218818025527731015906471320481153598455 x^24+3408207967182670550034851865388185041609485527278500303168 x^25-18604807530157361316274793182613193516805393892673985618771 x^26+47035073791985100313210812196840718496499554731386108028928 x^27-71805566443723289784242701876220755060636103486089386630304 x^28+85268374060029949349140765114927546198667420443722538027008 x^29-71805566443723289784242701876220755060636103486089386630304 x^30+47035073791985100313210812196840718496499554731386108028928 x^31-18604807530157361316274793182613193516805393892673985618771 x^32+3408207967182670550034851865388185041609485527278500303168 x^33-1994788620092393785218818025527731015906471320481153598455 x^34+208642539417492729768073951265209373670393661310109216640 x^35+96184440553458405932453092231172823729719597874092713065 x^36-73554689847521000025890166717577221616798283620627881920 x^37+43630774043787255634424027229028002329879309024912926365 x^38-24323523602903196532673599483851678679558417295660099840 x^39+12824954825006344955128689357070325100704507364817246140 x^40-6351996440720029469142498079534092501971643745488807680 x^41+2933161082757007220229365258454402756765280578747530460 x^42-1254228230705037343240875441662948591603554165794617600 x^43+493534659879308286187880645137204859805707849928469800 x^44-177641952363165186290088537283720612519012166202721280 x^45+58130740598188400458771339367335710784035756616754040 x^46-17181708799879760384178857932226244301404628224208640 x^47+4553797544695805200650795808871634129114084456866460 x^48-1073219350864583191136706241842772168553821788035840 x^49+222677115310379126999371828170114515662207526437596 x^50-40180509772012521910903646245684589233929528457984 x^51+6208345163084789213235360810439726813592895301251 x^52-804879198559032901660929894880489534401385193536 x^53+85150716929743254156034033821258207087155661431 x^54-7059457040237371270968806427082734099942017920 x^55+430137222917187128752042229226029220667750751 x^56-17127771820429198687288133785539517569748800 x^57+334404234191256110502890577931632977322971 x^58))/(227493438985253936282399635350450274408857600 (-1+x)^4 x^25 (1+x)^4))+1/(644051901410906734592 (-1+x)^2 x^25 (1+x)^2) 58642669 \[Pi] (25804135049-1290653232120 x+31689605203767 x^2-509182416915120 x^3+6022384528030299 x^4-55922309406926040 x^5+424648642376872485 x^6-2712348428487372480 x^7+14877714823120012110 x^8-71210369812578943440 x^9+301253364257109878130 x^10-1138482270071316904800 x^11+3878867277808793598690 x^12-12012085187084299026000 x^13+34069345455660543211230 x^14-89154065533030223647680 x^15+216878100262390662286995 x^16-494447615468506333699560 x^17+1066527444950255982331245 x^18-2203453414773473423680080 x^19+4443184056947370557336865 x^20-9089467491201513408649800 x^21+21631631382225731197940895 x^22-31316942181399332828937600 x^23-136774697757273796428036620 x^24-93664398174873386439751392 x^25-407088125766707398628549748 x^26-54005872978130574104833856 x^27-407088125766707398628549748 x^28-93664398174873386439751392 x^29-136774697757273796428036620 x^30-31316942181399332828937600 x^31+21631631382225731197940895 x^32-9089467491201513408649800 x^33+4443184056947370557336865 x^34-2203453414773473423680080 x^35+1066527444950255982331245 x^36-494447615468506333699560 x^37+216878100262390662286995 x^38-89154065533030223647680 x^39+34069345455660543211230 x^40-12012085187084299026000 x^41+3878867277808793598690 x^42-1138482270071316904800 x^43+301253364257109878130 x^44-71210369812578943440 x^45+14877714823120012110 x^46-2712348428487372480 x^47+424648642376872485 x^48-55922309406926040 x^49+6022384528030299 x^50-509182416915120 x^51+31689605203767 x^52-1290653232120 x^53+25804135049 x^54) Log[2]+1/(2832570217970135739165482908909568 (-1+x)^5 x^21 (1+x)^5) 58642669 \[Pi] (-27615770137927021275225+1421267796646841865758400 x-35960699846809404492565740 x^2+596450922296724295464081600 x^3-7296637383083886152145522120 x^4+70242009522281657506297051200 x^5-554465594358039130168736376900 x^6+3693228953076184011993126100800 x^7-21205526881280138042504698842255 x^8+106722643335441091629656653382400 x^9-477291252709597157319141555028560 x^10+1919319140286028552838079698031360 x^11-7013996120911221273711909034659465 x^12+23531111490831432081219852783510720 x^13-73225202259576965874793059157575420 x^14+213772444516852450820790321574626240 x^15-593565334532811896862523356359382330 x^16+1596683168154793741472460372877237440 x^17-4279603297129118967006979209408820140 x^18+12009261734772158652333945217913430720 x^19+139420974058790224818202048085713984505 x^20+152686058935890292963101166763523890304 x^21-969355467365259702411236870602871631432 x^22-389650153568121648882130228833236704640 x^23+337176687221326233287772336057136651914 x^24+1192704674501681477454077819870392396800 x^25-992728363806834963847700590176114638656 x^26+395237548062178338855570713037543091200 x^27+2018200341935461896809905421651734371978 x^28+235426439913683640474033184405144576640 x^29-689254099118940477543136474294555602504 x^30+43708972467088149163270979017787235456 x^31-693597917898858149669640467996719735815 x^32-32694472401699789530011623738818452800 x^33+45351399165992196088099469918264872020 x^34-15438252913179829154698706407995220800 x^35+7587534231201824906063473998330112710 x^36-4076788799559650679836977637996051520 x^37+2188348448471339375381065272466831620 x^38-1128243348107861675846756724688100160 x^39+547163668109343209620017146712945015 x^40-246403387092588616419601746436435200 x^41+102092304610664818649666778508705200 x^42-38629323298265055758678795938479360 x^43+13257885269266199848649484954579825 x^44-4099386346072567640569500286230720 x^45+1133649583434786748346499088750524 x^46-278064780216082024935043533604800 x^47+59902032502916673542468657918520 x^48-11197303886048723213726986708800 x^49+1788546341149744278059546489620 x^50-239246301714359396583192893760 x^51+26068923036804529363768530855 x^52-2222378893395334469297111040 x^53+139031894246317684665876480 x^54-5676352944570467069460480 x^55+113487786124310894084096 x^56) Log[x]-1/(644051901410906734592 (-1+x)^2 x^25 (1+x)^2) 58642669 \[Pi] (25804135049-1290653232120 x+31689605203767 x^2-509182416915120 x^3+6022384528030299 x^4-55922309406926040 x^5+424648642376872485 x^6-2712348428487372480 x^7+14877714823120012110 x^8-71210369812578943440 x^9+301253364257109878130 x^10-1138482270071316904800 x^11+3878867277808793598690 x^12-12012085187084299026000 x^13+34069345455660543211230 x^14-89154065533030223647680 x^15+216878100262390662286995 x^16-494447615468506333699560 x^17+1066527444950255982331245 x^18-2203453414773473423680080 x^19+4443184056947370557336865 x^20-9089467491201513408649800 x^21+21631631382225731197940895 x^22-31316942181399332828937600 x^23-136774697757273796428036620 x^24-93664398174873386439751392 x^25-407088125766707398628549748 x^26-54005872978130574104833856 x^27-407088125766707398628549748 x^28-93664398174873386439751392 x^29-136774697757273796428036620 x^30-31316942181399332828937600 x^31+21631631382225731197940895 x^32-9089467491201513408649800 x^33+4443184056947370557336865 x^34-2203453414773473423680080 x^35+1066527444950255982331245 x^36-494447615468506333699560 x^37+216878100262390662286995 x^38-89154065533030223647680 x^39+34069345455660543211230 x^40-12012085187084299026000 x^41+3878867277808793598690 x^42-1138482270071316904800 x^43+301253364257109878130 x^44-71210369812578943440 x^45+14877714823120012110 x^46-2712348428487372480 x^47+424648642376872485 x^48-55922309406926040 x^49+6022384528030299 x^50-509182416915120 x^51+31689605203767 x^52-1290653232120 x^53+25804135049 x^54) Log[1+x])+nu^26 ((\[Pi] (969421899519423848525936896634974930763011005-51596116607304595138477941207781616838609802880 x+1347469464931697561281004736430381972666074444882 x^2-23014987113668162303810653021007977882442419504256 x^3+289133115019471472409012964838058604770823059833038 x^4-2848806332896398006964800107257456343938606130534528 x^5+22924088347082210012472510198346115140499209408915138 x^6-154911414729949256484390360036565990640191491671106176 x^7+897152056553392363608273728405652106000568007501248437 x^8-4522409528658645160983084128704609023386251932740149760 x^9+20086503367407261331778623936316237406875733660488516120 x^10-79393138465050360873410657207470969682097108492228231680 x^11+281583457787480660319955230835050280233030659075527880540 x^12-902543759240911433381266570977770167265188254935769605120 x^13+2630889888033663805748394131890513917808255270649636030240 x^14-7014881939960826786286636752375036490605133099653366041600 x^15+17203740322300389275599538091900965975389004689315780132940 x^16-39023089053423129481579998383331963510619998685070565040640 x^17+82350239888107613517207704033686601814785033869067780129720 x^18-162729471075015203444472302958799226897547299829734557544960 x^19+303285183802249613060764801897967054037742490667745994081555 x^20-536626109338754827747859541170063118179908152282402800946560 x^21+895531021293259597227571440890914043705495984808443510147390 x^22-1163379789065293082874039485259131466111008369610583469651840 x^23-2515284062239221196397437806731951720256289381814486763086230 x^24+24103107907688212559586630222370455944184261491822791220877440 x^25-41118763262627296852973659442843857253435741481049904545153570 x^26+224179924938153946955987143796783074475478671144404177123342976 x^27-566327156494259988144667003493074656140261399838367017035296613 x^28+864243399926250568944080604244806937827795033787354163194179584 x^29-1026304798528987242072623131277467484918986803546377747662405184 x^30+864243399926250568944080604244806937827795033787354163194179584 x^31-566327156494259988144667003493074656140261399838367017035296613 x^32+224179924938153946955987143796783074475478671144404177123342976 x^33-41118763262627296852973659442843857253435741481049904545153570 x^34+24103107907688212559586630222370455944184261491822791220877440 x^35-2515284062239221196397437806731951720256289381814486763086230 x^36-1163379789065293082874039485259131466111008369610583469651840 x^37+895531021293259597227571440890914043705495984808443510147390 x^38-536626109338754827747859541170063118179908152282402800946560 x^39+303285183802249613060764801897967054037742490667745994081555 x^40-162729471075015203444472302958799226897547299829734557544960 x^41+82350239888107613517207704033686601814785033869067780129720 x^42-39023089053423129481579998383331963510619998685070565040640 x^43+17203740322300389275599538091900965975389004689315780132940 x^44-7014881939960826786286636752375036490605133099653366041600 x^45+2630889888033663805748394131890513917808255270649636030240 x^46-902543759240911433381266570977770167265188254935769605120 x^47+281583457787480660319955230835050280233030659075527880540 x^48-79393138465050360873410657207470969682097108492228231680 x^49+20086503367407261331778623936316237406875733660488516120 x^50-4522409528658645160983084128704609023386251932740149760 x^51+897152056553392363608273728405652106000568007501248437 x^52-154911414729949256484390360036565990640191491671106176 x^53+22924088347082210012472510198346115140499209408915138 x^54-2848806332896398006964800107257456343938606130534528 x^55+289133115019471472409012964838058604770823059833038 x^56-23014987113668162303810653021007977882442419504256 x^57+1347469464931697561281004736430381972666074444882 x^58-51596116607304595138477941207781616838609802880 x^59+969421899519423848525936896634974930763011005 x^60))/(727979004752812596103678833121440878108344320000 (-1+x)^4 x^26 (1+x)^4)-1/(128810380282181346918400 (-1+x)^2 x^26 (1+x)^2) 2756205443 \[Pi] (99216263685-5160827009800 x+131861897324724 x^2-2206208638481400 x^3+27188748105285474 x^4-263224225196875800 x^5+2085230818073416260 x^6-13902796276069357800 x^7+79643565181936207335 x^8-398296821652776898800 x^9+1761112693756234923000 x^10-6957402626958721674000 x^11+24778242135673017916980 x^12-80182074558413438470800 x^13+237457239584370982666680 x^14-647958595420203730758000 x^15+1640133071985101667828525 x^16-3877954366428479427485400 x^17+8630413070523082452521820 x^18-18242069534277706330895400 x^19+37055521071385736963817150 x^20-73674957134349351884493000 x^21+148932809079207976548580140 x^22-350606515543967879846278200 x^23+506579511764712989615299815 x^24+2192996964970975381336301920 x^25+1526566496823074802092767440 x^26+6527803228505338374640291488 x^27+897283247042270804994615128 x^28+6527803228505338374640291488 x^29+1526566496823074802092767440 x^30+2192996964970975381336301920 x^31+506579511764712989615299815 x^32-350606515543967879846278200 x^33+148932809079207976548580140 x^34-73674957134349351884493000 x^35+37055521071385736963817150 x^36-18242069534277706330895400 x^37+8630413070523082452521820 x^38-3877954366428479427485400 x^39+1640133071985101667828525 x^40-647958595420203730758000 x^41+237457239584370982666680 x^42-80182074558413438470800 x^43+24778242135673017916980 x^44-6957402626958721674000 x^45+1761112693756234923000 x^46-398296821652776898800 x^47+79643565181936207335 x^48-13902796276069357800 x^49+2085230818073416260 x^50-263224225196875800 x^51+27188748105285474 x^52-2206208638481400 x^53+131861897324724 x^54-5160827009800 x^55+99216263685 x^56) Log[2]-(2756205443 \[Pi] (-1653739496184178483004925+88370464441366468080720000 x-2322618527837753002616993325 x^2+40033656053963337741463488000 x^3-509137473623620102434319861260 x^4+5096856754146984679623348864000 x^5-41847005987847033730431363108420 x^6+289945760542495542123645314880000 x^7-1731582468051883245474795531323055 x^8+9061455362645856340823036061744000 x^9-42111600976100510460645148775163015 x^10+175787936441925619761681846001920000 x^11-665769972896745678963992263536255825 x^12+2309146660756265030945978792026550400 x^13-7401608373994077450571565012421599145 x^14+22134531933064349166221568589230067200 x^15-62419607027658416929043189715413378790 x^16+168184868325584392532980096247379744000 x^17-440836156125995010178330623837331747710 x^18+1155697536384173602358029630364452185600 x^19-3183479872462555087575044500103216363355 x^20-35568344686005594284309808557139754330240 x^21-39846469365978400516307554753619558946555 x^22+248723744695707576137251758114233925141504 x^23+101378759858506963263923656051592104182474 x^24-85994512906532058697784739937246851218688 x^25-306251833797652679410269663719652416843622 x^26+253975179740478961251120451609959110451200 x^27-101631014524190728630157792825995827638118 x^28-517074076333530548781798188521980845997312 x^29-61286369265583420360006950081485888093494 x^30+176290926506100860529838815815242725098496 x^31-10532900545269182812079681854785627641595 x^32+178495747214104083898552553439505487648640 x^33+8238580089707418432945051672337177774245 x^34-11540927824531684458074923850736859814400 x^35+3923247021664296706403408633717202652290 x^36-1938279073168307229221370743355492576000 x^37+1052729633027193507936240707359695034650 x^38-574022442188392628750854075245963686400 x^39+302052496907998209772716214434350604375 x^40-150226886157684732117732329469710716800 x^41+69726545408045633427717251880518835375 x^42-29934032435337486229835661592678963200 x^43+11802792246599825035667405829170518905 x^44-4247603999214811101479569418006889600 x^45+1386766851621495876120497414584875345 x^46-408127242573290976127235147539852800 x^47+107510480601832277971803363761664444 x^48-25142996375753505394127080113945600 x^49+5169433739469661108496351988447732 x^50-923179387589058037296194503539200 x^51+141020867076701068571002922027475 x^52-18058014882673573422761790384000 x^53+1885420483005041965824478149123 x^54-154158648537056652325552128000 x^55+9258010947992359893221769216 x^56-363160915597794861069107200 x^57+6981723877513419911331840 x^58) Log[x])/(9064224697504434365329545308510617600 (-1+x)^5 x^22 (1+x)^5)+1/(128810380282181346918400 (-1+x)^2 x^26 (1+x)^2) 2756205443 \[Pi] (99216263685-5160827009800 x+131861897324724 x^2-2206208638481400 x^3+27188748105285474 x^4-263224225196875800 x^5+2085230818073416260 x^6-13902796276069357800 x^7+79643565181936207335 x^8-398296821652776898800 x^9+1761112693756234923000 x^10-6957402626958721674000 x^11+24778242135673017916980 x^12-80182074558413438470800 x^13+237457239584370982666680 x^14-647958595420203730758000 x^15+1640133071985101667828525 x^16-3877954366428479427485400 x^17+8630413070523082452521820 x^18-18242069534277706330895400 x^19+37055521071385736963817150 x^20-73674957134349351884493000 x^21+148932809079207976548580140 x^22-350606515543967879846278200 x^23+506579511764712989615299815 x^24+2192996964970975381336301920 x^25+1526566496823074802092767440 x^26+6527803228505338374640291488 x^27+897283247042270804994615128 x^28+6527803228505338374640291488 x^29+1526566496823074802092767440 x^30+2192996964970975381336301920 x^31+506579511764712989615299815 x^32-350606515543967879846278200 x^33+148932809079207976548580140 x^34-73674957134349351884493000 x^35+37055521071385736963817150 x^36-18242069534277706330895400 x^37+8630413070523082452521820 x^38-3877954366428479427485400 x^39+1640133071985101667828525 x^40-647958595420203730758000 x^41+237457239584370982666680 x^42-80182074558413438470800 x^43+24778242135673017916980 x^44-6957402626958721674000 x^45+1761112693756234923000 x^46-398296821652776898800 x^47+79643565181936207335 x^48-13902796276069357800 x^49+2085230818073416260 x^50-263224225196875800 x^51+27188748105285474 x^52-2206208638481400 x^53+131861897324724 x^54-5160827009800 x^55+99216263685 x^56) Log[1+x])+nu^27 (-((\[Pi] (47477829262186945573089736879676489382318775470-2622111579259369073720877558126592117849313458515 x+71106045311572652220398766720547899728776078227490 x^2-1261999207374335612547676636150373947819831192451406 x^3+16486331615398928390653813131099772499852570383598170 x^4-169041490546378390327813429751194317089228187676478354 x^5+1416645658439658618403540648607924436848509221637203250 x^6-9977747707425540018277893483523044018608742286664575454 x^7+60275419931500215436163872180526519730505433794150158472 x^8-317186293476106020079565713463194554053357790825030451931 x^9+1471833949354420452695215515432493930834824924208403465308 x^10-6082373332538830591680621910843502597399137296127548052840 x^11+22570059678080164896752859426674502002497842866724637252528 x^12-75733203793707546771726604116312054065221841292856370115940 x^13+231208267474082879197868665772554201794089022367661335122208 x^14-645792321837300405500258289379535671446092857790360749339360 x^15+1658851772059592383584903328920533920280219895566633250507088 x^16-3938615022253749479785096281110981845081619906943466862284660 x^17+8688497573556962974373498256966073001056812643903376116805728 x^18-17906822661760082580829464428802343790010820979146281609156040 x^19+34694103328485199736437483579008988720302315220456241086924948 x^20-63631102845350522029459570198812685139212443491479912517717725 x^21+111175284181559316143924136771618030854704700104886510691976648 x^22-183796677523819499021239124638370192903966127993854154700187170 x^23+237316388941522163099680144556850041419678200863492107312202878 x^24+511530085208027346589844505050419946298277595811265675935119690 x^25-4912267615549319594713359393818669930351539673763627987911614282 x^26+8368214224720501589728819754985242163037677660819333127515659390 x^27-45569448534961380900345730134169301193109656914679311252884505650 x^28+115038444445001038250942524996827240692174717987596689618876092971 x^29-175493138338065488174874286892017479642747417546554054105195693854 x^30+208406928248251973560387569256585054750972375855184716152663537088 x^31-175493138338065488174874286892017479642747417546554054105195693854 x^32+115038444445001038250942524996827240692174717987596689618876092971 x^33-45569448534961380900345730134169301193109656914679311252884505650 x^34+8368214224720501589728819754985242163037677660819333127515659390 x^35-4912267615549319594713359393818669930351539673763627987911614282 x^36+511530085208027346589844505050419946298277595811265675935119690 x^37+237316388941522163099680144556850041419678200863492107312202878 x^38-183796677523819499021239124638370192903966127993854154700187170 x^39+111175284181559316143924136771618030854704700104886510691976648 x^40-63631102845350522029459570198812685139212443491479912517717725 x^41+34694103328485199736437483579008988720302315220456241086924948 x^42-17906822661760082580829464428802343790010820979146281609156040 x^43+8688497573556962974373498256966073001056812643903376116805728 x^44-3938615022253749479785096281110981845081619906943466862284660 x^45+1658851772059592383584903328920533920280219895566633250507088 x^46-645792321837300405500258289379535671446092857790360749339360 x^47+231208267474082879197868665772554201794089022367661335122208 x^48-75733203793707546771726604116312054065221841292856370115940 x^49+22570059678080164896752859426674502002497842866724637252528 x^50-6082373332538830591680621910843502597399137296127548052840 x^51+1471833949354420452695215515432493930834824924208403465308 x^52-317186293476106020079565713463194554053357790825030451931 x^53+60275419931500215436163872180526519730505433794150158472 x^54-9977747707425540018277893483523044018608742286664575454 x^55+1416645658439658618403540648607924436848509221637203250 x^56-169041490546378390327813429751194317089228187676478354 x^57+16486331615398928390653813131099772499852570383598170 x^58-1261999207374335612547676636150373947819831192451406 x^59+71106045311572652220398766720547899728776078227490 x^60-2622111579259369073720877558126592117849313458515 x^61+47477829262186945573089736879676489382318775470 x^62))/(39206869255972906961583845726683315863835115520000 (-1+x)^4 x^27 (1+x)^4))+1/(239219277666908215705600 (-1+x)^2 x^27 (1+x)^2) 665290969 \[Pi] (692487623190-37404531409245 x+993021555236150 x^2-17273517390804948 x^3+221451433585059468 x^4-2231658285742687698 x^5+18412795036249980300 x^6-127929788903115778020 x^7+764094498046245233010 x^8-3985908784991429294895 x^9+18390450729308926945170 x^10-75830916371593909539000 x^11+281904569828710995718200 x^12-952101964679204899719060 x^13+2941557998999794327112760 x^14-8366787735881758736931960 x^15+22044508228741922801194950 x^16-54135663357005033092697925 x^17+124716376982607863728581990 x^18-271484159443008292914314940 x^19+563211781466713949244985140 x^20-1126267638006473037993545550 x^21+2210058620915256938420392500 x^22-4417951986054718894479591180 x^23+10294057484314042278378297330 x^24-14844983967558716345623487535 x^25-63716087160851563647275193710 x^26-45030333795333521996577598800 x^27-189688890959647110530673410544 x^28-26926753563111830337354950296 x^29-189688890959647110530673410544 x^30-45030333795333521996577598800 x^31-63716087160851563647275193710 x^32-14844983967558716345623487535 x^33+10294057484314042278378297330 x^34-4417951986054718894479591180 x^35+2210058620915256938420392500 x^36-1126267638006473037993545550 x^37+563211781466713949244985140 x^38-271484159443008292914314940 x^39+124716376982607863728581990 x^40-54135663357005033092697925 x^41+22044508228741922801194950 x^42-8366787735881758736931960 x^43+2941557998999794327112760 x^44-952101964679204899719060 x^45+281904569828710995718200 x^46-75830916371593909539000 x^47+18390450729308926945170 x^48-3985908784991429294895 x^49+764094498046245233010 x^50-127929788903115778020 x^51+18412795036249980300 x^52-2231658285742687698 x^53+221451433585059468 x^54-17273517390804948 x^55+993021555236150 x^56-37404531409245 x^57+692487623190 x^58) Log[2]+(665290969 \[Pi] (-11251601740400568846439140+623459790061435288092856725 x-16999073783300669062677117300 x^2+304088028369916206369628563525 x^3-4015135397504121893691487504134 x^4+41744605341347861231960734255020 x^5-356045875685105316854205369796632 x^6+2563132827221710188230147056034340 x^7-15904631034503997886600006136109480 x^8+86465551470763607195736833382135735 x^9-417302086314586795119756298028001060 x^10+1807782927589313362941340614460328655 x^11-7097613168808456752208834561756502880 x^12+25476578012814229616330176521226814025 x^13-84300563447062981277110915388244067260 x^14+259285597863533417562842154672926212065 x^15-747851122523325116965600993147766863680 x^16+2043311813945601192598247656528996968630 x^17-5356025290192470462105942575178586486800 x^18+13708260886102766463736947628360918627470 x^19-35211390068038166028319476446898981547590 x^20+95345213687295701656903634463358724351235 x^21+1028069268452661123812169720138614976891140 x^22+1176021123600556934751818331851748730165155 x^23-7228098031394666956368320206288059058241292 x^24-2983788836872713672456603760841289960577914 x^25+2484635704172454506591158788968271157214424 x^26+8905687667449541031906625174033076826279222 x^27-7360319520480358036952375031503111885673400 x^28+2959803889322491901626473635935389643050294 x^29+15005730776805893929539381057973510148275416 x^30+1804610543037492596564533669806069084791942 x^31-5107783317128999449438255134080730441858828 x^32+287758561932701317268768318824925459601315 x^33-5201766818592028894882326230290154649466620 x^34-235278584678950789584683284732957803141885 x^35+332732740934322824955693296109514764997050 x^36-112917893773148541784200347312071003343730 x^37+56042667238893314012064061120178179311600 x^38-30738344979310798181987623760368183826250 x^39+17002989503288434604618689952268678432960 x^40-9115620647039660572717866091104662994975 x^41+4639245139384266929988559572256933706820 x^42-2213359562714948072919700391559142440375 x^43+981383218703497900679088243804707087520 x^44-401685799765929000706788933213960647985 x^45+150893198956477658221858247492621097180 x^46-51735822895591588074659318249852782665 x^47+16099036583226683568557000785994573400 x^48-4518962772036682970120256450115444188 x^49+1136323238556485847786832555247155176 x^50-253904776694424193908430625250785364 x^51+49923979234827791218321569446541562 x^52-8534481442062433078855987574790075 x^53+1249128070904546655697985210566284 x^54-153399716692340833812935955787371 x^55+15373761175225510349983464107292 x^56-1207619396616515855545565970432 x^57+69731491330111313401736069120 x^58-2632109901822559306572103680 x^59+48729484402455694446428160 x^60) Log[x])/(16833560152508235249897727001519718400 (-1+x)^5 x^23 (1+x)^5)-1/(239219277666908215705600 (-1+x)^2 x^27 (1+x)^2) 665290969 \[Pi] (692487623190-37404531409245 x+993021555236150 x^2-17273517390804948 x^3+221451433585059468 x^4-2231658285742687698 x^5+18412795036249980300 x^6-127929788903115778020 x^7+764094498046245233010 x^8-3985908784991429294895 x^9+18390450729308926945170 x^10-75830916371593909539000 x^11+281904569828710995718200 x^12-952101964679204899719060 x^13+2941557998999794327112760 x^14-8366787735881758736931960 x^15+22044508228741922801194950 x^16-54135663357005033092697925 x^17+124716376982607863728581990 x^18-271484159443008292914314940 x^19+563211781466713949244985140 x^20-1126267638006473037993545550 x^21+2210058620915256938420392500 x^22-4417951986054718894479591180 x^23+10294057484314042278378297330 x^24-14844983967558716345623487535 x^25-63716087160851563647275193710 x^26-45030333795333521996577598800 x^27-189688890959647110530673410544 x^28-26926753563111830337354950296 x^29-189688890959647110530673410544 x^30-45030333795333521996577598800 x^31-63716087160851563647275193710 x^32-14844983967558716345623487535 x^33+10294057484314042278378297330 x^34-4417951986054718894479591180 x^35+2210058620915256938420392500 x^36-1126267638006473037993545550 x^37+563211781466713949244985140 x^38-271484159443008292914314940 x^39+124716376982607863728581990 x^40-54135663357005033092697925 x^41+22044508228741922801194950 x^42-8366787735881758736931960 x^43+2941557998999794327112760 x^44-952101964679204899719060 x^45+281904569828710995718200 x^46-75830916371593909539000 x^47+18390450729308926945170 x^48-3985908784991429294895 x^49+764094498046245233010 x^50-127929788903115778020 x^51+18412795036249980300 x^52-2231658285742687698 x^53+221451433585059468 x^54-17273517390804948 x^55+993021555236150 x^56-37404531409245 x^57+692487623190 x^58) Log[1+x])+nu^28 ((\[Pi] (183497989142986814649962109112206639373230255750-10502029507542087844786118971339862247191988941520 x+295315759851854831435930892887082044955832570683740 x^2-5438544259514586024741350044739257455268778973425840 x^3+73770961628585951038522198154675764454326748262141871 x^4-785950860774967861290759533430897678090645857794523120 x^5+6848801348581100117104893414565699980647041007034550414 x^6-50194276257158286663687568157491666697709258974889969200 x^7+315756221864062089911267415753432789399692503072785797114 x^8-1731567321677339503021153558685829856512850806357674780352 x^9+8379493886727551928791811777441876830989476551170736150646 x^10-36139159504909761869564851068470586936874456866901598682528 x^11+140048443474333130901140787483507967039363783025047678801365 x^12-491063264809775795150005481939387813102204118597520098258048 x^13+1567393460186377666568686789726957627836268273887074489538840 x^14-4578655962576012927466165541445809210547353126752994527580928 x^15+12301700162893606402562338691739071188549021134291361140112560 x^16-30542408621460262650401491824270579078351791869152779229019008 x^17+70401022085007606107110940592298567266888419386150141454556360 x^18-151389371935204686283814773152628352959752484938978468336853248 x^19+305308942022874246043357047875830224687695174658578837503404315 x^20-580891137857055402229630810344710084842772146854573815598828768 x^21+1049725849043485000012252780006251421734400264464957780456568650 x^22-1812762428283117777893854017709934457119538289377353467527883968 x^23+2970857933912953585825878377431991301430746563732952540554763270 x^24-3814176513657232648764625823210818279840958355921025219182765648 x^25-8198436827277081994545274972446174954316594411733101171722534990 x^26+78886449782012439618600297722822043296228783190905234320709388912 x^27-134207918781441670407204848019718936876356730577102423914715014815 x^28+730009235469345923167549649906447061095736243273292567762112855600 x^29-1841696184619255430469179178901265440086698335135935773522093432636 x^30+2808649758734927008259250486971633722154620967792585265111576445264 x^31-3335510381566873783761339299118213917147975525087674515913017843308 x^32+2808649758734927008259250486971633722154620967792585265111576445264 x^33-1841696184619255430469179178901265440086698335135935773522093432636 x^34+730009235469345923167549649906447061095736243273292567762112855600 x^35-134207918781441670407204848019718936876356730577102423914715014815 x^36+78886449782012439618600297722822043296228783190905234320709388912 x^37-8198436827277081994545274972446174954316594411733101171722534990 x^38-3814176513657232648764625823210818279840958355921025219182765648 x^39+2970857933912953585825878377431991301430746563732952540554763270 x^40-1812762428283117777893854017709934457119538289377353467527883968 x^41+1049725849043485000012252780006251421734400264464957780456568650 x^42-580891137857055402229630810344710084842772146854573815598828768 x^43+305308942022874246043357047875830224687695174658578837503404315 x^44-151389371935204686283814773152628352959752484938978468336853248 x^45+70401022085007606107110940592298567266888419386150141454556360 x^46-30542408621460262650401491824270579078351791869152779229019008 x^47+12301700162893606402562338691739071188549021134291361140112560 x^48-4578655962576012927466165541445809210547353126752994527580928 x^49+1567393460186377666568686789726957627836268273887074489538840 x^50-491063264809775795150005481939387813102204118597520098258048 x^51+140048443474333130901140787483507967039363783025047678801365 x^52-36139159504909761869564851068470586936874456866901598682528 x^53+8379493886727551928791811777441876830989476551170736150646 x^54-1731567321677339503021153558685829856512850806357674780352 x^55+315756221864062089911267415753432789399692503072785797114 x^56-50194276257158286663687568157491666697709258974889969200 x^57+6848801348581100117104893414565699980647041007034550414 x^58-785950860774967861290759533430897678090645857794523120 x^59+73770961628585951038522198154675764454326748262141871 x^60-5438544259514586024741350044739257455268778973425840 x^61+295315759851854831435930892887082044955832570683740 x^62-10502029507542087844786118971339862247191988941520 x^63+183497989142986814649962109112206639373230255750 x^64))/(166052622731179370660825699548305808364478136320000 (-1+x)^4 x^28 (1+x)^4)-1/(253290999882608698982400 (-1+x)^2 x^28 (1+x)^2) 665290969 \[Pi] (667593155625-37394331652260 x+1030064168099230 x^2-18601791894249300 x^3+247722648070863067 x^4-2594605665221989272 x^5+22261719273928549692 x^6-160929921500521133400 x^7+1000590104811686003205 x^8-5435994589803681300540 x^9+26131073967144338652330 x^10-112293916372546587027180 x^11+435146527813853250822375 x^12-1531956560326762063546800 x^13+4932632819859454147689240 x^14-14614260478256798277989040 x^15+40071736476502143171628965 x^16-102259884529786761994371300 x^17+244265081454452391410191950 x^18-549471418611042205614293460 x^19+1171966272229797804429387135 x^20-2389653144324798479925883560 x^21+4709501601774207804087533700 x^22-9128593820589435261892017000 x^23+18057394111835950869664869345 x^24-41666846173695167154621425820 x^25+59975734995079540679296726890 x^26+255290411896873014470538740340 x^27+182979097677285187101495172875 x^28+760161792686105409275683009376 x^29+111121761096719026677197602384 x^30+760161792686105409275683009376 x^31+182979097677285187101495172875 x^32+255290411896873014470538740340 x^33+59975734995079540679296726890 x^34-41666846173695167154621425820 x^35+18057394111835950869664869345 x^36-9128593820589435261892017000 x^37+4709501601774207804087533700 x^38-2389653144324798479925883560 x^39+1171966272229797804429387135 x^40-549471418611042205614293460 x^41+244265081454452391410191950 x^42-102259884529786761994371300 x^43+40071736476502143171628965 x^44-14614260478256798277989040 x^45+4932632819859454147689240 x^46-1531956560326762063546800 x^47+435146527813853250822375 x^48-112293916372546587027180 x^49+26131073967144338652330 x^50-5435994589803681300540 x^51+1000590104811686003205 x^52-160929921500521133400 x^53+22261719273928549692 x^54-2594605665221989272 x^55+247722648070863067 x^56-18601791894249300 x^57+1030064168099230 x^58-37394331652260 x^59+667593155625 x^60) Log[2]-(665290969 \[Pi] (-42349821331370789005914375+2430345975926522870830854240 x-68658334161713380805042027475 x^2+1273072050396493107955193656800 x^3-17430279496652594834415037741500 x^4+187976005397101785801790244764944 x^5-1663525619057200074370381774562220 x^6+12428182025173815204375193979368512 x^7-80042695370128777520036498248052115 x^8+451642335927349446672060125791327680 x^9-2261892543418010821608157587501618135 x^10+10163748737704307175960470431081572960 x^11-41360767928148101173017450442943217480 x^12+153704649818020575848705362412845390080 x^13-525650109477148313718977859859610495400 x^14+1666713604576067722074980574157166912160 x^15-4937286932936588969407081522858094306415 x^16+13777450191956908758921112693177163066880 x^17-36567377075307533422267247895611980622955 x^18+93454074138149014667893132926997136188800 x^19-233983730128052616776978239064494836907020 x^20+589770688615156689873776445310479180487440 x^21-1571807164945977233614469856604442452567260 x^22-16397016250076631931103601136822642765158240 x^23-19121869871292276419045368540740523716595755 x^24+115871814672200465940230477551945672984957472 x^25+48392484492447621381277615675769552519910049 x^26-39609864085721787666133052204647333326712384 x^27-142848975572850949419371252077858467900284952 x^28+117683335094162680383387216802509688068744000 x^29-47548480505030853384812521443272995297812504 x^30-240241147085300195990136240889775995708206656 x^31-29279330916809094701096848495822624055274847 x^32+81649696399483622796959969297869052297417248 x^33-4340331539300757372559710631366309517545515 x^34+83609585526082496804949846802593868620277920 x^35+3708689066599049496604537306106012947962660 x^36-5293211903257219232825602180025790936130800 x^37+1792783325352583154226640649228676966024180 x^38-893337735130881507122020000890722444073600 x^39+494386272307591183833311723355373374559125 x^40-277099995904876477784260728140437797327360 x^41+151127528474109443123741264700544994958225 x^42-78554383748912515158373088577957077409120 x^43+38434039995198718265178001420125006567000 x^44-17551262467279127080239559182659104024320 x^45+7432685532184420422309607469288483864760 x^46-2903056253640520794421569788517239870880 x^47+1040486328434888140535755777881502772265 x^48-340477003922438289401104636719812635200 x^49+101175742890210070590693031040326029933 x^50-27140372883143028588190247307471047616 x^51+6527385304376886473184405228244720724 x^52-1396200950608260331646093450188964592 x^53+263034188669282528664872349690988100 x^54-43121220418033401109524572206746144 x^55+6057734699997104670704711808009261 x^56-714637898730981539571836643053472 x^57+68858436115752042086494842162937 x^58-5204362234317499985915145093120 x^59+289373555422416790648394874880 x^60-10525568630930430000428482560 x^61+187910767931740221603840000 x^62) Log[x])/(71295078292976055176037432006436454400 (-1+x)^5 x^24 (1+x)^5)+1/(253290999882608698982400 (-1+x)^2 x^28 (1+x)^2) 665290969 \[Pi] (667593155625-37394331652260 x+1030064168099230 x^2-18601791894249300 x^3+247722648070863067 x^4-2594605665221989272 x^5+22261719273928549692 x^6-160929921500521133400 x^7+1000590104811686003205 x^8-5435994589803681300540 x^9+26131073967144338652330 x^10-112293916372546587027180 x^11+435146527813853250822375 x^12-1531956560326762063546800 x^13+4932632819859454147689240 x^14-14614260478256798277989040 x^15+40071736476502143171628965 x^16-102259884529786761994371300 x^17+244265081454452391410191950 x^18-549471418611042205614293460 x^19+1171966272229797804429387135 x^20-2389653144324798479925883560 x^21+4709501601774207804087533700 x^22-9128593820589435261892017000 x^23+18057394111835950869664869345 x^24-41666846173695167154621425820 x^25+59975734995079540679296726890 x^26+255290411896873014470538740340 x^27+182979097677285187101495172875 x^28+760161792686105409275683009376 x^29+111121761096719026677197602384 x^30+760161792686105409275683009376 x^31+182979097677285187101495172875 x^32+255290411896873014470538740340 x^33+59975734995079540679296726890 x^34-41666846173695167154621425820 x^35+18057394111835950869664869345 x^36-9128593820589435261892017000 x^37+4709501601774207804087533700 x^38-2389653144324798479925883560 x^39+1171966272229797804429387135 x^40-549471418611042205614293460 x^41+244265081454452391410191950 x^42-102259884529786761994371300 x^43+40071736476502143171628965 x^44-14614260478256798277989040 x^45+4932632819859454147689240 x^46-1531956560326762063546800 x^47+435146527813853250822375 x^48-112293916372546587027180 x^49+26131073967144338652330 x^50-5435994589803681300540 x^51+1000590104811686003205 x^52-160929921500521133400 x^53+22261719273928549692 x^54-2594605665221989272 x^55+247722648070863067 x^56-18601791894249300 x^57+1030064168099230 x^58-37394331652260 x^59+667593155625 x^60) Log[1+x])+nu^29 (-((\[Pi] (583286047559526994051721385296202356253880724373550-34551779756400072998429822769066429127160114936652000 x+1006209422086989331190200234074997306955251894336863830 x^2-19202369737288959816028428042602131699544909655802698560 x^3+270085917166424623124030330347418879644822323111071149835 x^4-2985643571196852614169822990798255575430238551328036101424 x^5+27012960885743629072608866472169382573616037271308033742655 x^6-205694253726474008096497486117934129014783167296185541163616 x^7+1345334713347221280002040777342875119505739593535766254451750 x^8-7675930812885320879217332277254569497117065832069067195075616 x^9+38674519325045918459268086387614602030932530064188362616604438 x^10-173779194676639896482580336381507833473310949287777120590461024 x^11+702095555901818925230518577788621111612418779767620767043432957 x^12-2568139928025861345847819087565286490487228005659373997212262160 x^13+8555681586417624387142424311726943080297409524317739656837078737 x^14-26097057398289895657533486482165663173143498554226588985027762560 x^15+73232289297955263613261665160778502742351350876294659419746069632 x^16-189899396475576037405041045941335397904652117725306565831341162240 x^17+457010721785676268423119394658142400160354214876955143122269230752 x^18-1025169524882805760858256668658985562852500372623987469890679181440 x^19+2153351325647348995761822160824397600253444991696402409576310342687 x^20-4256636995370795915355104737095817336162220598304098475806901758960 x^21+7964162997378130274824918849157696771824300059864068478813348166067 x^22-14195916629775943314517069170025038979468742461567557867062318647200 x^23+24250216264819011687208761435088554181886200218431281914127664187242 x^24-39420950114927439958461172030956298446685651987121582981546319475680 x^25+50342523821344388584293399693909114334096165741923513558889048739162 x^26+107934032000937763741167823978566564257599974156621116785484382616160 x^27-1040468654346370859727691300406391410875661359036273565338632471141103 x^28+1767936788495806336626940051257466486638924500952648693558484687808560 x^29-9606151182912934737353036927542641412051953882935809593551066794273275 x^30+24220270576994388217264678700148520961462603780930421586807436625675584 x^31-36926089261696216126724209283252567647083114597509563562623723315153316 x^32+43854224719637916646886615923515119509653207524865196921299823400533952 x^33-36926089261696216126724209283252567647083114597509563562623723315153316 x^34+24220270576994388217264678700148520961462603780930421586807436625675584 x^35-9606151182912934737353036927542641412051953882935809593551066794273275 x^36+1767936788495806336626940051257466486638924500952648693558484687808560 x^37-1040468654346370859727691300406391410875661359036273565338632471141103 x^38+107934032000937763741167823978566564257599974156621116785484382616160 x^39+50342523821344388584293399693909114334096165741923513558889048739162 x^40-39420950114927439958461172030956298446685651987121582981546319475680 x^41+24250216264819011687208761435088554181886200218431281914127664187242 x^42-14195916629775943314517069170025038979468742461567557867062318647200 x^43+7964162997378130274824918849157696771824300059864068478813348166067 x^44-4256636995370795915355104737095817336162220598304098475806901758960 x^45+2153351325647348995761822160824397600253444991696402409576310342687 x^46-1025169524882805760858256668658985562852500372623987469890679181440 x^47+457010721785676268423119394658142400160354214876955143122269230752 x^48-189899396475576037405041045941335397904652117725306565831341162240 x^49+73232289297955263613261665160778502742351350876294659419746069632 x^50-26097057398289895657533486482165663173143498554226588985027762560 x^51+8555681586417624387142424311726943080297409524317739656837078737 x^52-2568139928025861345847819087565286490487228005659373997212262160 x^53+702095555901818925230518577788621111612418779767620767043432957 x^54-173779194676639896482580336381507833473310949287777120590461024 x^55+38674519325045918459268086387614602030932530064188362616604438 x^56-7675930812885320879217332277254569497117065832069067195075616 x^57+1345334713347221280002040777342875119505739593535766254451750 x^58-205694253726474008096497486117934129014783167296185541163616 x^59+27012960885743629072608866472169382573616037271308033742655 x^60-2985643571196852614169822990798255575430238551328036101424 x^61+270085917166424623124030330347418879644822323111071149835 x^62-19202369737288959816028428042602131699544909655802698560 x^63+1006209422086989331190200234074997306955251894336863830 x^64-34551779756400072998429822769066429127160114936652000 x^65+583286047559526994051721385296202356253880724373550 x^66))/(576534706122654774934386828831717766641468089303040000 (-1+x)^4 x^29 (1+x)^4))+1/(1013163999530434795929600 (-1+x)^2 x^29 (1+x)^2) 162490421 \[Pi] (9988691108825-579470859082500 x+16540425916814195 x^2-309687299172087760 x^3+4278101456625187125 x^4-46505391067417511404 x^5+414346904707451030639 x^6-3111979226420161415904 x^7+20112309206078543168825 x^8-113628493398382583189460 x^9+568255203124170166731555 x^10-2541359133661628064510960 x^11+10251183416739319269310485 x^12-37571943172677875747077500 x^13+125936409814345045369098975 x^14-388314529238767210016498880 x^15+1107461524779982999400236605 x^16-2936676936861957942227270580 x^17+7278065474025911582146122975 x^18-16948154038813901147160536400 x^19+37295867199726542904598091145 x^20-78062781116426171951382226620 x^21+156636142925760398919487643595 x^22-304527726684155450315197082400 x^23+583517866931103726128450146125 x^24-1142873994848832079600157073540 x^25+2612868439391064198397061509215 x^26-3754214949324383619575458148080 x^27-15851628717000129287577710668455 x^28-11511646281253653200795773636300 x^29-47210327513720715370272762445237 x^30-7089519292665728259174100257408 x^31-47210327513720715370272762445237 x^32-11511646281253653200795773636300 x^33-15851628717000129287577710668455 x^34-3754214949324383619575458148080 x^35+2612868439391064198397061509215 x^36-1142873994848832079600157073540 x^37+583517866931103726128450146125 x^38-304527726684155450315197082400 x^39+156636142925760398919487643595 x^40-78062781116426171951382226620 x^41+37295867199726542904598091145 x^42-16948154038813901147160536400 x^43+7278065474025911582146122975 x^44-2936676936861957942227270580 x^45+1107461524779982999400236605 x^46-388314529238767210016498880 x^47+125936409814345045369098975 x^48-37571943172677875747077500 x^49+10251183416739319269310485 x^50-2541359133661628064510960 x^51+568255203124170166731555 x^52-113628493398382583189460 x^53+20112309206078543168825 x^54-3111979226420161415904 x^55+414346904707451030639 x^56-46505391067417511404 x^57+4278101456625187125 x^58-309687299172087760 x^59+16540425916814195 x^60-579470859082500 x^61+9988691108825 x^62) Log[2]+(162490421 \[Pi] (-2476801960333555047921702975+147038579662519379428534710000 x-4298919778443823970337901020020 x^2+82526764050751019096501223850800 x^3-1170267752216228431432861084608575 x^4+13075917634297310379470705884910400 x^5-119927688829888942573900289768920112 x^6+928804335455907062767398028476692160 x^7-6202093516499825801838714708966941951 x^8+36286140526883333039236165697731020720 x^9-188416772426641684958284423906721497940 x^10+877604916597867946539535715601403578480 x^11-3700216248571556418354429038196231285255 x^12+14235778388512977796367706932482250615040 x^13-50341788966155928404511384936262742257440 x^14+164764615709370551502600484296605128819200 x^15-502508464619116246684102504021185113777055 x^16+1438261595154215683325895791332982742343920 x^17-3893471390695741267622745551822119108354740 x^18+10061468457658174617636034317664744260513840 x^19-25118929311867990837904349376922560680258775 x^20+61622764604492838806791583316909733405440960 x^21-152624191240073534713536040730370404516643120 x^22+400795455697461766014359579276533968022140480 x^23+4054127393014176193430850341776788007151735145 x^24+4813063770791455382159414027534932000656197040 x^25-28787046226928837483236276279184080954247145556 x^26-12152059331349124128784522002038355077061790352 x^27+9788283780086763342284547793868458027725591857 x^28+35508250679533769589943880778976010125963872896 x^29-29164823609536895159526935326135786543489034400 x^30+11837542372084358062747271721293902620595505792 x^31+59612620259677249232609074759710027478970897713 x^32+7354886923684356126334296196028296380964287856 x^33-20230605403825274501648420888962324333431941204 x^34+1015295646362471885241614547071471986722342320 x^35-20824113382939519884671248198533968642898128535 x^36-906501972341775071406672016440241882739116480 x^37+1305334447985266664458112986898233046355656400 x^38-441126451321730799546441314739709472395314240 x^39+220573793500124327857367818555767052591600425 x^40-123073007557172663113068702980605408914690000 x^41+69825136010264160707246005215547077317352780 x^42-38688850807964837395403360373169061373910800 x^43+20504665914233652600217072785659468274572385 x^44-10267255198395041704732628005932264184512000 x^45+4817192537269679801477074573765886162292960 x^46-2104604060306751556658668062503713028724480 x^47+851800855980344832028240848351411678172665 x^48-317874959150322307254920188642417468536720 x^49+108874706937558113856747247480415600278700 x^50-34062312295232261124883233331228618799184 x^51+9683675747679064027105739542202840603393 x^52-2487043248060000202801140626919842629952 x^53+573139934097168506506371492107056344016 x^54-117566635420414614086675183560117726400 x^55+21258168888760152327286863877391718337 x^56-3347658726224812897459885260232555728 x^57+452114557742167745006761302106274956 x^58-51316195006599696569321942705967376 x^59+4760876701478163329491500059240385 x^60-346719622729420431437106239242240 x^61+18589125199711708375313316577280 x^62-652426186259002049408532480000 x^63+11246266388905814127332556800 x^64) Log[x])/(1140721252687616882816598912102983270400 (-1+x)^5 x^25 (1+x)^5)-1/(1013163999530434795929600 (-1+x)^2 x^29 (1+x)^2) 162490421 \[Pi] (9988691108825-579470859082500 x+16540425916814195 x^2-309687299172087760 x^3+4278101456625187125 x^4-46505391067417511404 x^5+414346904707451030639 x^6-3111979226420161415904 x^7+20112309206078543168825 x^8-113628493398382583189460 x^9+568255203124170166731555 x^10-2541359133661628064510960 x^11+10251183416739319269310485 x^12-37571943172677875747077500 x^13+125936409814345045369098975 x^14-388314529238767210016498880 x^15+1107461524779982999400236605 x^16-2936676936861957942227270580 x^17+7278065474025911582146122975 x^18-16948154038813901147160536400 x^19+37295867199726542904598091145 x^20-78062781116426171951382226620 x^21+156636142925760398919487643595 x^22-304527726684155450315197082400 x^23+583517866931103726128450146125 x^24-1142873994848832079600157073540 x^25+2612868439391064198397061509215 x^26-3754214949324383619575458148080 x^27-15851628717000129287577710668455 x^28-11511646281253653200795773636300 x^29-47210327513720715370272762445237 x^30-7089519292665728259174100257408 x^31-47210327513720715370272762445237 x^32-11511646281253653200795773636300 x^33-15851628717000129287577710668455 x^34-3754214949324383619575458148080 x^35+2612868439391064198397061509215 x^36-1142873994848832079600157073540 x^37+583517866931103726128450146125 x^38-304527726684155450315197082400 x^39+156636142925760398919487643595 x^40-78062781116426171951382226620 x^41+37295867199726542904598091145 x^42-16948154038813901147160536400 x^43+7278065474025911582146122975 x^44-2936676936861957942227270580 x^45+1107461524779982999400236605 x^46-388314529238767210016498880 x^47+125936409814345045369098975 x^48-37571943172677875747077500 x^49+10251183416739319269310485 x^50-2541359133661628064510960 x^51+568255203124170166731555 x^52-113628493398382583189460 x^53+20112309206078543168825 x^54-3111979226420161415904 x^55+414346904707451030639 x^56-46505391067417511404 x^57+4278101456625187125 x^58-309687299172087760 x^59+16540425916814195 x^60-579470859082500 x^61+9988691108825 x^62) Log[1+x])+nu^30 ((\[Pi] (144601842463125481475597122096644468569710540543508010-8855450754877745703839154265608668880836112769081830400 x+266757955592281788510288684843326291920881613017623253060 x^2-5268909647374426148013736087840108558872095380337920670720 x^3+76746811005348166629984857385043832242514884329822186437375 x^4-879126884779485359458507970438403572955436201269999926935040 x^5+8247274997137715488695787713125910873585499988836105999041706 x^6-65156935784545345016800288191690433832408352532562939101201920 x^7+442435014625973743593348038284684706152526129571156117347416099 x^8-2622494206352139975622070770606968922316759152344320225533926400 x^9+13735905240394175435663211363430652738628448673560483925588819324 x^10-64203832704056075354955737641165910438490234304852305625903987712 x^11+270000610507610646950429948682920196191634905410984169439903085221 x^12-1028615368298360362384266629761218244641609081320956052632501703168 x^13+3571016824307449700834714029504361584582232262714089802789281234670 x^14-11356197570246851455182937859876704884956967203799791589835357772288 x^15+33235011761314522420120014762934453017872975254013690141997317467095 x^16-89895695413283745873926445968739860159215274572287122240744312864768 x^17+225643852842385696616753752973584223538427484915630258564341063806240 x^18-527689104745497281589928557282029604035041938349638958558750534811648 x^19+1154429072344311785683392664463698043472735139045350479510517344927385 x^20-2372854930408339074595091497104135363760129906540404066580527225701888 x^21+4604488086238747080187088552458851967394492381080574279620441271827890 x^22-8482111586741788167301418144015041428277847078432909648006420656721408 x^23+14927612118715729205354160972624713310850669709555149648505810806332075 x^24-25243576610215623702579619258767405984463541430111425896269744343221248 x^25+40725318689581778360949133670391621403718169632189034435872828329087620 x^26-51749364899667657317941454103488272462658772007765851557475093567792128 x^27-110694145764302586607559755942599353892649245170797201015125032152249715 x^28+1068898177963319383765039289711451830659835321658462908199818454241388032 x^29-1814134610773885501006507400919131863304806791393602302531349491477135690 x^30+9847054698476640858194387956505581483666433033817463642806006326485900800 x^31-24813806854323727059310902551101856705214709533990427340559316068637062041 x^32+37821021182033232204667474409778697321927758402992029592179117924813973504 x^33-44918504436133756970084012358157005543071317452460012703904885628451855048 x^34+37821021182033232204667474409778697321927758402992029592179117924813973504 x^35-24813806854323727059310902551101856705214709533990427340559316068637062041 x^36+9847054698476640858194387956505581483666433033817463642806006326485900800 x^37-1814134610773885501006507400919131863304806791393602302531349491477135690 x^38+1068898177963319383765039289711451830659835321658462908199818454241388032 x^39-110694145764302586607559755942599353892649245170797201015125032152249715 x^40-51749364899667657317941454103488272462658772007765851557475093567792128 x^41+40725318689581778360949133670391621403718169632189034435872828329087620 x^42-25243576610215623702579619258767405984463541430111425896269744343221248 x^43+14927612118715729205354160972624713310850669709555149648505810806332075 x^44-8482111586741788167301418144015041428277847078432909648006420656721408 x^45+4604488086238747080187088552458851967394492381080574279620441271827890 x^46-2372854930408339074595091497104135363760129906540404066580527225701888 x^47+1154429072344311785683392664463698043472735139045350479510517344927385 x^48-527689104745497281589928557282029604035041938349638958558750534811648 x^49+225643852842385696616753752973584223538427484915630258564341063806240 x^50-89895695413283745873926445968739860159215274572287122240744312864768 x^51+33235011761314522420120014762934453017872975254013690141997317467095 x^52-11356197570246851455182937859876704884956967203799791589835357772288 x^53+3571016824307449700834714029504361584582232262714089802789281234670 x^54-1028615368298360362384266629761218244641609081320956052632501703168 x^55+270000610507610646950429948682920196191634905410984169439903085221 x^56-64203832704056075354955737641165910438490234304852305625903987712 x^57+13735905240394175435663211363430652738628448673560483925588819324 x^58-2622494206352139975622070770606968922316759152344320225533926400 x^59+442435014625973743593348038284684706152526129571156117347416099 x^60-65156935784545345016800288191690433832408352532562939101201920 x^61+8247274997137715488695787713125910873585499988836105999041706 x^62-879126884779485359458507970438403572955436201269999926935040 x^63+76746811005348166629984857385043832242514884329822186437375 x^64-5268909647374426148013736087840108558872095380337920670720 x^65+266757955592281788510288684843326291920881613017623253060 x^66-8855450754877745703839154265608668880836112769081830400 x^67+144601842463125481475597122096644468569710540543508010 x^68))/(155643405754712329058650466081697189074409421635846144000 (-1+x)^4 x^30 (1+x)^4)-1/(34189679693245217840824320 (-1+x)^2 x^30 (1+x)^2) 162490421 \[Pi] (308922609050055-18539010697979200 x+547683112571089440 x^2-10618174686125786560 x^3+151963296181558582160 x^4-1712258491876403127360 x^5+15820635043380622274912 x^6-123282512692240899067072 x^7+827057414131142062275912 x^8-4852468080975911032816960 x^9+25211406833417688068940960 x^10-117179480108344639521032640 x^11+491375745405844180042015920 x^12-1872568365554591311727215680 x^13+6526549182941561283469670880 x^14-20923004405407435332974174400 x^15+62019674729757993530464531140 x^16-170821125167120304769212402240 x^17+439278958789843738808415246240 x^18-1059771394020494066327384798400 x^19+2410603721035180722467563078800 x^20-5197950009845425824554241418560 x^21+10690922367957252068715962120160 x^22-21133245136721502972547166132160 x^23+40567120040259748144320672919800 x^24-76894895967913003559097803818560 x^25+149200176966895273663341688396320 x^26-338117830416802853750678589816000 x^27+484964360957031131657088729627440 x^28+2031713311275484673867480479846080 x^29+1493665259790597393771984011039840 x^30+6052407884961078972952277210202176 x^31+931677839172419180199841619737194 x^32+6052407884961078972952277210202176 x^33+1493665259790597393771984011039840 x^34+2031713311275484673867480479846080 x^35+484964360957031131657088729627440 x^36-338117830416802853750678589816000 x^37+149200176966895273663341688396320 x^38-76894895967913003559097803818560 x^39+40567120040259748144320672919800 x^40-21133245136721502972547166132160 x^41+10690922367957252068715962120160 x^42-5197950009845425824554241418560 x^43+2410603721035180722467563078800 x^44-1059771394020494066327384798400 x^45+439278958789843738808415246240 x^46-170821125167120304769212402240 x^47+62019674729757993530464531140 x^48-20923004405407435332974174400 x^49+6526549182941561283469670880 x^50-1872568365554591311727215680 x^51+491375745405844180042015920 x^52-117179480108344639521032640 x^53+25211406833417688068940960 x^54-4852468080975911032816960 x^55+827057414131142062275912 x^56-123282512692240899067072 x^57+15820635043380622274912 x^58-1712258491876403127360 x^59+151963296181558582160 x^60-10618174686125786560 x^61+547683112571089440 x^62-18539010697979200 x^63+308922609050055 x^64) Log[2]-(162490421 \[Pi] (-599466054035539056101016706425+36775555507032625351541445772800 x-1111513008725443795307002297808985 x^2+22067088230489250235934777518868480 x^3-323735896126405867720290067596930705 x^4+3743545775042900545960324882335680000 x^5-35544412282341028279742432095104597105 x^6+285057936525631496254675051355989925888 x^7-1971489871145544482895994455109228129185 x^8+11948149687274998624752999269865265677824 x^9-64268007588250343173327468197873082161345 x^10+310058244297583390490633226928092519925760 x^11-1353685281578549483320773452216527968345345 x^12+5390082885155010485032664832087761154577920 x^13-19711096977806497687672451133863414063372385 x^14+66631429999343546729892314331345864841052160 x^15-209512478701603748552262553288943315375691945 x^16+616628796493268242674519197459459360233489920 x^17-1709990779717416964397742486725952036083282505 x^18+4501324950221077257026164475852498263818946560 x^19-11348514370633259440627758522406862844112253385 x^20+27723998863160239243506101550117642948989990400 x^21-66738220197683918961550969792516057538477885865 x^22+162616906591893003538349047584745826788987822080 x^23-421192344711484429258396280112027547229243618745 x^24-4139362335318094187977671799434348382557858286080 x^25-4996546128901927271330923451504412818532442808025 x^26+29526094607200063972673541184188100791670380365824 x^27+12587934355642461435886736652501320421003046212023 x^28-9988305159808030099790674698719711098751279241728 x^29-36437669816161078421901297580278445596594569100329 x^30+29843457078349498261908936922022958207389788815360 x^31-12166301803433209998477686208692861543153989205033 x^32-61073158201779334695745376176486272654060731832832 x^33-7620843381179270358733545389770603401506632183369 x^34+20697322167727270955743004489313662625484485625856 x^35-981086370891171239724876786301966995323268341465 x^36+21409696699163428073329800771919381942186534909440 x^37+915244249721987662418859076429936365632458279495 x^38-1329289892668607622149031993031359481690125312000 x^39+448122118320802560482099130207423887458661365335 x^40-224740943509366769830713861728616887570896734720 x^41+126343506076024165060143804582893680974488030775 x^42-72491206950885928653186057883905119802125137920 x^43+40758308849389802819105568728756518241526926775 x^44-21993028391326317074956140627478200519744944640 x^45+11250341005255342991646295466931064743775627095 x^46-5411587359195271787722752687786402364722954240 x^47+2433023176804055826307824888136663919296571295 x^48-1017401149586285477486721733051056920640514560 x^49+393962769492322426724626493232824196677952255 x^50-140670491913831979097623941679749859142727680 x^51+46117706209180058565175764856182251399685951 x^52-13818282469770559021500716692558836760197632 x^53+3764901176583776155663865844623196715127903 x^54-927368295134351563938655401507774552285184 x^55+205126337728907994650950945099754220356495 x^56-40418285187733926872150393824898913253888 x^57+7025749709750527048005663667325054259567 x^58-1064426882180854807680238119982931359744 x^59+138407006085157539483847920956636694439 x^60-15136197544728847987280624220329064960 x^61+1353972163460793455015982153701286535 x^62-95139061429554430765929043664568320 x^63+4924743340902518736205801901260800 x^64-166984563342473528162633803366400 x^65+2782527494008298226584188354560 x^66) Log[x])/(307953257452831554110197466307365374525440 (-1+x)^5 x^26 (1+x)^5)+1/(34189679693245217840824320 (-1+x)^2 x^30 (1+x)^2) 162490421 \[Pi] (308922609050055-18539010697979200 x+547683112571089440 x^2-10618174686125786560 x^3+151963296181558582160 x^4-1712258491876403127360 x^5+15820635043380622274912 x^6-123282512692240899067072 x^7+827057414131142062275912 x^8-4852468080975911032816960 x^9+25211406833417688068940960 x^10-117179480108344639521032640 x^11+491375745405844180042015920 x^12-1872568365554591311727215680 x^13+6526549182941561283469670880 x^14-20923004405407435332974174400 x^15+62019674729757993530464531140 x^16-170821125167120304769212402240 x^17+439278958789843738808415246240 x^18-1059771394020494066327384798400 x^19+2410603721035180722467563078800 x^20-5197950009845425824554241418560 x^21+10690922367957252068715962120160 x^22-21133245136721502972547166132160 x^23+40567120040259748144320672919800 x^24-76894895967913003559097803818560 x^25+149200176966895273663341688396320 x^26-338117830416802853750678589816000 x^27+484964360957031131657088729627440 x^28+2031713311275484673867480479846080 x^29+1493665259790597393771984011039840 x^30+6052407884961078972952277210202176 x^31+931677839172419180199841619737194 x^32+6052407884961078972952277210202176 x^33+1493665259790597393771984011039840 x^34+2031713311275484673867480479846080 x^35+484964360957031131657088729627440 x^36-338117830416802853750678589816000 x^37+149200176966895273663341688396320 x^38-76894895967913003559097803818560 x^39+40567120040259748144320672919800 x^40-21133245136721502972547166132160 x^41+10690922367957252068715962120160 x^42-5197950009845425824554241418560 x^43+2410603721035180722467563078800 x^44-1059771394020494066327384798400 x^45+439278958789843738808415246240 x^46-170821125167120304769212402240 x^47+62019674729757993530464531140 x^48-20923004405407435332974174400 x^49+6526549182941561283469670880 x^50-1872568365554591311727215680 x^51+491375745405844180042015920 x^52-117179480108344639521032640 x^53+25211406833417688068940960 x^54-4852468080975911032816960 x^55+827057414131142062275912 x^56-123282512692240899067072 x^57+15820635043380622274912 x^58-1712258491876403127360 x^59+151963296181558582160 x^60-10618174686125786560 x^61+547683112571089440 x^62-18539010697979200 x^63+308922609050055 x^64) Log[1+x])+nu (\[Pi]^3 (-((Sqrt[1-4 nu] (-35+180 x+805 x^2+912 x^3-632 x^4-2364 x^5-2224 x^6+1781 x^8+2364 x^9+613 x^10-912 x^11-890 x^12-180 x^13+70 x^14))/(32 (-1+x)^5 x^2 (1+x)^5))-(-25+605 x^2-2880 x^3-1384 x^4-14592 x^5+6656 x^6+29184 x^7+28382 x^8-66816 x^9+96386 x^10-84288 x^11-672 x^12+29184 x^13-7416 x^14+5760 x^15-1725 x^16+25 x^18)/(512 (-1+x)^5 x^4 (1+x)^5))+\[Pi] (-((Sqrt[1-4 nu] (95+2652 x+13988 x^2+444 x^3+109241 x^4-154664 x^5+50440 x^6-154664 x^7+109241 x^8+444 x^9+13988 x^10+2652 x^11+95 x^12))/(256 (-1+x)^4 x^2 (1+x)^4))-1/(768 (-1+x)^6 x^3 (1+x)^6 (1+x^2)^7) (900-2979 x+8860 x^2-47217 x^3+422472 x^4-1936047 x^5+6332036 x^6-15485613 x^7+32029792 x^8-55493463 x^9+83351244 x^10-111950877 x^11+131681720 x^12-144811395 x^13+146421780 x^14-144490905 x^15+143220792 x^16-144490905 x^17+146421780 x^18-144811395 x^19+131681720 x^20-111950877 x^21+83351244 x^22-55493463 x^23+32029792 x^24-15485613 x^25+6332036 x^26-1936047 x^27+422472 x^28-47217 x^29+8860 x^30-2979 x^31+900 x^32))-(21 \[Pi] x (95+359 x^2+95 x^4) EllipticE[1-x^2]^2)/(8 (-1+x)^4 (1+x)^4)+(3 \[Pi] x (1+x^2) (300+3529 x^2+300 x^4) EllipticE[1-x^2] EllipticK[1-x^2])/(8 (-1+x)^4 (1+x)^4)-(15 \[Pi] x^3 (393+980 x^2+393 x^4) EllipticK[1-x^2]^2)/(16 (-1+x)^4 (1+x)^4)+\[Pi] (-((3 Sqrt[1-4 nu] (105-120 x-420 x^2-968 x^3-778 x^4-968 x^5-420 x^6-120 x^7+105 x^8))/(32 (-1+x)^2 x^2 (1+x)^2))+(3 (25-250 x^2-2400 x^3+1799 x^4-19360 x^5+3508 x^6-19360 x^7+1799 x^8-2400 x^9-250 x^10+25 x^12))/(128 (-1+x)^2 x^4 (1+x)^2)) Log[2]^2+\[Pi] (-((3 Sqrt[1-4 nu] x^2 (-3+x^2) (35+20 x^2+146 x^4+20 x^6+35 x^8))/(32 (-1+x)^5 (1+x)^5))+(3 (-30-62 x^2+760 x^4-1440 x^5-1608 x^6+1467 x^7+940 x^8+4930 x^9+940 x^10-5683 x^11-1608 x^12+380 x^13+760 x^14+2005 x^15-62 x^16-670 x^17-30 x^18+35 x^19))/(16 (-1+x)^8 x (1+x)^8)) Log[x]^2+\[Pi] (-((3 Sqrt[1-4 nu] (105-120 x-420 x^2-968 x^3-778 x^4-968 x^5-420 x^6-120 x^7+105 x^8))/(32 (-1+x)^2 x^2 (1+x)^2))+(3 (25+30 x^2-1440 x^3-1881 x^4-11616 x^5-5052 x^6-11616 x^7-1881 x^8-1440 x^9+30 x^10+25 x^12))/(128 (-1+x)^2 x^4 (1+x)^2)) Log[1+x]^2-(\[Pi] (1+x^2) (75-110 x^2-5643 x^4-65444 x^6-5643 x^8-110 x^10+75 x^12) Log[1+x^2])/(32 (-1+x)^4 x^3 (1+x)^4)-(\[Pi] (105-552 x+1308 x^2-6408 x^3+29471 x^4-69840 x^5+93368 x^6-69840 x^7+29471 x^8-6408 x^9+1308 x^10-552 x^11+105 x^12) Log[Sqrt[1+2 nu (-1+(1+x^2)/(2 x))]])/(16 (-1+x)^4 x^2 (1+x)^4)+Log[2] (\[Pi] (-((Sqrt[1-4 nu] (1011+4904 x+9150 x^2+51656 x^3+230141 x^4+557840 x^5+760484 x^6+557840 x^7+230141 x^8+51656 x^9+9150 x^10+4904 x^11+1011 x^12))/(128 (-1+x)^4 x^2 (1+x)^4))+(2209+9736 x-11422 x^2+80936 x^3+195407 x^4+216528 x^5+708956 x^6+216528 x^7+195407 x^8+80936 x^9-11422 x^10+9736 x^11+2209 x^12)/(128 (-1+x)^4 x^2 (1+x)^4))+\[Pi] ((3 (35+480 x-85 x^2+2432 x^3-19 x^4-6304 x^5+5317 x^6+12229 x^8+6304 x^9+877 x^10-2432 x^11-2005 x^12-480 x^13+35 x^14))/(32 (-1+x)^5 x^2 (1+x)^5)-(3 Sqrt[1-4 nu] (-35+120 x+565 x^2+608 x^3-835 x^4-1576 x^5-1435 x^6-337 x^8+1576 x^9+759 x^10-608 x^11-905 x^12-120 x^13+175 x^14))/(32 (-1+x)^5 x^2 (1+x)^5)) Log[x]+\[Pi] ((3 Sqrt[1-4 nu] (105-120 x-420 x^2-968 x^3-778 x^4-968 x^5-420 x^6-120 x^7+105 x^8))/(16 (-1+x)^2 x^2 (1+x)^2)-(3 (25-110 x^2-1920 x^3-41 x^4-15488 x^5-772 x^6-15488 x^7-41 x^8-1920 x^9-110 x^10+25 x^12))/(64 (-1+x)^2 x^4 (1+x)^2)) Log[1+x]-(3 \[Pi] (35+120 x-460 x^2+968 x^3-1070 x^4+968 x^5-460 x^6+120 x^7+35 x^8) Log[Sqrt[1+2 nu (-1+(1+x^2)/(2 x))]])/(8 (-1+x)^2 x^2 (1+x)^2))+Log[1+x] (\[Pi] ((Sqrt[1-4 nu] (1011+4904 x+9150 x^2+51656 x^3+230141 x^4+557840 x^5+760484 x^6+557840 x^7+230141 x^8+51656 x^9+9150 x^10+4904 x^11+1011 x^12))/(128 (-1+x)^4 x^2 (1+x)^4)+(300-2629 x-7668 x^2+6190 x^3-78316 x^4-313291 x^5-221516 x^6-1082428 x^7-221516 x^8-313291 x^9-78316 x^10+6190 x^11-7668 x^12-2629 x^13+300 x^14)/(128 (-1+x)^4 x^3 (1+x)^4))+(3 \[Pi] (35+120 x-460 x^2+968 x^3-1070 x^4+968 x^5-460 x^6+120 x^7+35 x^8) Log[Sqrt[1+2 nu (-1+(1+x^2)/(2 x))]])/(8 (-1+x)^2 x^2 (1+x)^2))+Log[x] (\[Pi] (-((Sqrt[1-4 nu] (-210-2424 x-7506 x^2-22656 x^3-102983 x^4-245520 x^5-266535 x^6-16608 x^7+263808 x^8+260664 x^9+118008 x^10+24096 x^11+633 x^12+2480 x^13+801 x^14))/(128 (-1+x)^5 x^2 (1+x)^5))+1/(128 (-1+x)^7 x^3 (1+x)^7) (-150+210 x-6152 x^2+3606 x^3-21154 x^4-50155 x^5+3720 x^6-90453 x^7+268484 x^8-335159 x^9+1588632 x^10-2323089 x^11+1052332 x^12+30903 x^13-418472 x^14+289593 x^15-10126 x^16-10471 x^17+336 x^18+2839 x^19+150 x^20))+\[Pi] ((3 Sqrt[1-4 nu] (35-120 x-460 x^2-968 x^3-1070 x^4-968 x^5-460 x^6-120 x^7+35 x^8))/(16 (-1+x)^2 x^2 (1+x)^2)+(3 (-25+325 x^2-480 x^3-2624 x^4-2432 x^5+3504 x^6+3424 x^7+14798 x^8-22272 x^9+25610 x^10-21792 x^11-1560 x^12+7296 x^13-536 x^14+1440 x^15-605 x^16+25 x^18))/(128 (-1+x)^5 x^4 (1+x)^5)) Log[1-x]+\[Pi] ((3 Sqrt[1-4 nu] (35+120 x+500 x^2+968 x^3+1362 x^4+968 x^5+500 x^6+120 x^7+35 x^8))/(32 (-1+x)^2 x^2 (1+x)^2)-(3 (-25+185 x^2+480 x^3+1556 x^4+2432 x^5+108 x^6-9184 x^7+25386 x^8-22272 x^9+85206 x^10-9184 x^11+5268 x^12+2432 x^13-13076 x^14+480 x^15-185 x^16+25 x^18))/(128 (-1+x)^5 x^4 (1+x)^5)) Log[1+x]-(3 \[Pi] (-60+240 x-304 x^2-217 x^3+788 x^4-889 x^5+446 x^7-788 x^8+198 x^9+304 x^10-325 x^11+60 x^12+35 x^13) Log[Sqrt[1+2 nu (-1+(1+x^2)/(2 x))]])/(8 (-1+x)^5 x (1+x)^5))+(3 \[Pi] (25-110 x^2+3799 x^4+8956 x^6+3799 x^8-110 x^10+25 x^12) PolyLog[2,(1-x)/2])/(64 (-1+x)^2 x^4 (1+x)^2)+(3 \[Pi] (-60+240 x-304 x^2-217 x^3+788 x^4-889 x^5+446 x^7-788 x^8+198 x^9+304 x^10-325 x^11+60 x^12+35 x^13) PolyLog[2,(-1+x)/x])/(16 (-1+x)^5 x (1+x)^5)+\[Pi] (-((3 Sqrt[1-4 nu] (60+240 x+304 x^2-217 x^3-788 x^4-889 x^5+446 x^7+788 x^8+198 x^9-304 x^10-325 x^11-60 x^12+35 x^13))/(8 (-1+x)^5 x (1+x)^5))-(3 (-25+45 x^2-960 x^3-24 x^4-4864 x^5+1920 x^6+9728 x^7+11230 x^8-22272 x^9+32722 x^10-28096 x^11+176 x^12+9728 x^13-2456 x^14+1920 x^15-605 x^16+25 x^18))/(128 (-1+x)^5 x^4 (1+x)^5)) PolyLog[2,-x]+\[Pi] ((3 Sqrt[1-4 nu] (35-120 x-460 x^2-968 x^3-1070 x^4-968 x^5-460 x^6-120 x^7+35 x^8))/(16 (-1+x)^2 x^2 (1+x)^2)+(3 (-25+325 x^2-480 x^3-2624 x^4-2432 x^5+3504 x^6+3424 x^7+14798 x^8-22272 x^9+25610 x^10-21792 x^11-1560 x^12+7296 x^13-536 x^14+1440 x^15-605 x^16+25 x^18))/(128 (-1+x)^5 x^4 (1+x)^5)) PolyLog[2,x]+(3 \[Pi] (25+30 x^2-1881 x^4-5052 x^6-1881 x^8+30 x^10+25 x^12) PolyLog[2,-((-1+x)^2/(1+x)^2)])/(128 (-1+x)^2 x^4 (1+x)^2)+\[Pi] ((3 (35-360 x+1460 x^2-2904 x^3+3794 x^4-2904 x^5+1460 x^6-360 x^7+35 x^8))/(16 (-1+x)^2 x^2 (1+x)^2)-(3 Sqrt[1-4 nu] (35-120 x-460 x^2-968 x^3-1070 x^4-968 x^5-460 x^6-120 x^7+35 x^8))/(8 (-1+x)^2 x^2 (1+x)^2)) PolyLog[2,(-1+x)/(1+x)]));
chibLoc[5]=Gamma ((256 (7-20 x^2+15 x^4+15 x^16-20 x^18+7 x^20))/(5 (-1+x)^10 (1+x)^10)+nu (-(1/(75600 (-1+x)^8 x^3 (1+x)^10 (1+x^2)^7))(1678464+3356928 x+5888098 x^2+116799428 x^3+1059077009 x^4+2450358110 x^5-4614733571 x^6-11339201892 x^7-64425284141 x^8-118595167990 x^9-232360488919 x^10-348293413048 x^11-471409891589 x^12-594959890770 x^13-774274964759 x^14-951205675228 x^15-1250627546233 x^16-1547231533078 x^17-1743677328599 x^18-1938574836120 x^19-1743677328599 x^20-1547231533078 x^21-1250627546233 x^22-951205675228 x^23-774274964759 x^24-594959890770 x^25-471409891589 x^26-348293413048 x^27-232360488919 x^28-118595167990 x^29-64425284141 x^30-11339201892 x^31-4614733571 x^32+2450358110 x^33+1059077009 x^34+116799428 x^35+5888098 x^36+3356928 x^37+1678464 x^38)+1/(25200 (-1+x)^9 x^3 (1+x)^9 (1+x^2)^8) (762624+8996659 x^2-127594376 x^4+6733902191 x^6+17838449736 x^8-91511450600 x^10-575149526416 x^12-1478201357536 x^14-2408596140744 x^16-2975991191514 x^18-3116952727248 x^20-2975991191514 x^22-2408596140744 x^24-1478201357536 x^26-575149526416 x^28-91511450600 x^30+17838449736 x^32+6733902191 x^34-127594376 x^36+8996659 x^38+762624 x^40) G[{1},1-x]-1/(840 (-1+x)^10 x^3 (1+x)^10 (1+x^2)^8) (32256+891905 x^2-3866583 x^4-20833225 x^6+359257479 x^8+1156105916 x^10-5832242340 x^12-42632927708 x^14-119919191964 x^16-203599927946 x^18-243433180250 x^20-230309599910 x^22-184103065286 x^24-119637964004 x^26-53188210628 x^28-10526791100 x^30+2678803076 x^32+1985873329 x^34+334376345 x^36-6334713 x^38-2536105 x^40+32256 x^42+38400 x^44) G[{1},1-x]^2+(256 (3-9 x^2-342 x^4+1071 x^6+2709 x^8-6126 x^10-22540 x^12-34998 x^14+10821 x^16+8039 x^18-2334 x^20-105 x^22+35 x^24) G[{1},1-x]^3)/(3 (-1+x)^11 x (1+x)^11)+\[Pi]^2 (-(((1+x^2) (256-768 x^2+185856 x^4-182057 x^6-16372784 x^8-182057 x^10+185856 x^12-768 x^14+256 x^16))/(168 (-1+x)^4 x^5 (1+x)^4))+((5120+78015 x^2-974436 x^4-2891490 x^6-974436 x^8+78015 x^10+5120 x^12) G[{1},1-x])/(12 (-1+x)^5 x (1+x)^5))+1/(672 (-1+x)^7 x^5 (1+x)^7 (1+x^2)^8) (18432+55296 x^2+85365 x^3+2132846 x^4+1987125 x^5-10191744 x^6+6338168 x^7-251700400 x^8-65126280 x^9-798725504 x^10-480296884 x^11-176085112 x^12-1266788148 x^13+2803176832 x^14-1377588664 x^15+4253314352 x^16+336119880 x^17+447851392 x^18+2581028286 x^19-2674689772 x^20+2581028286 x^21+447851392 x^22+336119880 x^23+4253314352 x^24-1377588664 x^25+2803176832 x^26-1266788148 x^27-176085112 x^28-480296884 x^29-798725504 x^30-65126280 x^31-251700400 x^32+6338168 x^33-10191744 x^34+1987125 x^35+2132846 x^36+85365 x^37+55296 x^38+18432 x^40) G[{0,1},1-x]+1/(4 (-1+x)^8 x^2 (1+x)^8) (525-10240 x+5655 x^2-122880 x^3-31403 x^4+2383128 x^5+8124 x^6-505496 x^7+95358 x^8-9495144 x^9-97718 x^10+9014952 x^11+41310 x^12+352008 x^13+9948 x^14-2202888 x^15-9803 x^16+127560 x^17+2055 x^18+248 x^19+525 x^20) G[{1},1-x] G[{0,1},1-x]+1/(672 (-1+x)^7 x^5 (1+x)^7 (1+x^2)^8) (18432+55296 x^2-85365 x^3+2132846 x^4-1987125 x^5-10191744 x^6-6338168 x^7-251700400 x^8+65126280 x^9-798725504 x^10+480296884 x^11-176085112 x^12+1266788148 x^13+2803176832 x^14+1377588664 x^15+4253314352 x^16-336119880 x^17+447851392 x^18-2581028286 x^19-2674689772 x^20-2581028286 x^21+447851392 x^22-336119880 x^23+4253314352 x^24+1377588664 x^25+2803176832 x^26+1266788148 x^27-176085112 x^28+480296884 x^29-798725504 x^30+65126280 x^31-251700400 x^32-6338168 x^33-10191744 x^34-1987125 x^35+2132846 x^36-85365 x^37+55296 x^38+18432 x^40) (G[{1},1-x] G[{2},1-x]-G[{1,2},1-x])-1/(4 (-1+x)^8 x^2 (1+x)^8) (525+10240 x+5655 x^2+122880 x^3-31403 x^4-2383128 x^5+8124 x^6+505496 x^7+95358 x^8+9495144 x^9-97718 x^10-9014952 x^11+41310 x^12-352008 x^13+9948 x^14+2202888 x^15-9803 x^16-127560 x^17+2055 x^18-248 x^19+525 x^20) G[{1},1-x] (G[{1},1-x] G[{2},1-x]-G[{1,2},1-x])+1/(336 (-1+x)^5 x^5 (1+x)^5 (1+x^2)^6) (6144+18432 x^2-2333179 x^4+185472 x^6+252302946 x^8+1457300096 x^10+3978491979 x^12+6743908608 x^14+7956211356 x^16+6743908608 x^18+3978491979 x^20+1457300096 x^22+252302946 x^24+185472 x^26-2333179 x^28+18432 x^30+6144 x^32) (G[{1-I,1},1-x]+G[{1+I,1},1-x])-(3 (175-750 x+1005 x^2-460 x^3-4065 x^4+9870 x^5-16571 x^6+17496 x^7-16571 x^8+9870 x^9-4065 x^10-460 x^11+1005 x^12-750 x^13+175 x^14) (G[{0,0,1},1-x]+1/2 G[{0,1,1},1-x]))/(8 (-1+x)^5 x^2 (1+x)^5)+1/((-1+x)^5 x (1+x)^5) (799+1800 x+2982 x^2-5400 x^3-101295 x^4-22512 x^5-271916 x^6-22512 x^7-101295 x^8-5400 x^9+2982 x^10+1800 x^11+799 x^12) (-G[{0,1,1},1-x]+G[{0,1-I,1},1-x]+G[{0,1+I,1},1-x])+1/(8 (-1+x)^5 x^2 (1+x)^5) (525+11342 x+10215 x^2+25356 x^3-33795 x^4-95214 x^5-139761 x^6-237272 x^7-139761 x^8-95214 x^9-33795 x^10+25356 x^11+10215 x^12+11342 x^13+525 x^14) (G[{2},1-x] G[{0,1},1-x]+G[{0,1,1},1-x]-G[{0,1,2},1-x]-G[{0,2,1},1-x]+1/4 (-G[{1},1-x]^2 G[{2},1-x]+2 G[{1},1-x] G[{1,2},1-x]-2 G[{1,1,2},1-x]))-1/(8 (-1+x)^5 x^2 (1+x)^5) (525-11342 x+10215 x^2-25356 x^3-33795 x^4+95214 x^5-139761 x^6+237272 x^7-139761 x^8+95214 x^9-33795 x^10-25356 x^11+10215 x^12-11342 x^13+525 x^14) (1/2 G[{1},1-x]^2 G[{2},1-x]-G[{1},1-x] G[{1,2},1-x]-1/2 G[{0,1,1},1-x]+G[{0,2,1},1-x]+G[{1,1,2},1-x])-1/(4 (-1+x)^8 x (1+x)^8) (1-3 x^2-9 x^4+3 x^6) (1823+6054 x^2-202671 x^4-544300 x^6-202671 x^8+6054 x^10+1823 x^12) (G[{1},1-x]^2 G[{2},1-x]+G[{1},1-x] (-2 G[{1,2},1-x]+G[{1-I,1},1-x]+G[{1+I,1},1-x])+2 G[{0,1,1},1-x]+2 G[{1,1,2},1-x]-G[{1,1-I,1},1-x]-G[{1,1+I,1},1-x])-(2 (-1536-18432 x^2+357027 x^4+652147 x^6-639754 x^8-367794 x^10+20615 x^12+2335 x^14) (G[{1,1-I,1},1-x]+G[{1,1+I,1},1-x]))/((-1+x)^6 x (1+x)^6)+1/(32 (-1+x)^5 x^2 (1+x)^5) 3 (175+750 x+1005 x^2+460 x^3-4065 x^4-9870 x^5-16571 x^6-17496 x^7-16571 x^8-9870 x^9-4065 x^10+460 x^11+1005 x^12+750 x^13+175 x^14) (G[{1},1-x]^2 G[{2},1-x]+2 G[{1},1-x] (G[{2},1-x]^2-G[{1,2},1-x])-4 G[{2},1-x] G[{1,2},1-x]+2 G[{1,1,2},1-x]+4 G[{1,2,2},1-x])+1/((-1+x)^5 x (1+x)^5) 3072 (1+13 x^2-189 x^4-554 x^6-189 x^8+13 x^10+x^12) (1/2 G[{1},1-x]^2 G[{2},1-x]-G[{1},1-x] G[{1,2},1-x]+G[{0,1,1},1-x]+G[{1,1,2},1-x]+G[{1-I,1-I,1},1-x]+G[{1-I,1+I,1},1-x]+G[{1+I,1-I,1},1-x]+G[{1+I,1+I,1},1-x])+1/((-1+x)^5 x (1+x)^5) (799-1800 x+2982 x^2+5400 x^3-101295 x^4+22512 x^5-271916 x^6+22512 x^7-101295 x^8+5400 x^9+2982 x^10-1800 x^11+799 x^12) (-(1/2) G[{1},1-x]^2 G[{2},1-x]+G[{1},1-x] G[{1,2},1-x]+G[{2},1-x] (G[{1-I,1},1-x]+G[{1+I,1},1-x])-G[{1,1,2},1-x]-G[{1-I,1,2},1-x]-G[{1-I,2,1},1-x]-G[{1+I,1,2},1-x]-G[{1+I,2,1},1-x])-1/(2 (-1+x)^5 x (1+x)^5) (4321+73818 x^2-958545 x^4-2859476 x^6-958545 x^8+73818 x^10+4321 x^12) (3/2 G[{1},1-x]^2 G[{2},1-x]-3 G[{1},1-x] G[{1,2},1-x]+3 G[{0,1,1},1-x]+3 G[{1,1,2},1-x]+G[{1-I,0,1},1-x]+G[{1-I,2,1},1-x]+G[{1+I,0,1},1-x]+G[{1+I,2,1},1-x])+(-(1/(90 (-1+x)^6 x^3 (1+x)^6 (1+x^2)^7))(192-70345 x^2+1012248 x^4+16796521 x^6+53924064 x^8-26867973 x^10-515430360 x^12-1341361563 x^14-1778793408 x^16-1341361563 x^18-515430360 x^20-26867973 x^22+53924064 x^24+16796521 x^26+1012248 x^28-70345 x^30+192 x^32)-1/(30 (-1+x)^7 x^3 (1+x)^7 (1+x^2)^8) (768+40509 x^2+29793 x^4-7333086 x^6-47004293 x^8-67036080 x^10+297881161 x^12+1547420350 x^14+3342011611 x^16+4243955494 x^18+3342011611 x^20+1547420350 x^22+297881161 x^24-67036080 x^26-47004293 x^28-7333086 x^30+29793 x^32+40509 x^34+768 x^36) G[{1},1-x]+(256 (1-213 x^4-5 x^6+3159 x^8+4833 x^10+189 x^12-675 x^14+7 x^18) G[{1},1-x]^2)/((-1+x)^8 x (1+x)^8)+((525-2498 x+5430 x^2-6324 x^3-5888 x^4+30882 x^5-60483 x^6+70568 x^7-60483 x^8+30882 x^9-5888 x^10-6324 x^11+5430 x^12-2498 x^13+525 x^14) G[{0,1},1-x])/(4 (-1+x)^5 x^2 (1+x)^5)-1/(4 (-1+x)^5 x^2 (1+x)^5) (525+2498 x+5430 x^2+6324 x^3-5888 x^4-30882 x^5-60483 x^6-70568 x^7-60483 x^8-30882 x^9-5888 x^10+6324 x^11+5430 x^12+2498 x^13+525 x^14) (G[{1},1-x] G[{2},1-x]-G[{1,2},1-x])-((1823+6054 x^2-202671 x^4-544300 x^6-202671 x^8+6054 x^10+1823 x^12) (G[{1-I,1},1-x]+G[{1+I,1},1-x]))/(2 (-1+x)^5 x (1+x)^5)) Log[2]));

chibLocLog[1] = 0;
chibLocLog[2] = 0;
chibLocLog[3] = 0;
chibLocLog[4] = -chibNLocLog[4];
chibLocLog[5] = -chibNLocLog[5];


(*The PM-coefficients of the nonlocal-in-time contributions to the scattering angle to 5PM (@4PM to 30SF, @5PM to 1SF)*)
chibNLoc[1] = 0;
chibNLoc[2] = 0;
chibNLoc[3] = 0;
chibNLoc[4] = Gamma (nu^3 ((\[Pi] (611+2880 x-27897 x^2+58384 x^3-313703 x^4+929920 x^5-1634691 x^6+2011232 x^7-1634691 x^8+929920 x^9-313703 x^10+58384 x^11-27897 x^12+2880 x^13+611 x^14))/(2560 (-1+x)^4 x^3 (1+x)^4)-(3 \[Pi] (35-70 x-345 x^2+312 x^3-1226 x^4+540 x^5-1226 x^6+312 x^7-345 x^8-70 x^9+35 x^10) Log[2])/(64 (-1+x)^2 x^3 (1+x)^2)-(3 \[Pi] (120-176 x-392 x^2+322 x^3-46 x^4+594 x^5-565 x^6+292 x^7+1336 x^8-284 x^9-478 x^10+346 x^11-330 x^12-70 x^13+35 x^14) Log[x])/(64 (-1+x)^5 x (1+x)^5)+(3 \[Pi] (35-70 x-345 x^2+312 x^3-1226 x^4+540 x^5-1226 x^6+312 x^7-345 x^8-70 x^9+35 x^10) Log[1+x])/(64 (-1+x)^2 x^3 (1+x)^2))+nu^4 (-(1/(122880 (-1+x)^4 x^4 (1+x)^4))\[Pi] (19961-122064 x-374546 x^2+3652528 x^3-7378464 x^4+40683984 x^5-114906094 x^6+193097552 x^7-234475954 x^8+193097552 x^9-114906094 x^10+40683984 x^11-7378464 x^12+3652528 x^13-374546 x^14-122064 x^15+19961 x^16)+(\[Pi] (119-1260 x+2254 x^2+11460 x^3-5735 x^4+37928 x^5-11708 x^6+37928 x^7-5735 x^8+11460 x^9+2254 x^10-1260 x^11+119 x^12) Log[2])/(256 (-1+x)^2 x^4 (1+x)^2)+(\[Pi] (-15360+14115 x+63104 x^2-25249 x^3-12448 x^4-78550 x^5+81360 x^6-38830 x^7-173312 x^8+23311 x^9+62176 x^10-34445 x^11+45600 x^12+7588 x^13-5040 x^14+476 x^15) Log[x])/(1024 (-1+x)^5 x (1+x)^5)-(\[Pi] (119-1260 x+2254 x^2+11460 x^3-5735 x^4+37928 x^5-11708 x^6+37928 x^7-5735 x^8+11460 x^9+2254 x^10-1260 x^11+119 x^12) Log[1+x])/(256 (-1+x)^2 x^4 (1+x)^2))+nu^5 (1/(13762560 (-1+x)^4 x^5 (1+x)^4) \[Pi] (1275493-13111600 x+47252033 x^2+122365280 x^3-1177561492 x^4+2307347456 x^5-12883676540 x^6+35391130272 x^7-57911825814 x^8+69789424224 x^9-57911825814 x^10+35391130272 x^11-12883676540 x^12+2307347456 x^13-1177561492 x^14+122365280 x^15+47252033 x^16-13111600 x^17+1275493 x^18)-(\[Pi] (217-2380 x+15211 x^2-25480 x^3-132183 x^4+32204 x^5-421869 x^6+93712 x^7-421869 x^8+32204 x^9-132183 x^10-25480 x^11+15211 x^12-2380 x^13+217 x^14) Log[2])/(1024 (-1+x)^2 x^5 (1+x)^2)-1/(16384 (-1+x)^5 x (1+x)^5) \[Pi] (681855-379632 x-3145484 x^2+608080 x^3+956713 x^4+3725280 x^5-3856024 x^6+1695840 x^7+7868361 x^8-623280 x^9-2823948 x^10+1244432 x^11-2152785 x^12-293440 x^13+232960 x^14-38080 x^15+3472 x^16) Log[x]+(\[Pi] (217-2380 x+15211 x^2-25480 x^3-132183 x^4+32204 x^5-421869 x^6+93712 x^7-421869 x^8+32204 x^9-132183 x^10-25480 x^11+15211 x^12-2380 x^13+217 x^14) Log[1+x])/(1024 (-1+x)^2 x^5 (1+x)^2))+nu^6 (-(1/(8808038400 (-1+x)^4 x^6 (1+x)^4))\[Pi] (506489175-6439185280 x+36731265526 x^2-100677039488 x^3-242789770121 x^4+2298341879296 x^5-4394748061136 x^6+24681843345920 x^7-66590850119118 x^8+107110063057152 x^9-128472041240652 x^10+107110063057152 x^11-66590850119118 x^12+24681843345920 x^13-4394748061136 x^14+2298341879296 x^15-242789770121 x^16-100677039488 x^17+36731265526 x^18-6439185280 x^19+506489175 x^20)+1/(81920 (-1+x)^2 x^6 (1+x)^2) \[Pi] (9705-121520 x+766328 x^2-3814160 x^3+6143228 x^4+32170320 x^5-2117560 x^6+100527216 x^7-16124234 x^8+100527216 x^9-2117560 x^10+32170320 x^11+6143228 x^12-3814160 x^13+766328 x^14-121520 x^15+9705 x^16) Log[2]+1/(10485760 (-1+x)^5 x^2 (1+x)^5) \[Pi] (-1938615-1279340160 x+375656745 x^2+6355636736 x^3-411840049 x^4-2225425792 x^5-7446539073 x^6+7555179520 x^7-3125357121 x^8-15118777728 x^9+598310607 x^10+5420634624 x^11-1961362775 x^12+4256434560 x^13+493851337 x^14-441548800 x^15+94363264 x^16-15554560 x^17+1242240 x^18) Log[x]-1/(81920 (-1+x)^2 x^6 (1+x)^2) \[Pi] (9705-121520 x+766328 x^2-3814160 x^3+6143228 x^4+32170320 x^5-2117560 x^6+100527216 x^7-16124234 x^8+100527216 x^9-2117560 x^10+32170320 x^11+6143228 x^12-3814160 x^13+766328 x^14-121520 x^15+9705 x^16) Log[1+x])+nu^7 (1/(26424115200 (-1+x)^4 x^7 (1+x)^4) \[Pi] (1013896010-15082844205 x+104189924900 x^2-435488617714 x^3+1003285199930 x^4+2348906654579 x^5-21937258397080 x^6+41148398542064 x^7-231589789166674 x^8+616985029776570 x^9-980791278072766 x^10+1172805123043332 x^11-980791278072766 x^12+616985029776570 x^13-231589789166674 x^14+41148398542064 x^15-21937258397080 x^16+2348906654579 x^17+1003285199930 x^18-435488617714 x^19+104189924900 x^20-15082844205 x^21+1013896010 x^22)-1/(81920 (-1+x)^2 x^7 (1+x)^2) \[Pi] (6095-87345 x+610695 x^2-2898552 x^3+12369852 x^4-19444572 x^5-101973620 x^6-6582600 x^7-314403486 x^8+35776666 x^9-314403486 x^10-6582600 x^11-101973620 x^12-19444572 x^13+12369852 x^14-2898552 x^15+610695 x^16-87345 x^17+6095 x^18) Log[2]-1/(10485760 (-1+x)^5 x^3 (1+x)^5) \[Pi] (-845775+17447535 x+3919691230 x^2-354837105 x^3-20540994498 x^4-500811847 x^5+7633939626 x^6+24092972361 x^7-23888922350 x^8+9473346633 x^9+47380020906 x^10-489381191 x^11-16954916418 x^12+5167441935 x^13-13649228578 x^14-1391954193 x^15+1350328881 x^16-337474176 x^17+75828480 x^18-11180160 x^19+780160 x^20) Log[x]+1/(81920 (-1+x)^2 x^7 (1+x)^2) \[Pi] (6095-87345 x+610695 x^2-2898552 x^3+12369852 x^4-19444572 x^5-101973620 x^6-6582600 x^7-314403486 x^8+35776666 x^9-314403486 x^10-6582600 x^11-101973620 x^12-19444572 x^13+12369852 x^14-2898552 x^15+610695 x^16-87345 x^17+6095 x^18) Log[1+x])+nu^8 (-(1/(2959500902400 (-1+x)^4 x^8 (1+x)^4))\[Pi] (80096245725-1358404748320 x+10837165128510 x^2-53913909478720 x^3+184446319318388 x^4-376684658601760 x^5-871574655772918 x^6+8064973170121600 x^7-14899566952967773 x^8+83863470757268128 x^9-221344042070583880 x^10+348899116095771232 x^11-416345361485229544 x^12+348899116095771232 x^13-221344042070583880 x^14+83863470757268128 x^15-14899566952967773 x^16+8064973170121600 x^17-871574655772918 x^18-376684658601760 x^19+184446319318388 x^20-53913909478720 x^21+10837165128510 x^22-1358404748320 x^23+80096245725 x^24)+1/(2293760 (-1+x)^2 x^8 (1+x)^2) 11 \[Pi] (10515-170660 x+1339410 x^2-6891780 x^3+27337431 x^4-104993616 x^5+162451416 x^6+848624240 x^7+139428630 x^8+2592791688 x^9-200023508 x^10+2592791688 x^11+139428630 x^12+848624240 x^13+162451416 x^14-104993616 x^15+27337431 x^16-6891780 x^17+1339410 x^18-170660 x^19+10515 x^20) Log[2]+1/(587202560 (-1+x)^5 x^4 (1+x)^5) 11 \[Pi] (-2243535+47363400 x-532843815 x^2-63272846480 x^3-4606786845 x^4+345550455408 x^5+31241147847 x^6-131861768496 x^7-407197069236 x^8+395095041040 x^9-152391660468 x^10-780749330736 x^11-9281752889 x^12+278690909808 x^13-73023487005 x^14+229360857968 x^15+21085546713 x^16-21669182136 x^17+5975547441 x^18-1633228800 x^19+334813440 x^20-43688960 x^21+2691840 x^22) Log[x]-1/(2293760 (-1+x)^2 x^8 (1+x)^2) 11 \[Pi] (10515-170660 x+1339410 x^2-6891780 x^3+27337431 x^4-104993616 x^5+162451416 x^6+848624240 x^7+139428630 x^8+2592791688 x^9-200023508 x^10+2592791688 x^11+139428630 x^12+848624240 x^13+162451416 x^14-104993616 x^15+27337431 x^16-6891780 x^17+1339410 x^18-170660 x^19+10515 x^20) Log[1+x])+nu^9 (1/(2083488635289600 (-1+x)^4 x^9 (1+x)^4) \[Pi] (41506371063885-789091940932800 x+7110960617376425 x^2-40393418392548480 x^3+162054630146077880 x^4-481351911343139584 x^5+900313118779917920 x^6+2073682160120925824 x^7-19085184963245774105 x^8+34832021195316411584 x^9-195843161069296985309 x^10+513185014448165004800 x^11-803854970115941092376 x^12+957882201048054175232 x^13-803854970115941092376 x^14+513185014448165004800 x^15-195843161069296985309 x^16+34832021195316411584 x^17-19085184963245774105 x^18+2073682160120925824 x^19+900313118779917920 x^20-481351911343139584 x^21+162054630146077880 x^22-40393418392548480 x^23+7110960617376425 x^24-789091940932800 x^25+41506371063885 x^26)-1/(18350080 (-1+x)^2 x^9 (1+x)^2) 13 \[Pi] (50925-925320 x+8112995 x^2-46128720 x^3+194798175 x^4-681820392 x^5+2423400177 x^6-3708990912 x^7-19233168590 x^8-4677206160 x^9-58384989906 x^10+2769414176 x^11-58384989906 x^12-4677206160 x^13-19233168590 x^14-3708990912 x^15+2423400177 x^16-681820392 x^17+194798175 x^18-46128720 x^19+8112995 x^20-925320 x^21+50925 x^22) Log[2]-1/(37580963840 (-1+x)^5 x^5 (1+x)^5) 13 \[Pi] (-71223075+1579448640 x-17961528420 x^2+145838172480 x^3+11162894974780 x^4+2322496228800 x^5-63029516348988 x^6-8916418711872 x^7+24304343026911 x^8+74678579486976 x^9-71070082044080 x^10+26943639314688 x^11+140317550302431 x^12+4100424167104 x^13-49942963834428 x^14+11436985306560 x^15-41935780411588 x^16-3542590527168 x^17+3798063993756 x^18-1117059024576 x^19+349342081245 x^20-88786452480 x^21+16302530560 x^22-1895055360 x^23+104294400 x^24) Log[x]+1/(18350080 (-1+x)^2 x^9 (1+x)^2) 13 \[Pi] (50925-925320 x+8112995 x^2-46128720 x^3+194798175 x^4-681820392 x^5+2423400177 x^6-3708990912 x^7-19233168590 x^8-4677206160 x^9-58384989906 x^10+2769414176 x^11-58384989906 x^12-4677206160 x^13-19233168590 x^14-3708990912 x^15+2423400177 x^16-681820392 x^17+194798175 x^18-46128720 x^19+8112995 x^20-925320 x^21+50925 x^22) Log[1+x])+nu^10 (-(1/(160011927190241280 (-1+x)^4 x^10 (1+x)^4))\[Pi] (2426516620958451-51071791987251840 x+512338210958357326 x^2-3260424234756995200 x^3+14784282585842668871 x^4-50824416362853907456 x^5+135895641802759758776 x^6-237865861333147758592 x^7-546714854154354899759 x^8+5019688814664406724736 x^9-9070924352594574589518 x^10+50913509724755952525952 x^11-132651688152042925284619 x^12+206790277701911107496960 x^13-246165576816451392340336 x^14+206790277701911107496960 x^15-132651688152042925284619 x^16+50913509724755952525952 x^17-9070924352594574589518 x^18+5019688814664406724736 x^19-546714854154354899759 x^20-237865861333147758592 x^21+135895641802759758776 x^22-50824416362853907456 x^23+14784282585842668871 x^24-3260424234756995200 x^25+512338210958357326 x^26-51071791987251840 x^27+2426516620958451 x^28)+1/(88080384 (-1+x)^2 x^10 (1+x)^2) 13 \[Pi] (182133-3666600 x+35626564 x^2-223701720 x^3+1030187818 x^4-3781753272 x^5+12063825972 x^6-40383524808 x^7+61316900667 x^8+314953321968 x^9+96769789320 x^10+951563041040 x^11-21661043636 x^12+951563041040 x^13+96769789320 x^14+314953321968 x^15+61316900667 x^16-40383524808 x^17+12063825972 x^18-3781753272 x^19+1030187818 x^20-223701720 x^21+35626564 x^22-3666600 x^23+182133 x^24) Log[2]+1/(2886218022912 (-1+x)^5 x^6 (1+x)^5) 13 \[Pi] (-3484740105+82048982400 x-971052777849 x^2+7887648637440 x^3-51678658294032 x^4-2854457084382720 x^5-920595594136200 x^6+16570390407155200 x^7+3019139623858169 x^8-6402227494448000 x^9-19735871541492447 x^10+18465110511654912 x^11-6931926683204319 x^12-36479404248394624 x^13-1571117669601287 x^14+12944095241702912 x^15-2625174586935944 x^16+11071364176900608 x^17+871735366422256 x^18-965508845354496 x^19+296561079025287 x^20-102208109798016 x^21+30269380335095 x^22-6969816514560 x^23+1149506846720 x^24-120147148800 x^25+5968134144 x^26) Log[x]-1/(88080384 (-1+x)^2 x^10 (1+x)^2) 13 \[Pi] (182133-3666600 x+35626564 x^2-223701720 x^3+1030187818 x^4-3781753272 x^5+12063825972 x^6-40383524808 x^7+61316900667 x^8+314953321968 x^9+96769789320 x^10+951563041040 x^11-21661043636 x^12+951563041040 x^13+96769789320 x^14+314953321968 x^15+61316900667 x^16-40383524808 x^17+12063825972 x^18-3781753272 x^19+1030187818 x^20-223701720 x^21+35626564 x^22-3666600 x^23+182133 x^24) Log[1+x])+nu^11 (1/(10400775267365683200 (-1+x)^4 x^11 (1+x)^4) \[Pi] (123348933110235490-2846217514850718435 x+31438213869699240926 x^2-221317960298013938606 x^3+1115894991617519641874 x^4-4295850092106478540663 x^5+13137872837383863361494 x^6-32391243363278879583544 x^7+53857400957608404745498 x^8+123568076871988791522783 x^9-1134306333541088000698114 x^10+2033003838826596553445038 x^11-11387406925523454078518766 x^12+29531322687218201552854139 x^13-45863500660521743095052882 x^14+54557101026598423131894896 x^15-45863500660521743095052882 x^16+29531322687218201552854139 x^17-11387406925523454078518766 x^18+2033003838826596553445038 x^19-1134306333541088000698114 x^20+123568076871988791522783 x^21+53857400957608404745498 x^22-32391243363278879583544 x^23+13137872837383863361494 x^24-4295850092106478540663 x^25+1115894991617519641874 x^26-221317960298013938606 x^27+31438213869699240926 x^28-2846217514850718435 x^29+123348933110235490 x^30)-1/(440401920 (-1+x)^2 x^11 (1+x)^2) 17 \[Pi] (535570-11838645 x+126451234 x^2-872227460 x^3+4391961444 x^4-17384085290 x^5+57441506980 x^6-170533363572 x^7+543966646366 x^8-820869670907 x^9-4171149483090 x^10-1503411620360 x^11-12557266958408 x^12+23711506356 x^13-12557266958408 x^14-1503411620360 x^15-4171149483090 x^16-820869670907 x^17+543966646366 x^18-170533363572 x^19+57441506980 x^20-17384085290 x^21+4391961444 x^22-872227460 x^23+126451234 x^24-11838645 x^25+535570 x^26) Log[2]-1/(14431090114560 (-1+x)^5 x^7 (1+x)^5) 17 \[Pi] (-9025996980+226508106825 x-2825522679980 x^2+23695392505785 x^3-153939670433978 x^4+863577099425040 x^5+36992389670277064 x^6+15574653007023240 x^7-219867777541619088 x^8-47380655010991673 x^9+84717927698748276 x^10+263108442034434719 x^11-242514917591587620 x^12+90620595586069151 x^13+479805597231174516 x^14+26080964685836743 x^15-169711768545410448 x^16+30811163094109320 x^17-147659119686414392 x^18-10950912475212528 x^19+12451633319280454 x^20-3940772264181831 x^21+1460083512799060 x^22-484835536606135 x^23+131528753166156 x^24-27417363251200 x^25+4090905362432 x^26-387928719360 x^27+17549557760 x^28) Log[x]+1/(440401920 (-1+x)^2 x^11 (1+x)^2) 17 \[Pi] (535570-11838645 x+126451234 x^2-872227460 x^3+4391961444 x^4-17384085290 x^5+57441506980 x^6-170533363572 x^7+543966646366 x^8-820869670907 x^9-4171149483090 x^10-1503411620360 x^11-12557266958408 x^12+23711506356 x^13-12557266958408 x^14-1503411620360 x^15-4171149483090 x^16-820869670907 x^17+543966646366 x^18-170533363572 x^19+57441506980 x^20-17384085290 x^21+4391961444 x^22-872227460 x^23+126451234 x^24-11838645 x^25+535570 x^26) Log[1+x])+nu^12 (-(1/(457634111764090060800 (-1+x)^4 x^12 (1+x)^4))\[Pi] (4339682713332635445-108909119433511437320 x+1313020367001422235450 x^2-10126913707029401654008 x^3+56158296835434322454383 x^4-238738235129387781281992 x^5+810701260924252720525664 x^6-2261912495548380523439832 x^7+5229475063844813450041832 x^8-8348507058013851142998248 x^9-19111736262150631130128464 x^10+175665180963125048598006920 x^11-312675718767856427811669359 x^12+1747506254601689938840678200 x^13-4514410016654908917856443466 x^14+6990076830124237692587467720 x^15-8310736219827725687741886010 x^16+6990076830124237692587467720 x^17-4514410016654908917856443466 x^18+1747506254601689938840678200 x^19-312675718767856427811669359 x^20+175665180963125048598006920 x^21-19111736262150631130128464 x^22-8348507058013851142998248 x^23+5229475063844813450041832 x^24-2261912495548380523439832 x^25+810701260924252720525664 x^26-238738235129387781281992 x^27+56158296835434322454383 x^28-10126913707029401654008 x^29+1313020367001422235450 x^30-108909119433511437320 x^31+4339682713332635445 x^32)+1/(9688842240 (-1+x)^2 x^12 (1+x)^2) 323 \[Pi] (489195-11782540 x+137331810 x^2-1034181148 x^3+5676480953 x^4-24353365608 x^5+85920878420 x^6-261480230440 x^7+732872025171 x^8-2245902803716 x^9+3372192847166 x^10+16939541003820 x^11+6867017198345 x^12+50856896812304 x^13+816315674136 x^14+50856896812304 x^15+6867017198345 x^16+16939541003820 x^17+3372192847166 x^18-2245902803716 x^19+732872025171 x^20-261480230440 x^21+85920878420 x^22-24353365608 x^23+5676480953 x^24-1034181148 x^25+137331810 x^26-11782540 x^27+489195 x^28) Log[2]+1/(1269935930081280 (-1+x)^5 x^8 (1+x)^5) 323 \[Pi] (-29680736085+794287734240 x-10498407744825 x^2+92205936062240 x^3-614168574491472 x^4+3390178504519664 x^5-16885914965936016 x^6-589387600590699712 x^7-298797075525266865 x^8+3575224999356807552 x^9+869617362903614339 x^10-1370160828204102624 x^11-4296135399286715492 x^12+3908097239720039520 x^13-1458829131385615460 x^14-7746717658521973728 x^15-493666363212446845 x^16+2731389442879273344 x^17-447808395021643185 x^18+2414410668772262720 x^19+169978576065493104 x^20-197607164310933520 x^21+63873452159337648 x^22-25009510030463200 x^23+9073176779340487 x^24-2789226558194208 x^25+690189325035691 x^26-130919108182016 x^27+17807995699200 x^28-1544361082880 x^29+64119767040 x^30) Log[x]-1/(9688842240 (-1+x)^2 x^12 (1+x)^2) 323 \[Pi] (489195-11782540 x+137331810 x^2-1034181148 x^3+5676480953 x^4-24353365608 x^5+85920878420 x^6-261480230440 x^7+732872025171 x^8-2245902803716 x^9+3372192847166 x^10+16939541003820 x^11+6867017198345 x^12+50856896812304 x^13+816315674136 x^14+50856896812304 x^15+6867017198345 x^16+16939541003820 x^17+3372192847166 x^18-2245902803716 x^19+732872025171 x^20-261480230440 x^21+85920878420 x^22-24353365608 x^23+5676480953 x^24-1034181148 x^25+137331810 x^26-11782540 x^27+489195 x^28) Log[1+x])+nu^13 (1/(1046020826889348710400 (-1+x)^4 x^13 (1+x)^4) \[Pi] (8079649981104912315-219070884526645336560 x+2862061176119297915455 x^2-23995813476283523696160 x^3+145115413168703002357409 x^4-674869655970502669181264 x^5+2514538025308933948481381 x^6-7729253544504899859068992 x^7+20028467500481606185504536 x^8-43955984462692314618146176 x^9+67904033456520093463605304 x^10+154995347186132935049431872 x^11-1427899097647729180188068485 x^12+2526671185802760582580535632 x^13-14089381117513140149076232065 x^14+36279650154821429886638175008 x^15-56038481664661891066650199370 x^16+66600740009184917623586213600 x^17-56038481664661891066650199370 x^18+36279650154821429886638175008 x^19-14089381117513140149076232065 x^20+2526671185802760582580535632 x^21-1427899097647729180188068485 x^22+154995347186132935049431872 x^23+67904033456520093463605304 x^24-43955984462692314618146176 x^25+20028467500481606185504536 x^26-7729253544504899859068992 x^27+2514538025308933948481381 x^28-674869655970502669181264 x^29+145115413168703002357409 x^30-23995813476283523696160 x^31+2862061176119297915455 x^32-219070884526645336560 x^33+8079649981104912315 x^34)-1/(5536481280 (-1+x)^2 x^13 (1+x)^2) 323 \[Pi] (225165-5870340 x+74177855 x^2-606180960 x^3+3610174001 x^4-16767340876 x^5+63625535571 x^6-204996638080 x^7+583842285065 x^8-1560712222212 x^9+4622503569827 x^10-6911014613152 x^11-34307793043155 x^12-15231652816300 x^13-102781664018473 x^14-3254774253312 x^15-102781664018473 x^16-15231652816300 x^17-34307793043155 x^18-6911014613152 x^19+4622503569827 x^20-1560712222212 x^21+583842285065 x^22-204996638080 x^23+63625535571 x^24-16767340876 x^25+3610174001 x^26-606180960 x^27+74177855 x^28-5870340 x^29+225165 x^30) Log[2]-1/(2902710697328640 (-1+x)^5 x^9 (1+x)^5) 323 \[Pi] (-49978627335+1424675332080 x-19983752985300 x^2+185000157342000 x^3-1283276417435155 x^4+7218506443564416 x^5-35140913465624512 x^6+159215142789550848 x^7+4692538656709744421 x^8+2734646634910033200 x^9-28977809214828888276 x^10-7728573508966838032 x^11+11028900000414807237 x^12+34946744971008632896 x^13-31422123796961971920 x^14+11746333084661016640 x^15+62418270381602747589 x^16+4470482383627981040 x^17-21939041731816898772 x^18+3271649140366878000 x^19-19680248590089251035 x^20-1322999734577294592 x^21+1568259269769066560 x^22-514667284394891904 x^23+210383335315044845 x^24-81869892849407696 x^25+27776361946973484 x^26-7845283974848528 x^27+1776403404204793 x^28-308580156702720 x^29+38536405319680 x^30-3077748817920 x^31+118051307520 x^32) Log[x]+1/(5536481280 (-1+x)^2 x^13 (1+x)^2) 323 \[Pi] (225165-5870340 x+74177855 x^2-606180960 x^3+3610174001 x^4-16767340876 x^5+63625535571 x^6-204996638080 x^7+583842285065 x^8-1560712222212 x^9+4622503569827 x^10-6911014613152 x^11-34307793043155 x^12-15231652816300 x^13-102781664018473 x^14-3254774253312 x^15-102781664018473 x^16-15231652816300 x^17-34307793043155 x^18-6911014613152 x^19+4622503569827 x^20-1560712222212 x^21+583842285065 x^22-204996638080 x^23+63625535571 x^24-16767340876 x^25+3610174001 x^26-606180960 x^27+74177855 x^28-5870340 x^29+225165 x^30) Log[1+x])+nu^14 (-((\[Pi] (22248626790627657245595-648080288839752958306560 x+9119524903131007251752190 x^2-82574285407716495554909440 x^3+540791335550429448038209380 x^4-2730892415129511243797990144 x^5+11075456283508664226646316834 x^6-37132043788608331913354114816 x^7+105243043224269326340556815977 x^8-256634157485280536601374263296 x^9+539550687841979163512038961776 x^10-811270624553241883613138642944 x^11-1845176171613806502235510645497 x^12+17048294608447475282362928715520 x^13-30014079591042393154029082046242 x^14+166992184037102715181855460371200 x^15-428808400042234849437432648791663 x^16+661021834717827102180434105331200 x^17-785395404576247352090982852083420 x^18+661021834717827102180434105331200 x^19-428808400042234849437432648791663 x^20+166992184037102715181855460371200 x^21-30014079591042393154029082046242 x^22+17048294608447475282362928715520 x^23-1845176171613806502235510645497 x^24-811270624553241883613138642944 x^25+539550687841979163512038961776 x^26-256634157485280536601374263296 x^27+105243043224269326340556815977 x^28-37132043788608331913354114816 x^29+11075456283508664226646316834 x^30-2730892415129511243797990144 x^31+540791335550429448038209380 x^32-82574285407716495554909440 x^33+9119524903131007251752190 x^34-648080288839752958306560 x^35+22248626790627657245595 x^36))/(3481157311887752508211200 (-1+x)^4 x^14 (1+x)^4))+1/(2303176212480 (-1+x)^2 x^14 (1+x)^2) 7429 \[Pi] (3338115-93668640 x+1275838800 x^2-11251841120 x^3+72355780200 x^4-362604822944 x^5+1480337553904 x^6-5094694566624 x^7+15248614256980 x^8-41117052797600 x^9+105622438363728 x^10-303708706297568 x^11+452361633052888 x^12+2219004205459680 x^13+1059640752849520 x^14+6636773922335392 x^15+301360365051858 x^16+6636773922335392 x^17+1059640752849520 x^18+2219004205459680 x^19+452361633052888 x^20-303708706297568 x^21+105622438363728 x^22-41117052797600 x^23+15248614256980 x^24-5094694566624 x^25+1480337553904 x^26-362604822944 x^27+72355780200 x^28-11251841120 x^29+1275838800 x^30-93668640 x^31+3338115 x^32) Log[2]+1/(9660221200709713920 (-1+x)^5 x^10 (1+x)^5) 7429 \[Pi] (-5488361043165+166328871770880 x-2475169599227325 x^2+24211696662266880 x^3-176197297303772745 x^4+1026986294372529920 x^5-5067314695944077577 x^6+22306766686426087424 x^7-93522539402490158961 x^8-2390440738827573190912 x^9-1554377325505643520945 x^10+14996926341896312374272 x^11+4301566022304890758919 x^12-5663857361194907599104 x^13-18142684051822924675577 x^14+16144640627528694927360 x^15-6054195419559577139705 x^16-32141770893701167972608 x^17-2518789332673857181945 x^18+11262956600555304305664 x^19-1536867974762966262705 x^20+10242273841872943128320 x^21+660444805995391737999 x^22-796752836460148572160 x^23+264396804738022309623 x^24-111839770259767363840 x^25+46059264463300927927 x^26-16923049576926624768 x^27+5312103905420081731 x^28-1380306228024878336 x^29+287464885815642915 x^30-46015017962700800 x^31+5309252574904320 x^32-392874751426560 x^33+14001069096960 x^34) Log[x]-1/(2303176212480 (-1+x)^2 x^14 (1+x)^2) 7429 \[Pi] (3338115-93668640 x+1275838800 x^2-11251841120 x^3+72355780200 x^4-362604822944 x^5+1480337553904 x^6-5094694566624 x^7+15248614256980 x^8-41117052797600 x^9+105622438363728 x^10-303708706297568 x^11+452361633052888 x^12+2219004205459680 x^13+1059640752849520 x^14+6636773922335392 x^15+301360365051858 x^16+6636773922335392 x^17+1059640752849520 x^18+2219004205459680 x^19+452361633052888 x^20-303708706297568 x^21+105622438363728 x^22-41117052797600 x^23+15248614256980 x^24-5094694566624 x^25+1480337553904 x^26-362604822944 x^27+72355780200 x^28-11251841120 x^29+1275838800 x^30-93668640 x^31+3338115 x^32) Log[1+x])+nu^15 ((\[Pi] (444072920942366704803276-13829344845743832156340545 x+208514193703896977282894466 x^2-2027736021015203995534502490 x^3+14296734583054709596343718031 x^4-77907030822448617592709578092 x^5+341698513516614298565790782975 x^6-1241093932762056873976723149830 x^7+3815415262331660269812664789517 x^8-10109241871142325234606566428171 x^9+23430595521607655136819795343695 x^10-47518847065782793436104735832656 x^11+69850982858205587081004694767265 x^12+158223054754371488811071343184059 x^13-1466675022936710668581314783134525 x^14+2570706825671413547094881172511750 x^15-14271764304808226688429787969354395 x^16+36559960964333115205167636119364605 x^17-56264221939268354613536746255784705 x^18+66837101569429229122778309884672340 x^19-56264221939268354613536746255784705 x^20+36559960964333115205167636119364605 x^21-14271764304808226688429787969354395 x^22+2570706825671413547094881172511750 x^23-1466675022936710668581314783134525 x^24+158223054754371488811071343184059 x^25+69850982858205587081004694767265 x^26-47518847065782793436104735832656 x^27+23430595521607655136819795343695 x^28-10109241871142325234606566428171 x^29+3815415262331660269812664789517 x^30-1241093932762056873976723149830 x^31+341698513516614298565790782975 x^32-77907030822448617592709578092 x^33+14296734583054709596343718031 x^34-2027736021015203995534502490 x^35+208514193703896977282894466 x^36-13829344845743832156340545 x^37+444072920942366704803276 x^38))/(82851544022928509695426560 (-1+x)^4 x^15 (1+x)^4)-1/(3224446697472 (-1+x)^2 x^15 (1+x)^2) 2185 \[Pi] (13218381-397235685 x+5803015773 x^2-54956380080 x^3+379805021416 x^4-2045764084056 x^5+8966130897928 x^6-33013141576976 x^7+104901533288988 x^8-295349979382796 x^9+760567071014140 x^10-1888243760550576 x^11+5289625983389176 x^12-7851899929896296 x^13-38062451752166760 x^14-19299491983818896 x^15-113691465621367106 x^16-6549889405697694 x^17-113691465621367106 x^18-19299491983818896 x^19-38062451752166760 x^20-7851899929896296 x^21+5289625983389176 x^22-1888243760550576 x^23+760567071014140 x^24-295349979382796 x^25+104901533288988 x^26-33013141576976 x^27+8966130897928 x^28-2045764084056 x^29+379805021416 x^30-54956380080 x^31+5803015773 x^32-397235685 x^33+13218381 x^34) Log[2]-1/(13524309680993599488 (-1+x)^5 x^11 (1+x)^5) 2185 \[Pi] (-20317115050155+653114964136635 x-10297638940961358 x^2+106472841936616155 x^3-815502282448223814 x^4+4965742785357489135 x^5-25274511085768054726 x^6+112227935581495196463 x^7-454757055507091956574 x^8+1786723968227661421959 x^9+40428950024795746631882 x^10+28736699677971999844167 x^11-257247320668468965921222 x^12-78273666027752809763905 x^13+96368137208657154110394 x^14+312052814740916359606975 x^15-275122121319060133780662 x^16+103611006323308372636351 x^17+548958494929388925580218 x^18+46218018422631383231423 x^19-191798560034594781778374 x^20+24067711629331940206407 x^21-176645282267035228012342 x^22-10964821889785782755961 x^23+13443753923808091692194 x^24-4498098521321109357777 x^25+1956035253445280622650 x^26-843931567510833257489 x^27+331108095877945180602 x^28-113308854651665532197 x^29+32890291284024366514 x^30-7893390453130702149 x^31+1520144892348798805 x^32-225505383127449600 x^33+24173286543851520 x^34-1666127222538240 x^35+55441908301824 x^36) Log[x]+1/(3224446697472 (-1+x)^2 x^15 (1+x)^2) 2185 \[Pi] (13218381-397235685 x+5803015773 x^2-54956380080 x^3+379805021416 x^4-2045764084056 x^5+8966130897928 x^6-33013141576976 x^7+104901533288988 x^8-295349979382796 x^9+760567071014140 x^10-1888243760550576 x^11+5289625983389176 x^12-7851899929896296 x^13-38062451752166760 x^14-19299491983818896 x^15-113691465621367106 x^16-6549889405697694 x^17-113691465621367106 x^18-19299491983818896 x^19-38062451752166760 x^20-7851899929896296 x^21+5289625983389176 x^22-1888243760550576 x^23+760567071014140 x^24-295349979382796 x^25+104901533288988 x^26-33013141576976 x^27+8966130897928 x^28-2045764084056 x^29+379805021416 x^30-54956380080 x^31+5803015773 x^32-397235685 x^33+13218381 x^34) Log[1+x])+nu^16 (-((\[Pi] (10047729242404595517921145-333117694940160407062695360 x+5357525661902143305637246966 x^2-55687853398095435953517837728 x^3+420551594084144729738845420744 x^4-2459828777229450738308804543024 x^5+11603323705360970121569803276594 x^6-45404108708745699998580047211824 x^7+150551973979137418241841341371459 x^8-430433908264903160737548873405584 x^9+1077418702830587922710470213739584 x^10-2391940760405823189702011356622384 x^11+4704774969510619873864565680055168 x^12-6784152569979451012977348073366736 x^13-15299005093124873530168592920557760 x^14+142306750637140805037524332399782800 x^15-248455514440044287347035119778290620 x^16+1376458620366466844551545988775863280 x^17-3518727378996265876637708661152945320 x^18+5407546578172446640567776556359127760 x^19-6422776152825080103014882077060735120 x^20+5407546578172446640567776556359127760 x^21-3518727378996265876637708661152945320 x^22+1376458620366466844551545988775863280 x^23-248455514440044287347035119778290620 x^24+142306750637140805037524332399782800 x^25-15299005093124873530168592920557760 x^26-6784152569979451012977348073366736 x^27+4704774969510619873864565680055168 x^28-2391940760405823189702011356622384 x^29+1077418702830587922710470213739584 x^30-430433908264903160737548873405584 x^31+150551973979137418241841341371459 x^32-45404108708745699998580047211824 x^33+11603323705360970121569803276594 x^34-2459828777229450738308804543024 x^35+420551594084144729738845420744 x^36-55687853398095435953517837728 x^37+5357525661902143305637246966 x^38-333117694940160407062695360 x^39+10047729242404595517921145 x^40))/(2209374507278093591878041600 (-1+x)^4 x^16 (1+x)^4))+1/(4299262263296 (-1+x)^2 x^16 (1+x)^2) 1311 \[Pi] (24749725-793102860 x+12371158998 x^2-125249583180 x^3+926261886933 x^4-5341445181920 x^5+25056209811600 x^6-98584121294432 x^7+333442773893284 x^8-991258821866512 x^9+2650365171249640 x^10-6561531409830800 x^11+15813884126096628 x^12-43279531312722848 x^13+64042847914171888 x^14+306841899131668960 x^15+163628863393786870 x^16+915590793060959224 x^17+62751153832992644 x^18+915590793060959224 x^19+163628863393786870 x^20+306841899131668960 x^21+64042847914171888 x^22-43279531312722848 x^23+15813884126096628 x^24-6561531409830800 x^25+2650365171249640 x^26-991258821866512 x^27+333442773893284 x^28-98584121294432 x^29+25056209811600 x^30-5341445181920 x^31+926261886933 x^32-125249583180 x^33+12371158998 x^34-793102860 x^35+24749725 x^36) Log[2]+1/(18032412907991465984 (-1+x)^5 x^12 (1+x)^5) 1311 \[Pi] (-35836523172450+1219026903009300 x-20327993314880680 x^2+221995621642987080 x^3-1791232336727171481 x^4+11438353928556537960 x^5-60589426949422179237 x^6+276403004656395173480 x^7-1124891274146845813608 x^8+4251490738166157494792 x^9-15805320433059747694104 x^10-321783318731118220043096 x^11-246321788470729354328670 x^12+2073687504236192320649832 x^13+662627410711678161573866 x^14-770446335009168140653464 x^15-2521417581249800114858948 x^16+2204529516611010118810280 x^17-834388216014556681530308 x^18-4408486460416929545704344 x^19-393585480418242163320854 x^20+1535927538777421787888232 x^21-177989836658486206347870 x^22+1431381888600126609792168 x^23+85775891765259738708456 x^24-106772279000263918401016 x^25+35944622173675052078232 x^26-15989803586905428509080 x^27+7171561790524026657883 x^28-2972412764665471408024 x^29+1093092228272632045159 x^30-347631521951847487928 x^31+93573522629225632600 x^32-20836400925708482540 x^33+3729634319489314206 x^34-515355284235878400 x^35+51576978058248192 x^36-3326514498109440 x^37+103807870566400 x^38) Log[x]-1/(4299262263296 (-1+x)^2 x^16 (1+x)^2) 1311 \[Pi] (24749725-793102860 x+12371158998 x^2-125249583180 x^3+926261886933 x^4-5341445181920 x^5+25056209811600 x^6-98584121294432 x^7+333442773893284 x^8-991258821866512 x^9+2650365171249640 x^10-6561531409830800 x^11+15813884126096628 x^12-43279531312722848 x^13+64042847914171888 x^14+306841899131668960 x^15+163628863393786870 x^16+915590793060959224 x^17+62751153832992644 x^18+915590793060959224 x^19+163628863393786870 x^20+306841899131668960 x^21+64042847914171888 x^22-43279531312722848 x^23+15813884126096628 x^24-6561531409830800 x^25+2650365171249640 x^26-991258821866512 x^27+333442773893284 x^28-98584121294432 x^29+25056209811600 x^30-5341445181920 x^31+926261886933 x^32-125249583180 x^33+12371158998 x^34-793102860 x^35+24749725 x^36) Log[1+x])+nu^17 ((\[Pi] (41893412691569806444258606425-1473128842001555174283767279360 x+25172404391954029643399615325765 x^2-278498897641949585045934487235072 x^3+2242819682655041837105009956483576 x^4-14015503307861956371739702413744128 x^5+70763194589422353725852203479042688 x^6-296862762229688161360124857807134208 x^7+1056652839011339028918862554603461383 x^8-3244911982899908456494669606609278208 x^9+8722324550888370865847268965149690403 x^10-20796501269948003808604792573008252928 x^11+44494471749182462013218778600239114048 x^12-85240484817040299164177946893843398656 x^13+120895057147933550937048974290025943872 x^14+271366519005599307701470971825423912960 x^15-2533023312089916694654351644296053907580 x^16+4407140992020938086867387626843381580800 x^17-24366938371866524814167537177440648054860 x^18+62176649306282614012085987238541598607360 x^19-95437924071595417705266040748603696092920 x^20+113344160628967898263365984707551437434880 x^21-95437924071595417705266040748603696092920 x^22+62176649306282614012085987238541598607360 x^23-24366938371866524814167537177440648054860 x^24+4407140992020938086867387626843381580800 x^25-2533023312089916694654351644296053907580 x^26+271366519005599307701470971825423912960 x^27+120895057147933550937048974290025943872 x^28-85240484817040299164177946893843398656 x^29+44494471749182462013218778600239114048 x^30-20796501269948003808604792573008252928 x^31+8722324550888370865847268965149690403 x^32-3244911982899908456494669606609278208 x^33+1056652839011339028918862554603461383 x^34-296862762229688161360124857807134208 x^35+70763194589422353725852203479042688 x^36-14015503307861956371739702413744128 x^37+2242819682655041837105009956483576 x^38-278498897641949585045934487235072 x^39+25172404391954029643399615325765 x^40-1473128842001555174283767279360 x^41+41893412691569806444258606425 x^42))/(10746397603400647230894794342400 (-1+x)^4 x^17 (1+x)^4)-1/(68788196212736 (-1+x)^2 x^17 (1+x)^2) 2001 \[Pi] (221035815-7523916400 x+124822003185 x^2-1345639370592 x^3+10606918370457 x^4-65240842279152 x^5+326488300801855 x^6-1369559881662720 x^7+4929029042559004 x^8-15525569114711744 x^9+43617276274781764 x^10-111566941048284800 x^11+266931216309358900 x^12-626721092403916224 x^13+1679510049444402604 x^14-2477991490051614464 x^15-11737243451358975790 x^16-6534802366404753440 x^17-34995132479535039746 x^18-2743114062268482624 x^19-34995132479535039746 x^20-6534802366404753440 x^21-11737243451358975790 x^22-2477991490051614464 x^23+1679510049444402604 x^24-626721092403916224 x^25+266931216309358900 x^26-111566941048284800 x^27+43617276274781764 x^28-15525569114711744 x^29+4929029042559004 x^30-1369559881662720 x^31+326488300801855 x^32-65240842279152 x^33+10606918370457 x^34-1345639370592 x^35+124822003185 x^36-7523916400 x^37+221035815 x^38) Log[2]-1/(4616297704445815291904 (-1+x)^5 x^13 (1+x)^5) 2001 \[Pi] (-4854127728374925+174308848710796800 x-3068049520075834140 x^2+35340335772367774720 x^3-300310407164303301738 x^4+2014011476513592002304 x^5-11151207132347243015084 x^6+52758760987657373645568 x^7-219786614347020917870905 x^8+831070210433096114697216 x^9-2959459466663237177411968 x^10+10488983783305973537399808 x^11+194667759552344252275601114 x^12+158690949047053738142307840 x^13-1269042475656797449737978120 x^14-422607730336770929074758144 x^15+467635708065891953044256190 x^16+1546219764412801608374290432 x^17-1341720802691455460740946480 x^18+510604110839883081886468096 x^19+2688873645496873429817783742 x^20+252107449802742644509122048 x^21-934290254559743129483723016 x^22+100344876475720235963880960 x^23-880322103227785649922134310 x^24-51050077162401929078283264 x^25+64460735995211533372257920 x^26-21799878635403677511257088 x^27+9882780853619383795642055 x^28-4580012578695653870372096 x^29+1988628994120907786703956 x^30-777204883355955604928768 x^31+266877530397980125242262 x^32-79009959134375895178240 x^33+19796851354481802247396 x^34-4108666278813343332864 x^35+686727900133866752883 x^36-88789565066799218688 x^37+8332162448605839360 x^38-504921482434969600 x^39+14833462447964160 x^40) Log[x]+1/(68788196212736 (-1+x)^2 x^17 (1+x)^2) 2001 \[Pi] (221035815-7523916400 x+124822003185 x^2-1345639370592 x^3+10606918370457 x^4-65240842279152 x^5+326488300801855 x^6-1369559881662720 x^7+4929029042559004 x^8-15525569114711744 x^9+43617276274781764 x^10-111566941048284800 x^11+266931216309358900 x^12-626721092403916224 x^13+1679510049444402604 x^14-2477991490051614464 x^15-11737243451358975790 x^16-6534802366404753440 x^17-34995132479535039746 x^18-2743114062268482624 x^19-34995132479535039746 x^20-6534802366404753440 x^21-11737243451358975790 x^22-2477991490051614464 x^23+1679510049444402604 x^24-626721092403916224 x^25+266931216309358900 x^26-111566941048284800 x^27+43617276274781764 x^28-15525569114711744 x^29+4929029042559004 x^30-1369559881662720 x^31+326488300801855 x^32-65240842279152 x^33+10606918370457 x^34-1345639370592 x^35+124822003185 x^36-7523916400 x^37+221035815 x^38) Log[1+x])+nu^18 (-((\[Pi] (157702173579272236169022346273695-5862247509455103737039313500256000 x+106059619555289695888055903185976230 x^2-1244371614376919030506126705789766400 x^3+10644972121667816199081290261411148259 x^4-70780902433763338038342519837775726592 x^5+380886866982447850288592395382625810136 x^6-1705703014903713698709404808271490809856 x^7+6489503604374792773028567200721808215801 x^8-21320031320157575181069096517077715609856 x^9+61316164061725684506278782137179171334146 x^10-156293804607195941004623562125600510315776 x^11+357301025741731924996757071530119130319301 x^12-740323146208882895203095872905603897409536 x^13+1386081297318322780043564221698637115121792 x^14-1937650213327152322372832013229582311276544 x^15-4328802873745555086703784791979549373906660 x^16+40546816150199844209355274930592473146147840 x^17-70327994507494023811109994257023591118568360 x^18+388100000102680340433224835371332418509501440 x^19-988700508436258480697935826475976124624543580 x^20+1516041024189244067023860773418981387667015680 x^21-1800357485579087446605135043237420938640121520 x^22+1516041024189244067023860773418981387667015680 x^23-988700508436258480697935826475976124624543580 x^24+388100000102680340433224835371332418509501440 x^25-70327994507494023811109994257023591118568360 x^26+40546816150199844209355274930592473146147840 x^27-4328802873745555086703784791979549373906660 x^28-1937650213327152322372832013229582311276544 x^29+1386081297318322780043564221698637115121792 x^30-740323146208882895203095872905603897409536 x^31+357301025741731924996757071530119130319301 x^32-156293804607195941004623562125600510315776 x^33+61316164061725684506278782137179171334146 x^34-21320031320157575181069096517077715609856 x^35+6489503604374792773028567200721808215801 x^36-1705703014903713698709404808271490809856 x^37+380886866982447850288592395382625810136 x^38-70780902433763338038342519837775726592 x^39+10644972121667816199081290261411148259 x^40-1244371614376919030506126705789766400 x^41+106059619555289695888055903185976230 x^42-5862247509455103737039313500256000 x^43+157702173579272236169022346273695 x^44))/(46768322369999616748854144978124800 (-1+x)^4 x^18 (1+x)^4))+1/(9355194684932096 (-1+x)^2 x^18 (1+x)^2) 62031 \[Pi] (834218385-30060870840 x+528557929900 x^2-6045777551880 x^3+50613179615262 x^4-330892928060232 x^5+1760875913136972 x^6-7854247572302200 x^7+30029548708968765 x^8-100255770070638304 x^9+297185082667290224 x^10-795247671163538464 x^11+1957334135989305320 x^12-4544666971583159200 x^13+10424487149328807984 x^14-27406101089874473824 x^15+40324301487105076274 x^16+188874222564800176240 x^17+109162139459589912680 x^18+562794235964865015056 x^19+49143121617836069364 x^20+562794235964865015056 x^21+109162139459589912680 x^22+188874222564800176240 x^23+40324301487105076274 x^24-27406101089874473824 x^25+10424487149328807984 x^26-4544666971583159200 x^27+1957334135989305320 x^28-795247671163538464 x^29+297185082667290224 x^30-100255770070638304 x^31+30029548708968765 x^32-7854247572302200 x^33+1760875913136972 x^34-330892928060232 x^35+50613179615262 x^36-6045777551880 x^37+528557929900 x^38-30060870840 x^39+834218385 x^40) Log[2]+(62031 \[Pi] (-558569040416211825+21125163873887673600 x-391656376126848657825 x^2+4750645671921880980480 x^3-42473644942935556608830 x^4+299185155027937521240576 x^5-1734776380503549106864998 x^6+8553323696306790378400768 x^7-36837717587844617766391641 x^8+142110457207176028244199680 x^9-504526317192516526501090497 x^10+1706293559090031428789436416 x^11-5800304121125677356706799286 x^12-99186973244511702160708499968 x^13-85358683663575920065008675270 x^14+653423405368948357530701629440 x^15+225424125482421101440050393918 x^16-238846900336812607782816161280 x^17-797576618985860203161210458354 x^18+687356462756119714032147312640 x^19-263078909423715652564578078962 x^20-1380362670777411445004485369344 x^21-134912634352324364106657959106 x^22+478399047001545765627229734912 x^23-47766204349951721782247991750 x^24+455408780428622764253858465280 x^25+25608055910215499288813396298 x^26-32777112848565830711326965760 x^27+11121972574212780369483049791 x^28-5123169452376167086232385280 x^29+2441587458947166003868774567 x^30-1103225183238782334657467392 x^31+454237100362299715249093786 x^32-166516615251040066563536384 x^33+53426072332810556209376450 x^34-14769241196513934371136512 x^35+3458391063515504969225823 x^36-671810067473711996510976 x^37+105290582904600664603791 x^38-12789542746387151585280 x^39+1129695100459034869760 x^40-64555228573540024320 x^41+1791470340648468480 x^42) Log[x])/(20090127609748188150366208 (-1+x)^5 x^14 (1+x)^5)-1/(9355194684932096 (-1+x)^2 x^18 (1+x)^2) 62031 \[Pi] (834218385-30060870840 x+528557929900 x^2-6045777551880 x^3+50613179615262 x^4-330892928060232 x^5+1760875913136972 x^6-7854247572302200 x^7+30029548708968765 x^8-100255770070638304 x^9+297185082667290224 x^10-795247671163538464 x^11+1957334135989305320 x^12-4544666971583159200 x^13+10424487149328807984 x^14-27406101089874473824 x^15+40324301487105076274 x^16+188874222564800176240 x^17+109162139459589912680 x^18+562794235964865015056 x^19+49143121617836069364 x^20+562794235964865015056 x^21+109162139459589912680 x^22+188874222564800176240 x^23+40324301487105076274 x^24-27406101089874473824 x^25+10424487149328807984 x^26-4544666971583159200 x^27+1957334135989305320 x^28-795247671163538464 x^29+297185082667290224 x^30-100255770070638304 x^31+30029548708968765 x^32-7854247572302200 x^33+1760875913136972 x^34-330892928060232 x^35+50613179615262 x^36-6045777551880 x^37+528557929900 x^38-30060870840 x^39+834218385 x^40) Log[1+x])+nu^19 ((\[Pi] (37501960554588249860272515403020-1469372091946209311076608043106455 x+28058890596165650602332289876718180 x^2-347976633490716592577056698116970710 x^3+3151172278166204411838777581745301420 x^4-22214307753399576512580917765587058939 x^5+126929400703403719516380772675023004372 x^6-604441472504898529376739237521905937816 x^7+2448591627220036326032248682626259321756 x^8-8574062630284372266057202899039879546561 x^9+26295525444379946225519088084347949644196 x^10-71452827782248595896478138643684953581586 x^11+173907950780429186560949239428092731735436 x^12-383228397049103487969231098411559367301101 x^13+772036414305786026195434420660606030011716 x^14-1416541237071777822542082920832163234079872 x^15+1955149878687823175767677645335052166626224 x^16+4347359819577711874939434935437635681793540 x^17-40858410362571475167939446142328764724235760 x^18+70670992301202184940224444575416361905051880 x^19-389286987484302239706135876860959016118035280 x^20+990289081721893470695866547259115841475648060 x^21-1517122929584943275650720209009912222701677680 x^22+1801560612019081556318497898076148304977155120 x^23-1517122929584943275650720209009912222701677680 x^24+990289081721893470695866547259115841475648060 x^25-389286987484302239706135876860959016118035280 x^26+70670992301202184940224444575416361905051880 x^27-40858410362571475167939446142328764724235760 x^28+4347359819577711874939434935437635681793540 x^29+1955149878687823175767677645335052166626224 x^30-1416541237071777822542082920832163234079872 x^31+772036414305786026195434420660606030011716 x^32-383228397049103487969231098411559367301101 x^33+173907950780429186560949239428092731735436 x^34-71452827782248595896478138643684953581586 x^35+26295525444379946225519088084347949644196 x^36-8574062630284372266057202899039879546561 x^37+2448591627220036326032248682626259321756 x^38-604441472504898529376739237521905937816 x^39+126929400703403719516380772675023004372 x^40-22214307753399576512580917765587058939 x^41+3151172278166204411838777581745301420 x^42-347976633490716592577056698116970710 x^43+28058890596165650602332289876718180 x^44-1469372091946209311076608043106455 x^45+37501960554588249860272515403020 x^46))/(12754997009999895476960221357670400 (-1+x)^4 x^19 (1+x)^4)-1/(850472244084736 (-1+x)^2 x^19 (1+x)^2) 20677 \[Pi] (197417220-7507965465 x+139474194860 x^2-1687263477900 x^3+14953384780400 x^4-103577499263502 x^5+584344086380592 x^6-2763834512820012 x^7+11201811766296220 x^8-39597731747502885 x^9+123967841622146644 x^10-348693607305420784 x^11+894353239952805504 x^12-2128094065951046440 x^13+4811374752964000000 x^14-10807260088589840304 x^15+27918016812254816104 x^16-40970166517593273794 x^17-189819166677274738440 x^18-113365901354657687720 x^19-565351785318055606816 x^20-53973285952590067604 x^21-565351785318055606816 x^22-113365901354657687720 x^23-189819166677274738440 x^24-40970166517593273794 x^25+27918016812254816104 x^26-10807260088589840304 x^27+4811374752964000000 x^28-2128094065951046440 x^29+894353239952805504 x^30-348693607305420784 x^31+123967841622146644 x^32-39597731747502885 x^33+11201811766296220 x^34-2763834512820012 x^35+584344086380592 x^36-103577499263502 x^37+14953384780400 x^38-1687263477900 x^39+139474194860 x^40-7507965465 x^41+197417220 x^42) Log[2]-(20677 \[Pi] (-126485044855369200+5027121363745906425 x-97970603354118495000 x^2+1249131056373474899625 x^3-11734341169726685659380 x^4+86762034557102732766510 x^5-527086838389452642438816 x^6+2714401835139938486804118 x^7-12149197232181852550250888 x^8+48314025120451535040465441 x^9-174467388627209832715807400 x^10+586386572748632123722431177 x^11-1895475211997998619605561196 x^12+6210402268496433337240556646 x^13+98723135368652853127665318288 x^14+89071868547051885811283261430 x^15-656648296948030926288967652560 x^16-233573012761644714741465189678 x^17+238144105665120676184762887280 x^18+802784257111411360556301850754 x^19-687522391339560375192136823280 x^20+264681589200192108559355779202 x^21+1383457380203174180166199422064 x^22+140134622788889044949867066066 x^23-478303236576531157825824707792 x^24+44513541352495997660373186550 x^25-459694438053663833167021311600 x^26-25108445228339679074613816218 x^27+32556571519979612997010624660 x^28-11073292101199884428710774071 x^29+5170655373447755373233018200 x^30-2524462878218580546123937247 x^31+1180715276236024690167987832 x^32-508576411018633769624838506 x^33+197257199096364171485786464 x^34-67806520712097391131333330 x^35+20375402073343644211920652 x^36-5277601322048248639539543 x^37+1159333083518071156696296 x^38-211604216360962772820231 x^39+31214739005532119437840 x^40-3575001029460350730240 x^41+298246702024464793600 x^42-16123233065836216320 x^43+423950251783618560 x^44) Log[x])/(1826375237249835286396928 (-1+x)^5 x^15 (1+x)^5)+1/(850472244084736 (-1+x)^2 x^19 (1+x)^2) 20677 \[Pi] (197417220-7507965465 x+139474194860 x^2-1687263477900 x^3+14953384780400 x^4-103577499263502 x^5+584344086380592 x^6-2763834512820012 x^7+11201811766296220 x^8-39597731747502885 x^9+123967841622146644 x^10-348693607305420784 x^11+894353239952805504 x^12-2128094065951046440 x^13+4811374752964000000 x^14-10807260088589840304 x^15+27918016812254816104 x^16-40970166517593273794 x^17-189819166677274738440 x^18-113365901354657687720 x^19-565351785318055606816 x^20-53973285952590067604 x^21-565351785318055606816 x^22-113365901354657687720 x^23-189819166677274738440 x^24-40970166517593273794 x^25+27918016812254816104 x^26-10807260088589840304 x^27+4811374752964000000 x^28-2128094065951046440 x^29+894353239952805504 x^30-348693607305420784 x^31+123967841622146644 x^32-39597731747502885 x^33+11201811766296220 x^34-2763834512820012 x^35+584344086380592 x^36-103577499263502 x^37+14953384780400 x^38-1687263477900 x^39+139474194860 x^40-7507965465 x^41+197417220 x^42) Log[1+x])+nu^20 (-((\[Pi] (35758238367739063870322057051844-1472838314263917751920329261674440 x+29603123434066810888380404508792984 x^2-386924087346698398565446731537480920 x^3+3697778494068556487219594448582050459 x^4-27548187153715759246880743940974214536 x^5+166577585736762872141416806827132164802 x^6-840606562235264534017869010597442296696 x^7+3613178653954531023111451149640032376016 x^8-13438834773424766527012309292146097817896 x^9+43810284904015809186549324364046818373790 x^10-126561645745474565572943757587689210072152 x^11+327255307330271992310102550274684774480517 x^12-764828533884138837626948354463961652091080 x^13+1631712708004007858836547706083562836295496 x^14-3206497479153914464251542772119215168182296 x^15+5778679002399670788644460613942882696059196 x^16-7885850076728112786970992662254144574315552 x^17-17453767033753114892494058760110124610922464 x^18+164572456538826941654036638604558648539433376 x^19-283935667383532088446951058479454082433831200 x^20+1561359001893519652057951273297559189874841056 x^21-3966709536587182867053030791729352566639272800 x^22+6072273656639445162362939433438106886942591136 x^23-7210542786377277687760139319607739388138226080 x^24+6072273656639445162362939433438106886942591136 x^25-3966709536587182867053030791729352566639272800 x^26+1561359001893519652057951273297559189874841056 x^27-283935667383532088446951058479454082433831200 x^28+164572456538826941654036638604558648539433376 x^29-17453767033753114892494058760110124610922464 x^30-7885850076728112786970992662254144574315552 x^31+5778679002399670788644460613942882696059196 x^32-3206497479153914464251542772119215168182296 x^33+1631712708004007858836547706083562836295496 x^34-764828533884138837626948354463961652091080 x^35+327255307330271992310102550274684774480517 x^36-126561645745474565572943757587689210072152 x^37+43810284904015809186549324364046818373790 x^38-13438834773424766527012309292146097817896 x^39+3613178653954531023111451149640032376016 x^40-840606562235264534017869010597442296696 x^41+166577585736762872141416806827132164802 x^42-27548187153715759246880743940974214536 x^43+3697778494068556487219594448582050459 x^44-386924087346698398565446731537480920 x^45+29603123434066810888380404508792984 x^46-1472838314263917751920329261674440 x^47+35758238367739063870322057051844 x^48))/(13848282467999886517842526045470720 (-1+x)^4 x^20 (1+x)^4))+1/(2308424662515712 (-1+x)^2 x^20 (1+x)^2) 103385 \[Pi] (93708199-3750927180 x+73411472992 x^2-936540064460 x^3+8760996533289 x^4-64107160017032 x^5+382319390349424 x^6-1912359980793480 x^7+8197206201991069 x^8-30629461163432412 x^9+101219189252741472 x^10-299703361190588508 x^11+805228720471340979 x^12-1989675636288325728 x^13+4594560431559139392 x^14-10143137091924261984 x^15+22354251846502659798 x^16-56819561844654574680 x^17+83175833387783998528 x^18+381300822381782443176 x^19+234441166342714154506 x^20+1135280708608150746064 x^21+116862291387083450016 x^22+1135280708608150746064 x^23+234441166342714154506 x^24+381300822381782443176 x^25+83175833387783998528 x^26-56819561844654574680 x^27+22354251846502659798 x^28-10143137091924261984 x^29+4594560431559139392 x^30-1989675636288325728 x^31+805228720471340979 x^32-299703361190588508 x^33+101219189252741472 x^34-30629461163432412 x^35+8197206201991069 x^36-1912359980793480 x^37+382319390349424 x^38-64107160017032 x^39+8760996533289 x^40-936540064460 x^41+73411472992 x^42-3750927180 x^43+93708199 x^44) Log[2]+(103385 \[Pi] (-230632028618866875+9612863409008059200 x-196534220679864379455 x^2+2629228491666616039200 x^3-25912024045433489472990 x^4+200891381979874849937520 x^5-1278246753799675443941118 x^6+6880985651522208159002496 x^7-32089698537408743384630399 x^8+132281017592444652175311968 x^9-491106403107176024224150523 x^10+1674278997247463162554131936 x^11-5362902152316794180928340872 x^12+16655524328474586565096444944 x^13-52810718062941443449040390376 x^14-786233823645590623804290199232 x^15-739548347711592347992953534108 x^16+5275999888064731765437034925504 x^17+1927576325329558787913752598932 x^18-1898886087955244330735791536448 x^19-6459197764463444164425409129016 x^20+5500117848966102893365510148928 x^21-2129853912534048079618089183800 x^22-11088736456764452685165144865088 x^23-1158683744958558865760087352940 x^24+3824839470964469032291500297664 x^25-332541258406373947673611155100 x^26+3709048790907832393531258868032 x^27+197083625447357890325292791576 x^28-258733261386659961628811914224 x^29+88138858210193070225899584632 x^30-41641246195939970675573479968 x^31+20763266241927828453068000261 x^32-10008493905326026969833192352 x^33+4484329993282671073706818433 x^34-1826966545174616323563688064 x^35+666724612327681770381373698 x^36-215267019262364706656790416 x^37+60760395980923754961420834 x^38-14796491222077516422498528 x^39+3060023854895725358094273 x^40-526628905529683551542464 x^41+73366772137652110507845 x^42-7948157239092198768640 x^43+628184909403222179840 x^44-32220219135555010560 x^45+804947300144119808 x^46) Log[x])/(19829216861569640252309504 (-1+x)^5 x^16 (1+x)^5)-1/(2308424662515712 (-1+x)^2 x^20 (1+x)^2) 103385 \[Pi] (93708199-3750927180 x+73411472992 x^2-936540064460 x^3+8760996533289 x^4-64107160017032 x^5+382319390349424 x^6-1912359980793480 x^7+8197206201991069 x^8-30629461163432412 x^9+101219189252741472 x^10-299703361190588508 x^11+805228720471340979 x^12-1989675636288325728 x^13+4594560431559139392 x^14-10143137091924261984 x^15+22354251846502659798 x^16-56819561844654574680 x^17+83175833387783998528 x^18+381300822381782443176 x^19+234441166342714154506 x^20+1135280708608150746064 x^21+116862291387083450016 x^22+1135280708608150746064 x^23+234441166342714154506 x^24+381300822381782443176 x^25+83175833387783998528 x^26-56819561844654574680 x^27+22354251846502659798 x^28-10143137091924261984 x^29+4594560431559139392 x^30-1989675636288325728 x^31+805228720471340979 x^32-299703361190588508 x^33+101219189252741472 x^34-30629461163432412 x^35+8197206201991069 x^36-1912359980793480 x^37+382319390349424 x^38-64107160017032 x^39+8760996533289 x^40-936540064460 x^41+73411472992 x^42-3750927180 x^43+93708199 x^44) Log[1+x])+nu^21 ((\[Pi] (58157845599594658459824140550603210-2512170826048879880180694278206372800 x+53013386649354866987816067462253242402 x^2-728348774479713278609126977334856656736 x^3+7325707774249978256783819428024388037893 x^4-57509574845525491837609013086062511827728 x^5+366904064354024202819296724726753266600593 x^6-1955975712526684543261547104066980703534400 x^7+8892371297217802185656361160230751249195444 x^8-35020099760160598397904252066255562630739456 x^9+120984961530861029801848720086884996875353596 x^10-370562869686359202574856404761875545220774976 x^11+1015757616079961177730372110502524462414355951 x^12-2513979200909602686523639902200072145008504816 x^13+5668082776605148505913167857658545849967010491 x^14-11749771470081903166007143836696148480911160096 x^15+22583838050661006335637960115593657791538082046 x^16-40051371874493225187054276035421979363999503424 x^17+54101272468380906073931321216423200883637699350 x^18+119209316144108743456480056328598186165646723712 x^19-1127524101173827602980879652749752940560248610752 x^20+1940843615339411494486446274430633151913982368512 x^21-10655323494191917027606093374268656672635866894464 x^22+27038643240618953880885957511924491243744299403648 x^23-41362737013266428924945128631434198887372679984560 x^24+49115745124790645219935297783960390532497672965120 x^25-41362737013266428924945128631434198887372679984560 x^26+27038643240618953880885957511924491243744299403648 x^27-10655323494191917027606093374268656672635866894464 x^28+1940843615339411494486446274430633151913982368512 x^29-1127524101173827602980879652749752940560248610752 x^30+119209316144108743456480056328598186165646723712 x^31+54101272468380906073931321216423200883637699350 x^32-40051371874493225187054276035421979363999503424 x^33+22583838050661006335637960115593657791538082046 x^34-11749771470081903166007143836696148480911160096 x^35+5668082776605148505913167857658545849967010491 x^36-2513979200909602686523639902200072145008504816 x^37+1015757616079961177730372110502524462414355951 x^38-370562869686359202574856404761875545220774976 x^39+120984961530861029801848720086884996875353596 x^40-35020099760160598397904252066255562630739456 x^41+8892371297217802185656361160230751249195444 x^42-1955975712526684543261547104066980703534400 x^43+366904064354024202819296724726753266600593 x^44-57509574845525491837609013086062511827728 x^45+7325707774249978256783819428024388037893 x^46-728348774479713278609126977334856656736 x^47+53013386649354866987816067462253242402 x^48-2512170826048879880180694278206372800 x^49+58157845599594658459824140550603210 x^50))/(25480839741119791192830247923666124800 (-1+x)^4 x^21 (1+x)^4)-1/(9233698650062848 (-1+x)^2 x^21 (1+x)^2) 33263 \[Pi] (1025717355-43105771540 x+886553912049 x^2-11896071521620 x^3+117150212186579 x^4-903143070970140 x^5+5678553029868785 x^6-29961868054882456 x^7+135508334859645909 x^8-534174667445323276 x^9+1860973891327189695 x^10-5799816455799317700 x^11+16353978225299044725 x^12-42197521353477467748 x^13+100870105550639404695 x^14-226766171873866878240 x^15+489964606311057064590 x^16-1061232163154975769672 x^17+2657234916048370086858 x^18-3880534484316130341352 x^19-17607334139648414611650 x^20-11110821578165128377880 x^21-52412150320193530042966 x^22-5755482918568739921040 x^23-52412150320193530042966 x^24-11110821578165128377880 x^25-17607334139648414611650 x^26-3880534484316130341352 x^27+2657234916048370086858 x^28-1061232163154975769672 x^29+489964606311057064590 x^30-226766171873866878240 x^31+100870105550639404695 x^32-42197521353477467748 x^33+16353978225299044725 x^34-5799816455799317700 x^35+1860973891327189695 x^36-534174667445323276 x^37+135508334859645909 x^38-29961868054882456 x^39+5678553029868785 x^40-903143070970140 x^41+117150212186579 x^42-11896071521620 x^43+886553912049 x^44-43105771540 x^45+1025717355 x^46) Log[2]-(33263 \[Pi] (-9727467696346224825+424362932658715050000 x-9084653103455392963500 x^2+127292082215541273373200 x^3-1314027240997415842452555 x^4+10668266056838038431026400 x^5-71038881535357734829855080 x^6+399709363770685299046129440 x^7-1944313094795687306695548579 x^8+8332136575576437770815217744 x^9-31990082725124973523118097932 x^10+111851415816670222663891723088 x^11-362488900641637082933739379605 x^12+1112590677434331763269013793472 x^13-3334189979378086930959128601072 x^14+10265646118363817515762262505216 x^15+144043080105146058338574314759096 x^16+140603310404202702148398618790080 x^17-974520366792802571205346462058672 x^18-364540280795394872492116517238080 x^19+348165783637852953066863581744084 x^20+1194547847145865616880093880275200 x^21-1011816883637047510644030506791200 x^22+394092968628383822681893113057536 x^23+2043649248563569046568057409653716 x^24+219458810025337735582964814793408 x^25-703367322099336706434154578102448 x^26+57241484667396158959292599257280 x^27-687806707172925552501482994801736 x^28-35602508285018629424908440144128 x^29+47298232365594526017810837003792 x^30-16126596991827417945606801397056 x^31+7696768137444913024331411104875 x^32-3909573966226400956456300010672 x^33+1935296810970239680154716830196 x^34-897755952398267669451357085616 x^35+381919351156372338551032373597 x^36-146875575273730251753362907360 x^37+50484759875368271053260418712 x^38-15347674241008110230815290144 x^39+4081421406135447081009048501 x^40-937484133030101884245005808 x^41+183120109878563501905601620 x^42-29809540858300566600073200 x^43+3933961361757323677280071 x^44-404302595993083314176000 x^45+30356030327258571866112 x^46-1481103032265180446720 x^47+35243379957316976640 x^48) Log[x])/(317267469785114244036952064 (-1+x)^5 x^17 (1+x)^5)+1/(9233698650062848 (-1+x)^2 x^21 (1+x)^2) 33263 \[Pi] (1025717355-43105771540 x+886553912049 x^2-11896071521620 x^3+117150212186579 x^4-903143070970140 x^5+5678553029868785 x^6-29961868054882456 x^7+135508334859645909 x^8-534174667445323276 x^9+1860973891327189695 x^10-5799816455799317700 x^11+16353978225299044725 x^12-42197521353477467748 x^13+100870105550639404695 x^14-226766171873866878240 x^15+489964606311057064590 x^16-1061232163154975769672 x^17+2657234916048370086858 x^18-3880534484316130341352 x^19-17607334139648414611650 x^20-11110821578165128377880 x^21-52412150320193530042966 x^22-5755482918568739921040 x^23-52412150320193530042966 x^24-11110821578165128377880 x^25-17607334139648414611650 x^26-3880534484316130341352 x^27+2657234916048370086858 x^28-1061232163154975769672 x^29+489964606311057064590 x^30-226766171873866878240 x^31+100870105550639404695 x^32-42197521353477467748 x^33+16353978225299044725 x^34-5799816455799317700 x^35+1860973891327189695 x^36-534174667445323276 x^37+135508334859645909 x^38-29961868054882456 x^39+5678553029868785 x^40-903143070970140 x^41+117150212186579 x^42-11896071521620 x^43+886553912049 x^44-43105771540 x^45+1025717355 x^46) Log[1+x])+nu^22 (-((\[Pi] (3563923491206234270274099529989728550-161096986171289542843960642444582897920 x+3561149288442126800183390454152759695260 x^2-51306931144090079603059656170536450467072 x^3+541751316673342773410087183251811300144601 x^4-4469916133181607471242401852146089047618688 x^5+30007110118261381018022943600599144793405158 x^6-168520039855665802191250859341734744682181248 x^7+808004153730952546292578748298998509500282515 x^8-3359540821201647289589272833675378365996737024 x^9+12264647713984391704390506125799564234986093936 x^10-39721911179460218907238269114440976666841028096 x^11+115160969635547642763622054283277804336343837821 x^12-301333276080401147314431868560566754334702144896 x^13+717325354955181260352790173817334032446650832986 x^14-1566301393386821889267430670258269498836612311936 x^15+3164458099546943532864213915166863971992168347271 x^16-5962567783154570238476001325379060143941312555776 x^17+10422214029262374067458145257695672567070920938084 x^18-13948910675335452765785106043588256562283209516800 x^19-30604815957806466383410459987273453033947756278662 x^20+290324235383646624199151724430996051562561618337792 x^21-498695695362836572224663501052181239870395078795072 x^22+2733645130750423215047112924238749695493684256456704 x^23-6929444611168999435516931045192459707141199431853328 x^24+10594022970905165284730639707406734772057824837416960 x^25-12579753066961206774188727308802748819917680661884640 x^26+10594022970905165284730639707406734772057824837416960 x^27-6929444611168999435516931045192459707141199431853328 x^28+2733645130750423215047112924238749695493684256456704 x^29-498695695362836572224663501052181239870395078795072 x^30+290324235383646624199151724430996051562561618337792 x^31-30604815957806466383410459987273453033947756278662 x^32-13948910675335452765785106043588256562283209516800 x^33+10422214029262374067458145257695672567070920938084 x^34-5962567783154570238476001325379060143941312555776 x^35+3164458099546943532864213915166863971992168347271 x^36-1566301393386821889267430670258269498836612311936 x^37+717325354955181260352790173817334032446650832986 x^38-301333276080401147314431868560566754334702144896 x^39+115160969635547642763622054283277804336343837821 x^40-39721911179460218907238269114440976666841028096 x^41+12264647713984391704390506125799564234986093936 x^42-3359540821201647289589272833675378365996737024 x^43+808004153730952546292578748298998509500282515 x^44-168520039855665802191250859341734744682181248 x^45+30007110118261381018022943600599144793405158 x^46-4469916133181607471242401852146089047618688 x^47+541751316673342773410087183251811300144601 x^48-51306931144090079603059656170536450467072 x^49+3561149288442126800183390454152759695260 x^50-161096986171289542843960642444582897920 x^51+3563923491206234270274099529989728550 x^52))/(1756217877541794839136607856892680601600 (-1+x)^4 x^22 (1+x)^4))+1/(79551865292849152 (-1+x)^2 x^22 (1+x)^2) 33263 \[Pi] (7828720575-344641031280 x+7431452601560 x^2-104634346134864 x^3+1082108729653484 x^4-8767518322426864 x^5+57976470507057960 x^6-321903434751165520 x^7+1532616766462692350 x^8-6360781323735703440 x^9+23323883828282167880 x^10-76441060597138265520 x^11+226272097027780408380 x^12-611038636275944001168 x^13+1520911313165392266168 x^14-3529404645267435025968 x^15+7745005160359296378705 x^16-16410318727515816036960 x^17+34981076231375062279920 x^18-86374066705675456799520 x^19+125848675994910121793240 x^20+565346464797163547863200 x^21+365203511647903173370640 x^22+1682653378955602006241504 x^23+195467178836461400226276 x^24+1682653378955602006241504 x^25+365203511647903173370640 x^26+565346464797163547863200 x^27+125848675994910121793240 x^28-86374066705675456799520 x^29+34981076231375062279920 x^30-16410318727515816036960 x^31+7745005160359296378705 x^32-3529404645267435025968 x^33+1520911313165392266168 x^34-611038636275944001168 x^35+226272097027780408380 x^36-76441060597138265520 x^37+23323883828282167880 x^38-6360781323735703440 x^39+1532616766462692350 x^40-321903434751165520 x^41+57976470507057960 x^42-8767518322426864 x^43+1082108729653484 x^44-104634346134864 x^45+7431452601560 x^46-344641031280 x^47+7828720575 x^48) Log[2]+(33263 \[Pi] (-573694859980483215975+26147433167778652329600 x-585066587534373160391175 x^2+8571396411461049566400000 x^3-92531444279061435024004485 x^4+785601195008309461343802240 x^5-5468728861627655754714425205 x^6+32143518929170413608760591360 x^7-163115182782561986430915358365 x^8+727639359872876060701751619456 x^9-2898136618930771660743656885933 x^10+10456255724169450785918541659648 x^11-34675474708915503173752056449291 x^12+107431348172977081714702303009920 x^13-317399196371766584626943077830027 x^14+921144294639576201388810378008576 x^15-2761845137854366330555005573193656 x^16-36722711757481785068366641058352128 x^17-37055505182136612138264552114648600 x^18+250333692637819235650783227982198784 x^19+95627504492307487917961144365293804 x^20-88804169512437304042512056842859008 x^21-307193113407331762304732376781958612 x^22+258935216903739829237385092164341760 x^23-101429453479434007947608689558302164 x^24-523906565856367788915943854698017280 x^25-57638480253665866218648123843206932 x^26+179938038785693043616352594631669760 x^27-13730545995589185503510091211634200 x^28+177343162364383953445106847348880384 x^29+8953327964753264863096745571983432 x^30-12031181246894694138053180863162368 x^31+4103330952307225245327554034872949 x^32-1975807736444687842350346529235840 x^33+1020240958734021026169021413979893 x^34-517103479688796646537535662555648 x^35+247387559115601970053457929810259 x^36-109354336445020592765476409069696 x^37+44048335158346421182502272717155 x^38-15997542882262692011102727486464 x^39+5189416077736195113489475328139 x^40-1489401458041118558462899907712 x^41+374270905479267422052256197243 x^42-81331770005362482049986818560 x^43+15049648524781848129721429497 x^44-2323970130564658238286752128 x^45+291325438415086494950997401 x^46-28477467444029628566470656 x^47+2036286309693240104714240 x^48-94734205325268033208320 x^49+2151942325705428172800 x^50) Log[x])/(21867050225189412512085311488 (-1+x)^5 x^18 (1+x)^5)-1/(79551865292849152 (-1+x)^2 x^22 (1+x)^2) 33263 \[Pi] (7828720575-344641031280 x+7431452601560 x^2-104634346134864 x^3+1082108729653484 x^4-8767518322426864 x^5+57976470507057960 x^6-321903434751165520 x^7+1532616766462692350 x^8-6360781323735703440 x^9+23323883828282167880 x^10-76441060597138265520 x^11+226272097027780408380 x^12-611038636275944001168 x^13+1520911313165392266168 x^14-3529404645267435025968 x^15+7745005160359296378705 x^16-16410318727515816036960 x^17+34981076231375062279920 x^18-86374066705675456799520 x^19+125848675994910121793240 x^20+565346464797163547863200 x^21+365203511647903173370640 x^22+1682653378955602006241504 x^23+195467178836461400226276 x^24+1682653378955602006241504 x^25+365203511647903173370640 x^26+565346464797163547863200 x^27+125848675994910121793240 x^28-86374066705675456799520 x^29+34981076231375062279920 x^30-16410318727515816036960 x^31+7745005160359296378705 x^32-3529404645267435025968 x^33+1520911313165392266168 x^34-611038636275944001168 x^35+226272097027780408380 x^36-76441060597138265520 x^37+23323883828282167880 x^38-6360781323735703440 x^39+1532616766462692350 x^40-321903434751165520 x^41+57976470507057960 x^42-8767518322426864 x^43+1082108729653484 x^44-104634346134864 x^45+7431452601560 x^46-344641031280 x^47+7828720575 x^48) Log[1+x])+nu^23 ((\[Pi] (35041851399521337210529539577017010812-1654258673756635749850209225965825621490 x+38227289342662905304783305919521634453296 x^2-576304701126630648558847880605190044645332 x^3+6373954241245307354743533178942169164627389 x^4-55143437435185075385160918670408815540387147 x^5+388566997194924794803583804536831415388022783 x^6-2293008845685900071092677023562983173787086642 x^7+11564838991571453261430058004829211136812616993 x^8-50631077765491148061077725412368184943498941689 x^9+194805615325395147436183901120461127685315065219 x^10-665441017450629704016453482050539385456061250640 x^11+2035726973962673936768556548444487959577034964941 x^12-5620898420655018247264527863736206461171696824375 x^13+14110414239759836788037226668174699270667478002831 x^14-32439888424265528413243378399342552568644965478030 x^15+68825088978597654477652063557339183170651416382641 x^16-135867341956541669905492561815049554343966837567445 x^17+251447917142835691965588466855521655853584645007731 x^18-433773419831451602222315241602852071764727444391468 x^19+575691365976698050598611759218322999175621979237280 x^20+1258006162296018891232934698821230967602863046247698 x^21-11966909252256651635887414952266603485991072085870892 x^22+20516192993742416813305377131960142862404698302991808 x^23-112297142906900156547512589209039171003692165809692592 x^24+284383311944671055231338437580044844178560011339762480 x^25-434544282385525471355636031616340392258689665043857232 x^26+515998890402746059988353878937773825902717756672758944 x^27-434544282385525471355636031616340392258689665043857232 x^28+284383311944671055231338437580044844178560011339762480 x^29-112297142906900156547512589209039171003692165809692592 x^30+20516192993742416813305377131960142862404698302991808 x^31-11966909252256651635887414952266603485991072085870892 x^32+1258006162296018891232934698821230967602863046247698 x^33+575691365976698050598611759218322999175621979237280 x^34-433773419831451602222315241602852071764727444391468 x^35+251447917142835691965588466855521655853584645007731 x^36-135867341956541669905492561815049554343966837567445 x^37+68825088978597654477652063557339183170651416382641 x^38-32439888424265528413243378399342552568644965478030 x^39+14110414239759836788037226668174699270667478002831 x^40-5620898420655018247264527863736206461171696824375 x^41+2035726973962673936768556548444487959577034964941 x^42-665441017450629704016453482050539385456061250640 x^43+194805615325395147436183901120461127685315065219 x^44-50631077765491148061077725412368184943498941689 x^45+11564838991571453261430058004829211136812616993 x^46-2293008845685900071092677023562983173787086642 x^47+388566997194924794803583804536831415388022783 x^48-55143437435185075385160918670408815540387147 x^49+6373954241245307354743533178942169164627389 x^50-576304701126630648558847880605190044645332 x^51+38227289342662905304783305919521634453296 x^52-1654258673756635749850209225965825621490 x^53+35041851399521337210529539577017010812 x^54))/(19318396652959743230502686425819486617600 (-1+x)^4 x^23 (1+x)^4)-1/(875070518221340672 (-1+x)^2 x^23 (1+x)^2) 1363783 \[Pi] (1871246559-86115926325 x+1942712512455 x^2-28639668079880 x^3+310354078953204 x^4-2636793883430564 x^5+18296175150160804 x^6-106659875382111480 x^7+533428077378945430 x^8-2326130132457576170 x^9+8961817853685654390 x^10-30846512027277555800 x^11+95796881203802282580 x^12-270904721495875928340 x^13+703905237795420668388 x^14-1696443501782978476968 x^15+3832908599654986246713 x^16-8228608197567456187515 x^17+17126005979801245920705 x^18-35972612190733153924560 x^19+87669594369115608306600 x^20-127454609111538867166280 x^21-567042789606149423854200 x^22-374159934333833356516400 x^23-1687602702930855579445676 x^24-205988315234292818333388 x^25-1687602702930855579445676 x^26-374159934333833356516400 x^27-567042789606149423854200 x^28-127454609111538867166280 x^29+87669594369115608306600 x^30-35972612190733153924560 x^31+17126005979801245920705 x^32-8228608197567456187515 x^33+3832908599654986246713 x^34-1696443501782978476968 x^35+703905237795420668388 x^36-270904721495875928340 x^37+95796881203802282580 x^38-30846512027277555800 x^39+8961817853685654390 x^40-2326130132457576170 x^41+533428077378945430 x^42-106659875382111480 x^43+18296175150160804 x^44-2636793883430564 x^45+310354078953204 x^46-28639668079880 x^47+1942712512455 x^48-86115926325 x^49+1871246559 x^50) Log[2]-(1363783 \[Pi] (-132756919893262349685+6310643459785315375725 x-147339634648670779488030 x^2+2253211398593809231502925 x^3-25397606834658220510383750 x^4+225168162969659580022858935 x^5-1636612100141789934593811810 x^6+10039885958031578841082946055 x^7-53130559790134633102907950050 x^8+246810146952158448047519985855 x^9-1021359188510324472463526553906 x^10+3815287953138402629269308676463 x^11-13029367002828515829476601408398 x^12+41220913541875596568748308315001 x^13-122666269139266484514771967882230 x^14+350176312083109799638051489010937 x^15-987205205316480776494212050293761 x^16+2889463447846816935306885089352936 x^17+36577565864178472825337448481675328 x^18+38030691769683939330951573276750600 x^19-251104752576378362102985956785909232 x^20-97739343097263156016906787199486500 x^21+88472109605501463065300841113836024 x^22+308443382696800456244764768500201500 x^23-258817078558723567419121086524718696 x^24+101949551271361384103541529972062236 x^25+524540467008154733342902741884459512 x^26+58968626589639875244450374230111708 x^27-179799102716775257631863843076173296 x^28+12883394266050508262591119466984200 x^29-178516172958149036018664347666229184 x^30-8800036652417708030780980299408152 x^31+11955805045071260677659146965249023 x^32-4076791033215621244464627154725639 x^33+1978280277915773271256781912591370 x^34-1036615311626661907837486852195463 x^35+536622463878778718091784330630258 x^36-263900054793269415817930495911569 x^37+120712890281109312883221424412366 x^38-50670725594306512517021591637825 x^39+19323952001085505305659263007774 x^40-6638009963871129037126273670649 x^41+2036888675200518435397991094942 x^42-553387800765653365942240336713 x^43+131769947247334206350435971450 x^44-27165394502070199314096464307 x^45+4774740063703124259351546082 x^46-701243851121318543095702931 x^47+83708863722629637233953419 x^48-7801397920620022668984320 x^49+532465656205007684370432 x^50-23671365582759709900800 x^51+514364337514082205696 x^52) Log[x])/(240537552477083537632938426368 (-1+x)^5 x^19 (1+x)^5)+1/(875070518221340672 (-1+x)^2 x^23 (1+x)^2) 1363783 \[Pi] (1871246559-86115926325 x+1942712512455 x^2-28639668079880 x^3+310354078953204 x^4-2636793883430564 x^5+18296175150160804 x^6-106659875382111480 x^7+533428077378945430 x^8-2326130132457576170 x^9+8961817853685654390 x^10-30846512027277555800 x^11+95796881203802282580 x^12-270904721495875928340 x^13+703905237795420668388 x^14-1696443501782978476968 x^15+3832908599654986246713 x^16-8228608197567456187515 x^17+17126005979801245920705 x^18-35972612190733153924560 x^19+87669594369115608306600 x^20-127454609111538867166280 x^21-567042789606149423854200 x^22-374159934333833356516400 x^23-1687602702930855579445676 x^24-205988315234292818333388 x^25-1687602702930855579445676 x^26-374159934333833356516400 x^27-567042789606149423854200 x^28-127454609111538867166280 x^29+87669594369115608306600 x^30-35972612190733153924560 x^31+17126005979801245920705 x^32-8228608197567456187515 x^33+3832908599654986246713 x^34-1696443501782978476968 x^35+703905237795420668388 x^36-270904721495875928340 x^37+95796881203802282580 x^38-30846512027277555800 x^39+8961817853685654390 x^40-2326130132457576170 x^41+533428077378945430 x^42-106659875382111480 x^43+18296175150160804 x^44-2636793883430564 x^45+310354078953204 x^46-28639668079880 x^47+1942712512455 x^48-86115926325 x^49+1871246559 x^50) Log[1+x])+nu^24 (-((\[Pi] (5791365625364402217771469763049176920401-285014000548938597047619064778434403371104 x+6871975022797967188942912679344824204396054 x^2-108192164277134425241456809439534343666006912 x^3+1250810774978338923205309388498232461517232773 x^4-11322197954868762624686114910012067774710714696 x^5+83556744835451643632238815486171222419546933956 x^6-516927425774907328400822544917244346723760114968 x^7+2735897182494244053457851377321999515527923272972 x^8-12581437761664901529213951590056941063246026768360 x^9+50892923663007372884614762700530387778180098883428 x^10-182914850832642366529968211781140237203314163779768 x^11+589115516083513849693965818981785685973588285950416 x^12-1712990930120250885562873557138098350505689668249544 x^13+4527761667916062529209150627896465228375862690702396 x^14-10950845500454859877316974637537480121547242760890264 x^15+24398409211126701246468139378816265677326188193289756 x^16-50436925299157967479051840378153340802561388978557544 x^17+97501294451525843877863468835933926580223331260949516 x^18-177522680467395466139293996319571820210928574983049784 x^19+302590205375923664985444225475145174384787557480721275 x^20-398504669716437958989291078511097712988242831299113216 x^21-867510115975913858216645301961573558818631197894863078 x^22+8273836712715253062722535054386829939247093550743058400 x^23-14159564823381935569653161949822204522970853255006710905 x^24+77396277389504269138183070597728293339555575108535277440 x^25-195826018287978648692036807181223207847822889937977974688 x^26+299083723283043780001801584284410855673274911071559483520 x^27-355151743916767099707491940043349943417653715630959677344 x^28+299083723283043780001801584284410855673274911071559483520 x^29-195826018287978648692036807181223207847822889937977974688 x^30+77396277389504269138183070597728293339555575108535277440 x^31-14159564823381935569653161949822204522970853255006710905 x^32+8273836712715253062722535054386829939247093550743058400 x^33-867510115975913858216645301961573558818631197894863078 x^34-398504669716437958989291078511097712988242831299113216 x^35+302590205375923664985444225475145174384787557480721275 x^36-177522680467395466139293996319571820210928574983049784 x^37+97501294451525843877863468835933926580223331260949516 x^38-50436925299157967479051840378153340802561388978557544 x^39+24398409211126701246468139378816265677326188193289756 x^40-10950845500454859877316974637537480121547242760890264 x^41+4527761667916062529209150627896465228375862690702396 x^42-1712990930120250885562873557138098350505689668249544 x^43+589115516083513849693965818981785685973588285950416 x^44-182914850832642366529968211781140237203314163779768 x^45+50892923663007372884614762700530387778180098883428 x^46-12581437761664901529213951590056941063246026768360 x^47+2735897182494244053457851377321999515527923272972 x^48-516927425774907328400822544917244346723760114968 x^49+83556744835451643632238815486171222419546933956 x^50-11322197954868762624686114910012067774710714696 x^51+1250810774978338923205309388498232461517232773 x^52-108192164277134425241456809439534343666006912 x^53+6871975022797967188942912679344824204396054 x^54-285014000548938597047619064778434403371104 x^55+5791365625364402217771469763049176920401 x^56))/(3554584984144592754412494302350785537638400 (-1+x)^4 x^24 (1+x)^4))+1/(80506487676363341824 (-1+x)^2 x^24 (1+x)^2) 58642669 \[Pi] (3585147867-172154683428 x+4055284009842 x^2-62470643260740 x^3+707904198173575 x^4-6293705269758192 x^5+45728885237373832 x^6-279312619982946992 x^7+1464337989829882050 x^8-6696224719988673320 x^9+27057503884605011620 x^10-97663242610996503720 x^11+317883621694249403410 x^12-941085827279468052720 x^13+2554834719142563825000 x^14-6412476359409393110064 x^15+15010942266446177904369 x^16-33102939852230874703164 x^17+69658379440996674979950 x^18-142614001990872191367900 x^19+295487628293397805458765 x^20-711369911282226203985120 x^21+1031995536931918076016400 x^22+4548408761657710561967520 x^23+3059942634362293347391372 x^24+13536803686211534247906640 x^25+1726543432027956597242616 x^26+13536803686211534247906640 x^27+3059942634362293347391372 x^28+4548408761657710561967520 x^29+1031995536931918076016400 x^30-711369911282226203985120 x^31+295487628293397805458765 x^32-142614001990872191367900 x^33+69658379440996674979950 x^34-33102939852230874703164 x^35+15010942266446177904369 x^36-6412476359409393110064 x^37+2554834719142563825000 x^38-941085827279468052720 x^39+317883621694249403410 x^40-97663242610996503720 x^41+27057503884605011620 x^42-6696224719988673320 x^43+1464337989829882050 x^44-279312619982946992 x^45+45728885237373832 x^46-6293705269758192 x^47+707904198173575 x^48-62470643260740 x^49+4055284009842 x^50-172154683428 x^51+3585147867 x^52) Log[2]+(58642669 \[Pi] (-493495762724597870055+24427273260360272342040 x-594153813553195278969495 x^2+9469691198160759320760720 x^3-111280960698214072075074765 x^4+1028768071204000637128990800 x^5-7797514573588437816725514345 x^6+49872344850974240038826244720 x^7-275032308936009834851071555860 x^8+1330194366763250126287327390320 x^9-5722581340631565212185736477460 x^10+22171065380513096423296001185776 x^11-78248975346155842939405190825303 x^12+254450319330576178669166991457808 x^13-771711417388326744536825711286611 x^14+2214540673334753947217661163093200 x^15-6128255573496098014615638312943047 x^16+16826623570594816987960434562506936 x^17-48179305952505337222045894215886551 x^18-583028612656553993670174187728915968 x^19-622880243602428618016667873026092474 x^20+4028837489833792834675565005126812800 x^21+1594892802898446499418205207239445422 x^22-1410215979928215123824872668190358080 x^23-4953181643111612576677714534913993936 x^24+4138845354223017262212353828699331264 x^25-1639174044891199517249603154668612816 x^26-8401466809305087016771150531765090880 x^27-963003070209244714276127660960265298 x^28+2874395178886891706862467278516831360 x^29-193652603527254868476016234940968378 x^30+2873714685092673058953676910032597504 x^31+138461060091666528807829248393451817 x^32-190114795534490836523606914269110088 x^33+64785011870039021992181952567378489 x^34-31651256216435479636959409247208240 x^35+16805176669516666154564388354270893 x^36-8866606120519016118987809842840048 x^37+4469898173883824609862444610747049 x^38-2108414397695434200568498713978896 x^39+918357583418517185837516287673580 x^40-365854715938088786117823837574544 x^41+132248221897371185656497031218924 x^42-43054398880076453751105589118352 x^43+12527167572183995891051096659863 x^44-3229944152248881387024506757040 x^45+730663174809659821348843242291 x^46-143267200002826829672220175984 x^47+23978289299113158101260260713 x^48-3357229766798411786329101288 x^49+382491620109400594121413145 x^50-34059670215607247519612928 x^51+2223503093727086675755008 x^52-94643038102591125848064 x^53+1970955883531412176896 x^54) Log[x])/(44258909655783370924460670451712 (-1+x)^5 x^20 (1+x)^5)-1/(80506487676363341824 (-1+x)^2 x^24 (1+x)^2) 58642669 \[Pi] (3585147867-172154683428 x+4055284009842 x^2-62470643260740 x^3+707904198173575 x^4-6293705269758192 x^5+45728885237373832 x^6-279312619982946992 x^7+1464337989829882050 x^8-6696224719988673320 x^9+27057503884605011620 x^10-97663242610996503720 x^11+317883621694249403410 x^12-941085827279468052720 x^13+2554834719142563825000 x^14-6412476359409393110064 x^15+15010942266446177904369 x^16-33102939852230874703164 x^17+69658379440996674979950 x^18-142614001990872191367900 x^19+295487628293397805458765 x^20-711369911282226203985120 x^21+1031995536931918076016400 x^22+4548408761657710561967520 x^23+3059942634362293347391372 x^24+13536803686211534247906640 x^25+1726543432027956597242616 x^26+13536803686211534247906640 x^27+3059942634362293347391372 x^28+4548408761657710561967520 x^29+1031995536931918076016400 x^30-711369911282226203985120 x^31+295487628293397805458765 x^32-142614001990872191367900 x^33+69658379440996674979950 x^34-33102939852230874703164 x^35+15010942266446177904369 x^36-6412476359409393110064 x^37+2554834719142563825000 x^38-941085827279468052720 x^39+317883621694249403410 x^40-97663242610996503720 x^41+27057503884605011620 x^42-6696224719988673320 x^43+1464337989829882050 x^44-279312619982946992 x^45+45728885237373832 x^46-6293705269758192 x^47+707904198173575 x^48-62470643260740 x^49+4055284009842 x^50-172154683428 x^51+3585147867 x^52) Log[1+x])+nu^25 ((\[Pi] (334404234191256110502890577931632977322971-17127771820429198687288133785539517569748800 x+430137222917187128752042229226029220667750751 x^2-7059457040237371270968806427082734099942017920 x^3+85150716929743254156034033821258207087155661431 x^4-804879198559032901660929894880489534401385193536 x^5+6208345163084789213235360810439726813592895301251 x^6-40180509772012521910903646245684589233929528457984 x^7+222677115310379126999371828170114515662207526437596 x^8-1073219350864583191136706241842772168553821788035840 x^9+4553797544695805200650795808871634129114084456866460 x^10-17181708799879760384178857932226244301404628224208640 x^11+58130740598188400458771339367335710784035756616754040 x^12-177641952363165186290088537283720612519012166202721280 x^13+493534659879308286187880645137204859805707849928469800 x^14-1254228230705037343240875441662948591603554165794617600 x^15+2933161082757007220229365258454402756765280578747530460 x^16-6351996440720029469142498079534092501971643745488807680 x^17+12824954825006344955128689357070325100704507364817246140 x^18-24323523602903196532673599483851678679558417295660099840 x^19+43630774043787255634424027229028002329879309024912926365 x^20-73554689847521000025890166717577221616798283620627881920 x^21+96184440553458405932453092231172823729719597874092713065 x^22+208642539417492729768073951265209373670393661310109216640 x^23-1994788620092393785218818025527731015906471320481153598455 x^24+3408207967182670550034851865388185041609485527278500303168 x^25-18604807530157361316274793182613193516805393892673985618771 x^26+47035073791985100313210812196840718496499554731386108028928 x^27-71805566443723289784242701876220755060636103486089386630304 x^28+85268374060029949349140765114927546198667420443722538027008 x^29-71805566443723289784242701876220755060636103486089386630304 x^30+47035073791985100313210812196840718496499554731386108028928 x^31-18604807530157361316274793182613193516805393892673985618771 x^32+3408207967182670550034851865388185041609485527278500303168 x^33-1994788620092393785218818025527731015906471320481153598455 x^34+208642539417492729768073951265209373670393661310109216640 x^35+96184440553458405932453092231172823729719597874092713065 x^36-73554689847521000025890166717577221616798283620627881920 x^37+43630774043787255634424027229028002329879309024912926365 x^38-24323523602903196532673599483851678679558417295660099840 x^39+12824954825006344955128689357070325100704507364817246140 x^40-6351996440720029469142498079534092501971643745488807680 x^41+2933161082757007220229365258454402756765280578747530460 x^42-1254228230705037343240875441662948591603554165794617600 x^43+493534659879308286187880645137204859805707849928469800 x^44-177641952363165186290088537283720612519012166202721280 x^45+58130740598188400458771339367335710784035756616754040 x^46-17181708799879760384178857932226244301404628224208640 x^47+4553797544695805200650795808871634129114084456866460 x^48-1073219350864583191136706241842772168553821788035840 x^49+222677115310379126999371828170114515662207526437596 x^50-40180509772012521910903646245684589233929528457984 x^51+6208345163084789213235360810439726813592895301251 x^52-804879198559032901660929894880489534401385193536 x^53+85150716929743254156034033821258207087155661431 x^54-7059457040237371270968806427082734099942017920 x^55+430137222917187128752042229226029220667750751 x^56-17127771820429198687288133785539517569748800 x^57+334404234191256110502890577931632977322971 x^58))/(227493438985253936282399635350450274408857600 (-1+x)^4 x^25 (1+x)^4)-1/(644051901410906734592 (-1+x)^2 x^25 (1+x)^2) 58642669 \[Pi] (25804135049-1290653232120 x+31689605203767 x^2-509182416915120 x^3+6022384528030299 x^4-55922309406926040 x^5+424648642376872485 x^6-2712348428487372480 x^7+14877714823120012110 x^8-71210369812578943440 x^9+301253364257109878130 x^10-1138482270071316904800 x^11+3878867277808793598690 x^12-12012085187084299026000 x^13+34069345455660543211230 x^14-89154065533030223647680 x^15+216878100262390662286995 x^16-494447615468506333699560 x^17+1066527444950255982331245 x^18-2203453414773473423680080 x^19+4443184056947370557336865 x^20-9089467491201513408649800 x^21+21631631382225731197940895 x^22-31316942181399332828937600 x^23-136774697757273796428036620 x^24-93664398174873386439751392 x^25-407088125766707398628549748 x^26-54005872978130574104833856 x^27-407088125766707398628549748 x^28-93664398174873386439751392 x^29-136774697757273796428036620 x^30-31316942181399332828937600 x^31+21631631382225731197940895 x^32-9089467491201513408649800 x^33+4443184056947370557336865 x^34-2203453414773473423680080 x^35+1066527444950255982331245 x^36-494447615468506333699560 x^37+216878100262390662286995 x^38-89154065533030223647680 x^39+34069345455660543211230 x^40-12012085187084299026000 x^41+3878867277808793598690 x^42-1138482270071316904800 x^43+301253364257109878130 x^44-71210369812578943440 x^45+14877714823120012110 x^46-2712348428487372480 x^47+424648642376872485 x^48-55922309406926040 x^49+6022384528030299 x^50-509182416915120 x^51+31689605203767 x^52-1290653232120 x^53+25804135049 x^54) Log[2]-(58642669 \[Pi] (-27615770137927021275225+1421267796646841865758400 x-35960699846809404492565740 x^2+596450922296724295464081600 x^3-7296637383083886152145522120 x^4+70242009522281657506297051200 x^5-554465594358039130168736376900 x^6+3693228953076184011993126100800 x^7-21205526881280138042504698842255 x^8+106722643335441091629656653382400 x^9-477291252709597157319141555028560 x^10+1919319140286028552838079698031360 x^11-7013996120911221273711909034659465 x^12+23531111490831432081219852783510720 x^13-73225202259576965874793059157575420 x^14+213772444516852450820790321574626240 x^15-593565334532811896862523356359382330 x^16+1596683168154793741472460372877237440 x^17-4279603297129118967006979209408820140 x^18+12009261734772158652333945217913430720 x^19+139420974058790224818202048085713984505 x^20+152686058935890292963101166763523890304 x^21-969355467365259702411236870602871631432 x^22-389650153568121648882130228833236704640 x^23+337176687221326233287772336057136651914 x^24+1192704674501681477454077819870392396800 x^25-992728363806834963847700590176114638656 x^26+395237548062178338855570713037543091200 x^27+2018200341935461896809905421651734371978 x^28+235426439913683640474033184405144576640 x^29-689254099118940477543136474294555602504 x^30+43708972467088149163270979017787235456 x^31-693597917898858149669640467996719735815 x^32-32694472401699789530011623738818452800 x^33+45351399165992196088099469918264872020 x^34-15438252913179829154698706407995220800 x^35+7587534231201824906063473998330112710 x^36-4076788799559650679836977637996051520 x^37+2188348448471339375381065272466831620 x^38-1128243348107861675846756724688100160 x^39+547163668109343209620017146712945015 x^40-246403387092588616419601746436435200 x^41+102092304610664818649666778508705200 x^42-38629323298265055758678795938479360 x^43+13257885269266199848649484954579825 x^44-4099386346072567640569500286230720 x^45+1133649583434786748346499088750524 x^46-278064780216082024935043533604800 x^47+59902032502916673542468657918520 x^48-11197303886048723213726986708800 x^49+1788546341149744278059546489620 x^50-239246301714359396583192893760 x^51+26068923036804529363768530855 x^52-2222378893395334469297111040 x^53+139031894246317684665876480 x^54-5676352944570467069460480 x^55+113487786124310894084096 x^56) Log[x])/(2832570217970135739165482908909568 (-1+x)^5 x^21 (1+x)^5)+1/(644051901410906734592 (-1+x)^2 x^25 (1+x)^2) 58642669 \[Pi] (25804135049-1290653232120 x+31689605203767 x^2-509182416915120 x^3+6022384528030299 x^4-55922309406926040 x^5+424648642376872485 x^6-2712348428487372480 x^7+14877714823120012110 x^8-71210369812578943440 x^9+301253364257109878130 x^10-1138482270071316904800 x^11+3878867277808793598690 x^12-12012085187084299026000 x^13+34069345455660543211230 x^14-89154065533030223647680 x^15+216878100262390662286995 x^16-494447615468506333699560 x^17+1066527444950255982331245 x^18-2203453414773473423680080 x^19+4443184056947370557336865 x^20-9089467491201513408649800 x^21+21631631382225731197940895 x^22-31316942181399332828937600 x^23-136774697757273796428036620 x^24-93664398174873386439751392 x^25-407088125766707398628549748 x^26-54005872978130574104833856 x^27-407088125766707398628549748 x^28-93664398174873386439751392 x^29-136774697757273796428036620 x^30-31316942181399332828937600 x^31+21631631382225731197940895 x^32-9089467491201513408649800 x^33+4443184056947370557336865 x^34-2203453414773473423680080 x^35+1066527444950255982331245 x^36-494447615468506333699560 x^37+216878100262390662286995 x^38-89154065533030223647680 x^39+34069345455660543211230 x^40-12012085187084299026000 x^41+3878867277808793598690 x^42-1138482270071316904800 x^43+301253364257109878130 x^44-71210369812578943440 x^45+14877714823120012110 x^46-2712348428487372480 x^47+424648642376872485 x^48-55922309406926040 x^49+6022384528030299 x^50-509182416915120 x^51+31689605203767 x^52-1290653232120 x^53+25804135049 x^54) Log[1+x])+nu^26 (-((\[Pi] (969421899519423848525936896634974930763011005-51596116607304595138477941207781616838609802880 x+1347469464931697561281004736430381972666074444882 x^2-23014987113668162303810653021007977882442419504256 x^3+289133115019471472409012964838058604770823059833038 x^4-2848806332896398006964800107257456343938606130534528 x^5+22924088347082210012472510198346115140499209408915138 x^6-154911414729949256484390360036565990640191491671106176 x^7+897152056553392363608273728405652106000568007501248437 x^8-4522409528658645160983084128704609023386251932740149760 x^9+20086503367407261331778623936316237406875733660488516120 x^10-79393138465050360873410657207470969682097108492228231680 x^11+281583457787480660319955230835050280233030659075527880540 x^12-902543759240911433381266570977770167265188254935769605120 x^13+2630889888033663805748394131890513917808255270649636030240 x^14-7014881939960826786286636752375036490605133099653366041600 x^15+17203740322300389275599538091900965975389004689315780132940 x^16-39023089053423129481579998383331963510619998685070565040640 x^17+82350239888107613517207704033686601814785033869067780129720 x^18-162729471075015203444472302958799226897547299829734557544960 x^19+303285183802249613060764801897967054037742490667745994081555 x^20-536626109338754827747859541170063118179908152282402800946560 x^21+895531021293259597227571440890914043705495984808443510147390 x^22-1163379789065293082874039485259131466111008369610583469651840 x^23-2515284062239221196397437806731951720256289381814486763086230 x^24+24103107907688212559586630222370455944184261491822791220877440 x^25-41118763262627296852973659442843857253435741481049904545153570 x^26+224179924938153946955987143796783074475478671144404177123342976 x^27-566327156494259988144667003493074656140261399838367017035296613 x^28+864243399926250568944080604244806937827795033787354163194179584 x^29-1026304798528987242072623131277467484918986803546377747662405184 x^30+864243399926250568944080604244806937827795033787354163194179584 x^31-566327156494259988144667003493074656140261399838367017035296613 x^32+224179924938153946955987143796783074475478671144404177123342976 x^33-41118763262627296852973659442843857253435741481049904545153570 x^34+24103107907688212559586630222370455944184261491822791220877440 x^35-2515284062239221196397437806731951720256289381814486763086230 x^36-1163379789065293082874039485259131466111008369610583469651840 x^37+895531021293259597227571440890914043705495984808443510147390 x^38-536626109338754827747859541170063118179908152282402800946560 x^39+303285183802249613060764801897967054037742490667745994081555 x^40-162729471075015203444472302958799226897547299829734557544960 x^41+82350239888107613517207704033686601814785033869067780129720 x^42-39023089053423129481579998383331963510619998685070565040640 x^43+17203740322300389275599538091900965975389004689315780132940 x^44-7014881939960826786286636752375036490605133099653366041600 x^45+2630889888033663805748394131890513917808255270649636030240 x^46-902543759240911433381266570977770167265188254935769605120 x^47+281583457787480660319955230835050280233030659075527880540 x^48-79393138465050360873410657207470969682097108492228231680 x^49+20086503367407261331778623936316237406875733660488516120 x^50-4522409528658645160983084128704609023386251932740149760 x^51+897152056553392363608273728405652106000568007501248437 x^52-154911414729949256484390360036565990640191491671106176 x^53+22924088347082210012472510198346115140499209408915138 x^54-2848806332896398006964800107257456343938606130534528 x^55+289133115019471472409012964838058604770823059833038 x^56-23014987113668162303810653021007977882442419504256 x^57+1347469464931697561281004736430381972666074444882 x^58-51596116607304595138477941207781616838609802880 x^59+969421899519423848525936896634974930763011005 x^60))/(727979004752812596103678833121440878108344320000 (-1+x)^4 x^26 (1+x)^4))+(2756205443 \[Pi] (99216263685-5160827009800 x+131861897324724 x^2-2206208638481400 x^3+27188748105285474 x^4-263224225196875800 x^5+2085230818073416260 x^6-13902796276069357800 x^7+79643565181936207335 x^8-398296821652776898800 x^9+1761112693756234923000 x^10-6957402626958721674000 x^11+24778242135673017916980 x^12-80182074558413438470800 x^13+237457239584370982666680 x^14-647958595420203730758000 x^15+1640133071985101667828525 x^16-3877954366428479427485400 x^17+8630413070523082452521820 x^18-18242069534277706330895400 x^19+37055521071385736963817150 x^20-73674957134349351884493000 x^21+148932809079207976548580140 x^22-350606515543967879846278200 x^23+506579511764712989615299815 x^24+2192996964970975381336301920 x^25+1526566496823074802092767440 x^26+6527803228505338374640291488 x^27+897283247042270804994615128 x^28+6527803228505338374640291488 x^29+1526566496823074802092767440 x^30+2192996964970975381336301920 x^31+506579511764712989615299815 x^32-350606515543967879846278200 x^33+148932809079207976548580140 x^34-73674957134349351884493000 x^35+37055521071385736963817150 x^36-18242069534277706330895400 x^37+8630413070523082452521820 x^38-3877954366428479427485400 x^39+1640133071985101667828525 x^40-647958595420203730758000 x^41+237457239584370982666680 x^42-80182074558413438470800 x^43+24778242135673017916980 x^44-6957402626958721674000 x^45+1761112693756234923000 x^46-398296821652776898800 x^47+79643565181936207335 x^48-13902796276069357800 x^49+2085230818073416260 x^50-263224225196875800 x^51+27188748105285474 x^52-2206208638481400 x^53+131861897324724 x^54-5160827009800 x^55+99216263685 x^56) Log[2])/(128810380282181346918400 (-1+x)^2 x^26 (1+x)^2)+(2756205443 \[Pi] (-1653739496184178483004925+88370464441366468080720000 x-2322618527837753002616993325 x^2+40033656053963337741463488000 x^3-509137473623620102434319861260 x^4+5096856754146984679623348864000 x^5-41847005987847033730431363108420 x^6+289945760542495542123645314880000 x^7-1731582468051883245474795531323055 x^8+9061455362645856340823036061744000 x^9-42111600976100510460645148775163015 x^10+175787936441925619761681846001920000 x^11-665769972896745678963992263536255825 x^12+2309146660756265030945978792026550400 x^13-7401608373994077450571565012421599145 x^14+22134531933064349166221568589230067200 x^15-62419607027658416929043189715413378790 x^16+168184868325584392532980096247379744000 x^17-440836156125995010178330623837331747710 x^18+1155697536384173602358029630364452185600 x^19-3183479872462555087575044500103216363355 x^20-35568344686005594284309808557139754330240 x^21-39846469365978400516307554753619558946555 x^22+248723744695707576137251758114233925141504 x^23+101378759858506963263923656051592104182474 x^24-85994512906532058697784739937246851218688 x^25-306251833797652679410269663719652416843622 x^26+253975179740478961251120451609959110451200 x^27-101631014524190728630157792825995827638118 x^28-517074076333530548781798188521980845997312 x^29-61286369265583420360006950081485888093494 x^30+176290926506100860529838815815242725098496 x^31-10532900545269182812079681854785627641595 x^32+178495747214104083898552553439505487648640 x^33+8238580089707418432945051672337177774245 x^34-11540927824531684458074923850736859814400 x^35+3923247021664296706403408633717202652290 x^36-1938279073168307229221370743355492576000 x^37+1052729633027193507936240707359695034650 x^38-574022442188392628750854075245963686400 x^39+302052496907998209772716214434350604375 x^40-150226886157684732117732329469710716800 x^41+69726545408045633427717251880518835375 x^42-29934032435337486229835661592678963200 x^43+11802792246599825035667405829170518905 x^44-4247603999214811101479569418006889600 x^45+1386766851621495876120497414584875345 x^46-408127242573290976127235147539852800 x^47+107510480601832277971803363761664444 x^48-25142996375753505394127080113945600 x^49+5169433739469661108496351988447732 x^50-923179387589058037296194503539200 x^51+141020867076701068571002922027475 x^52-18058014882673573422761790384000 x^53+1885420483005041965824478149123 x^54-154158648537056652325552128000 x^55+9258010947992359893221769216 x^56-363160915597794861069107200 x^57+6981723877513419911331840 x^58) Log[x])/(9064224697504434365329545308510617600 (-1+x)^5 x^22 (1+x)^5)-(2756205443 \[Pi] (99216263685-5160827009800 x+131861897324724 x^2-2206208638481400 x^3+27188748105285474 x^4-263224225196875800 x^5+2085230818073416260 x^6-13902796276069357800 x^7+79643565181936207335 x^8-398296821652776898800 x^9+1761112693756234923000 x^10-6957402626958721674000 x^11+24778242135673017916980 x^12-80182074558413438470800 x^13+237457239584370982666680 x^14-647958595420203730758000 x^15+1640133071985101667828525 x^16-3877954366428479427485400 x^17+8630413070523082452521820 x^18-18242069534277706330895400 x^19+37055521071385736963817150 x^20-73674957134349351884493000 x^21+148932809079207976548580140 x^22-350606515543967879846278200 x^23+506579511764712989615299815 x^24+2192996964970975381336301920 x^25+1526566496823074802092767440 x^26+6527803228505338374640291488 x^27+897283247042270804994615128 x^28+6527803228505338374640291488 x^29+1526566496823074802092767440 x^30+2192996964970975381336301920 x^31+506579511764712989615299815 x^32-350606515543967879846278200 x^33+148932809079207976548580140 x^34-73674957134349351884493000 x^35+37055521071385736963817150 x^36-18242069534277706330895400 x^37+8630413070523082452521820 x^38-3877954366428479427485400 x^39+1640133071985101667828525 x^40-647958595420203730758000 x^41+237457239584370982666680 x^42-80182074558413438470800 x^43+24778242135673017916980 x^44-6957402626958721674000 x^45+1761112693756234923000 x^46-398296821652776898800 x^47+79643565181936207335 x^48-13902796276069357800 x^49+2085230818073416260 x^50-263224225196875800 x^51+27188748105285474 x^52-2206208638481400 x^53+131861897324724 x^54-5160827009800 x^55+99216263685 x^56) Log[1+x])/(128810380282181346918400 (-1+x)^2 x^26 (1+x)^2))+nu^27 ((\[Pi] (47477829262186945573089736879676489382318775470-2622111579259369073720877558126592117849313458515 x+71106045311572652220398766720547899728776078227490 x^2-1261999207374335612547676636150373947819831192451406 x^3+16486331615398928390653813131099772499852570383598170 x^4-169041490546378390327813429751194317089228187676478354 x^5+1416645658439658618403540648607924436848509221637203250 x^6-9977747707425540018277893483523044018608742286664575454 x^7+60275419931500215436163872180526519730505433794150158472 x^8-317186293476106020079565713463194554053357790825030451931 x^9+1471833949354420452695215515432493930834824924208403465308 x^10-6082373332538830591680621910843502597399137296127548052840 x^11+22570059678080164896752859426674502002497842866724637252528 x^12-75733203793707546771726604116312054065221841292856370115940 x^13+231208267474082879197868665772554201794089022367661335122208 x^14-645792321837300405500258289379535671446092857790360749339360 x^15+1658851772059592383584903328920533920280219895566633250507088 x^16-3938615022253749479785096281110981845081619906943466862284660 x^17+8688497573556962974373498256966073001056812643903376116805728 x^18-17906822661760082580829464428802343790010820979146281609156040 x^19+34694103328485199736437483579008988720302315220456241086924948 x^20-63631102845350522029459570198812685139212443491479912517717725 x^21+111175284181559316143924136771618030854704700104886510691976648 x^22-183796677523819499021239124638370192903966127993854154700187170 x^23+237316388941522163099680144556850041419678200863492107312202878 x^24+511530085208027346589844505050419946298277595811265675935119690 x^25-4912267615549319594713359393818669930351539673763627987911614282 x^26+8368214224720501589728819754985242163037677660819333127515659390 x^27-45569448534961380900345730134169301193109656914679311252884505650 x^28+115038444445001038250942524996827240692174717987596689618876092971 x^29-175493138338065488174874286892017479642747417546554054105195693854 x^30+208406928248251973560387569256585054750972375855184716152663537088 x^31-175493138338065488174874286892017479642747417546554054105195693854 x^32+115038444445001038250942524996827240692174717987596689618876092971 x^33-45569448534961380900345730134169301193109656914679311252884505650 x^34+8368214224720501589728819754985242163037677660819333127515659390 x^35-4912267615549319594713359393818669930351539673763627987911614282 x^36+511530085208027346589844505050419946298277595811265675935119690 x^37+237316388941522163099680144556850041419678200863492107312202878 x^38-183796677523819499021239124638370192903966127993854154700187170 x^39+111175284181559316143924136771618030854704700104886510691976648 x^40-63631102845350522029459570198812685139212443491479912517717725 x^41+34694103328485199736437483579008988720302315220456241086924948 x^42-17906822661760082580829464428802343790010820979146281609156040 x^43+8688497573556962974373498256966073001056812643903376116805728 x^44-3938615022253749479785096281110981845081619906943466862284660 x^45+1658851772059592383584903328920533920280219895566633250507088 x^46-645792321837300405500258289379535671446092857790360749339360 x^47+231208267474082879197868665772554201794089022367661335122208 x^48-75733203793707546771726604116312054065221841292856370115940 x^49+22570059678080164896752859426674502002497842866724637252528 x^50-6082373332538830591680621910843502597399137296127548052840 x^51+1471833949354420452695215515432493930834824924208403465308 x^52-317186293476106020079565713463194554053357790825030451931 x^53+60275419931500215436163872180526519730505433794150158472 x^54-9977747707425540018277893483523044018608742286664575454 x^55+1416645658439658618403540648607924436848509221637203250 x^56-169041490546378390327813429751194317089228187676478354 x^57+16486331615398928390653813131099772499852570383598170 x^58-1261999207374335612547676636150373947819831192451406 x^59+71106045311572652220398766720547899728776078227490 x^60-2622111579259369073720877558126592117849313458515 x^61+47477829262186945573089736879676489382318775470 x^62))/(39206869255972906961583845726683315863835115520000 (-1+x)^4 x^27 (1+x)^4)-(665290969 \[Pi] (692487623190-37404531409245 x+993021555236150 x^2-17273517390804948 x^3+221451433585059468 x^4-2231658285742687698 x^5+18412795036249980300 x^6-127929788903115778020 x^7+764094498046245233010 x^8-3985908784991429294895 x^9+18390450729308926945170 x^10-75830916371593909539000 x^11+281904569828710995718200 x^12-952101964679204899719060 x^13+2941557998999794327112760 x^14-8366787735881758736931960 x^15+22044508228741922801194950 x^16-54135663357005033092697925 x^17+124716376982607863728581990 x^18-271484159443008292914314940 x^19+563211781466713949244985140 x^20-1126267638006473037993545550 x^21+2210058620915256938420392500 x^22-4417951986054718894479591180 x^23+10294057484314042278378297330 x^24-14844983967558716345623487535 x^25-63716087160851563647275193710 x^26-45030333795333521996577598800 x^27-189688890959647110530673410544 x^28-26926753563111830337354950296 x^29-189688890959647110530673410544 x^30-45030333795333521996577598800 x^31-63716087160851563647275193710 x^32-14844983967558716345623487535 x^33+10294057484314042278378297330 x^34-4417951986054718894479591180 x^35+2210058620915256938420392500 x^36-1126267638006473037993545550 x^37+563211781466713949244985140 x^38-271484159443008292914314940 x^39+124716376982607863728581990 x^40-54135663357005033092697925 x^41+22044508228741922801194950 x^42-8366787735881758736931960 x^43+2941557998999794327112760 x^44-952101964679204899719060 x^45+281904569828710995718200 x^46-75830916371593909539000 x^47+18390450729308926945170 x^48-3985908784991429294895 x^49+764094498046245233010 x^50-127929788903115778020 x^51+18412795036249980300 x^52-2231658285742687698 x^53+221451433585059468 x^54-17273517390804948 x^55+993021555236150 x^56-37404531409245 x^57+692487623190 x^58) Log[2])/(239219277666908215705600 (-1+x)^2 x^27 (1+x)^2)-(665290969 \[Pi] (-11251601740400568846439140+623459790061435288092856725 x-16999073783300669062677117300 x^2+304088028369916206369628563525 x^3-4015135397504121893691487504134 x^4+41744605341347861231960734255020 x^5-356045875685105316854205369796632 x^6+2563132827221710188230147056034340 x^7-15904631034503997886600006136109480 x^8+86465551470763607195736833382135735 x^9-417302086314586795119756298028001060 x^10+1807782927589313362941340614460328655 x^11-7097613168808456752208834561756502880 x^12+25476578012814229616330176521226814025 x^13-84300563447062981277110915388244067260 x^14+259285597863533417562842154672926212065 x^15-747851122523325116965600993147766863680 x^16+2043311813945601192598247656528996968630 x^17-5356025290192470462105942575178586486800 x^18+13708260886102766463736947628360918627470 x^19-35211390068038166028319476446898981547590 x^20+95345213687295701656903634463358724351235 x^21+1028069268452661123812169720138614976891140 x^22+1176021123600556934751818331851748730165155 x^23-7228098031394666956368320206288059058241292 x^24-2983788836872713672456603760841289960577914 x^25+2484635704172454506591158788968271157214424 x^26+8905687667449541031906625174033076826279222 x^27-7360319520480358036952375031503111885673400 x^28+2959803889322491901626473635935389643050294 x^29+15005730776805893929539381057973510148275416 x^30+1804610543037492596564533669806069084791942 x^31-5107783317128999449438255134080730441858828 x^32+287758561932701317268768318824925459601315 x^33-5201766818592028894882326230290154649466620 x^34-235278584678950789584683284732957803141885 x^35+332732740934322824955693296109514764997050 x^36-112917893773148541784200347312071003343730 x^37+56042667238893314012064061120178179311600 x^38-30738344979310798181987623760368183826250 x^39+17002989503288434604618689952268678432960 x^40-9115620647039660572717866091104662994975 x^41+4639245139384266929988559572256933706820 x^42-2213359562714948072919700391559142440375 x^43+981383218703497900679088243804707087520 x^44-401685799765929000706788933213960647985 x^45+150893198956477658221858247492621097180 x^46-51735822895591588074659318249852782665 x^47+16099036583226683568557000785994573400 x^48-4518962772036682970120256450115444188 x^49+1136323238556485847786832555247155176 x^50-253904776694424193908430625250785364 x^51+49923979234827791218321569446541562 x^52-8534481442062433078855987574790075 x^53+1249128070904546655697985210566284 x^54-153399716692340833812935955787371 x^55+15373761175225510349983464107292 x^56-1207619396616515855545565970432 x^57+69731491330111313401736069120 x^58-2632109901822559306572103680 x^59+48729484402455694446428160 x^60) Log[x])/(16833560152508235249897727001519718400 (-1+x)^5 x^23 (1+x)^5)+(665290969 \[Pi] (692487623190-37404531409245 x+993021555236150 x^2-17273517390804948 x^3+221451433585059468 x^4-2231658285742687698 x^5+18412795036249980300 x^6-127929788903115778020 x^7+764094498046245233010 x^8-3985908784991429294895 x^9+18390450729308926945170 x^10-75830916371593909539000 x^11+281904569828710995718200 x^12-952101964679204899719060 x^13+2941557998999794327112760 x^14-8366787735881758736931960 x^15+22044508228741922801194950 x^16-54135663357005033092697925 x^17+124716376982607863728581990 x^18-271484159443008292914314940 x^19+563211781466713949244985140 x^20-1126267638006473037993545550 x^21+2210058620915256938420392500 x^22-4417951986054718894479591180 x^23+10294057484314042278378297330 x^24-14844983967558716345623487535 x^25-63716087160851563647275193710 x^26-45030333795333521996577598800 x^27-189688890959647110530673410544 x^28-26926753563111830337354950296 x^29-189688890959647110530673410544 x^30-45030333795333521996577598800 x^31-63716087160851563647275193710 x^32-14844983967558716345623487535 x^33+10294057484314042278378297330 x^34-4417951986054718894479591180 x^35+2210058620915256938420392500 x^36-1126267638006473037993545550 x^37+563211781466713949244985140 x^38-271484159443008292914314940 x^39+124716376982607863728581990 x^40-54135663357005033092697925 x^41+22044508228741922801194950 x^42-8366787735881758736931960 x^43+2941557998999794327112760 x^44-952101964679204899719060 x^45+281904569828710995718200 x^46-75830916371593909539000 x^47+18390450729308926945170 x^48-3985908784991429294895 x^49+764094498046245233010 x^50-127929788903115778020 x^51+18412795036249980300 x^52-2231658285742687698 x^53+221451433585059468 x^54-17273517390804948 x^55+993021555236150 x^56-37404531409245 x^57+692487623190 x^58) Log[1+x])/(239219277666908215705600 (-1+x)^2 x^27 (1+x)^2))+nu^28 (-((\[Pi] (183497989142986814649962109112206639373230255750-10502029507542087844786118971339862247191988941520 x+295315759851854831435930892887082044955832570683740 x^2-5438544259514586024741350044739257455268778973425840 x^3+73770961628585951038522198154675764454326748262141871 x^4-785950860774967861290759533430897678090645857794523120 x^5+6848801348581100117104893414565699980647041007034550414 x^6-50194276257158286663687568157491666697709258974889969200 x^7+315756221864062089911267415753432789399692503072785797114 x^8-1731567321677339503021153558685829856512850806357674780352 x^9+8379493886727551928791811777441876830989476551170736150646 x^10-36139159504909761869564851068470586936874456866901598682528 x^11+140048443474333130901140787483507967039363783025047678801365 x^12-491063264809775795150005481939387813102204118597520098258048 x^13+1567393460186377666568686789726957627836268273887074489538840 x^14-4578655962576012927466165541445809210547353126752994527580928 x^15+12301700162893606402562338691739071188549021134291361140112560 x^16-30542408621460262650401491824270579078351791869152779229019008 x^17+70401022085007606107110940592298567266888419386150141454556360 x^18-151389371935204686283814773152628352959752484938978468336853248 x^19+305308942022874246043357047875830224687695174658578837503404315 x^20-580891137857055402229630810344710084842772146854573815598828768 x^21+1049725849043485000012252780006251421734400264464957780456568650 x^22-1812762428283117777893854017709934457119538289377353467527883968 x^23+2970857933912953585825878377431991301430746563732952540554763270 x^24-3814176513657232648764625823210818279840958355921025219182765648 x^25-8198436827277081994545274972446174954316594411733101171722534990 x^26+78886449782012439618600297722822043296228783190905234320709388912 x^27-134207918781441670407204848019718936876356730577102423914715014815 x^28+730009235469345923167549649906447061095736243273292567762112855600 x^29-1841696184619255430469179178901265440086698335135935773522093432636 x^30+2808649758734927008259250486971633722154620967792585265111576445264 x^31-3335510381566873783761339299118213917147975525087674515913017843308 x^32+2808649758734927008259250486971633722154620967792585265111576445264 x^33-1841696184619255430469179178901265440086698335135935773522093432636 x^34+730009235469345923167549649906447061095736243273292567762112855600 x^35-134207918781441670407204848019718936876356730577102423914715014815 x^36+78886449782012439618600297722822043296228783190905234320709388912 x^37-8198436827277081994545274972446174954316594411733101171722534990 x^38-3814176513657232648764625823210818279840958355921025219182765648 x^39+2970857933912953585825878377431991301430746563732952540554763270 x^40-1812762428283117777893854017709934457119538289377353467527883968 x^41+1049725849043485000012252780006251421734400264464957780456568650 x^42-580891137857055402229630810344710084842772146854573815598828768 x^43+305308942022874246043357047875830224687695174658578837503404315 x^44-151389371935204686283814773152628352959752484938978468336853248 x^45+70401022085007606107110940592298567266888419386150141454556360 x^46-30542408621460262650401491824270579078351791869152779229019008 x^47+12301700162893606402562338691739071188549021134291361140112560 x^48-4578655962576012927466165541445809210547353126752994527580928 x^49+1567393460186377666568686789726957627836268273887074489538840 x^50-491063264809775795150005481939387813102204118597520098258048 x^51+140048443474333130901140787483507967039363783025047678801365 x^52-36139159504909761869564851068470586936874456866901598682528 x^53+8379493886727551928791811777441876830989476551170736150646 x^54-1731567321677339503021153558685829856512850806357674780352 x^55+315756221864062089911267415753432789399692503072785797114 x^56-50194276257158286663687568157491666697709258974889969200 x^57+6848801348581100117104893414565699980647041007034550414 x^58-785950860774967861290759533430897678090645857794523120 x^59+73770961628585951038522198154675764454326748262141871 x^60-5438544259514586024741350044739257455268778973425840 x^61+295315759851854831435930892887082044955832570683740 x^62-10502029507542087844786118971339862247191988941520 x^63+183497989142986814649962109112206639373230255750 x^64))/(166052622731179370660825699548305808364478136320000 (-1+x)^4 x^28 (1+x)^4))+(665290969 \[Pi] (667593155625-37394331652260 x+1030064168099230 x^2-18601791894249300 x^3+247722648070863067 x^4-2594605665221989272 x^5+22261719273928549692 x^6-160929921500521133400 x^7+1000590104811686003205 x^8-5435994589803681300540 x^9+26131073967144338652330 x^10-112293916372546587027180 x^11+435146527813853250822375 x^12-1531956560326762063546800 x^13+4932632819859454147689240 x^14-14614260478256798277989040 x^15+40071736476502143171628965 x^16-102259884529786761994371300 x^17+244265081454452391410191950 x^18-549471418611042205614293460 x^19+1171966272229797804429387135 x^20-2389653144324798479925883560 x^21+4709501601774207804087533700 x^22-9128593820589435261892017000 x^23+18057394111835950869664869345 x^24-41666846173695167154621425820 x^25+59975734995079540679296726890 x^26+255290411896873014470538740340 x^27+182979097677285187101495172875 x^28+760161792686105409275683009376 x^29+111121761096719026677197602384 x^30+760161792686105409275683009376 x^31+182979097677285187101495172875 x^32+255290411896873014470538740340 x^33+59975734995079540679296726890 x^34-41666846173695167154621425820 x^35+18057394111835950869664869345 x^36-9128593820589435261892017000 x^37+4709501601774207804087533700 x^38-2389653144324798479925883560 x^39+1171966272229797804429387135 x^40-549471418611042205614293460 x^41+244265081454452391410191950 x^42-102259884529786761994371300 x^43+40071736476502143171628965 x^44-14614260478256798277989040 x^45+4932632819859454147689240 x^46-1531956560326762063546800 x^47+435146527813853250822375 x^48-112293916372546587027180 x^49+26131073967144338652330 x^50-5435994589803681300540 x^51+1000590104811686003205 x^52-160929921500521133400 x^53+22261719273928549692 x^54-2594605665221989272 x^55+247722648070863067 x^56-18601791894249300 x^57+1030064168099230 x^58-37394331652260 x^59+667593155625 x^60) Log[2])/(253290999882608698982400 (-1+x)^2 x^28 (1+x)^2)+(665290969 \[Pi] (-42349821331370789005914375+2430345975926522870830854240 x-68658334161713380805042027475 x^2+1273072050396493107955193656800 x^3-17430279496652594834415037741500 x^4+187976005397101785801790244764944 x^5-1663525619057200074370381774562220 x^6+12428182025173815204375193979368512 x^7-80042695370128777520036498248052115 x^8+451642335927349446672060125791327680 x^9-2261892543418010821608157587501618135 x^10+10163748737704307175960470431081572960 x^11-41360767928148101173017450442943217480 x^12+153704649818020575848705362412845390080 x^13-525650109477148313718977859859610495400 x^14+1666713604576067722074980574157166912160 x^15-4937286932936588969407081522858094306415 x^16+13777450191956908758921112693177163066880 x^17-36567377075307533422267247895611980622955 x^18+93454074138149014667893132926997136188800 x^19-233983730128052616776978239064494836907020 x^20+589770688615156689873776445310479180487440 x^21-1571807164945977233614469856604442452567260 x^22-16397016250076631931103601136822642765158240 x^23-19121869871292276419045368540740523716595755 x^24+115871814672200465940230477551945672984957472 x^25+48392484492447621381277615675769552519910049 x^26-39609864085721787666133052204647333326712384 x^27-142848975572850949419371252077858467900284952 x^28+117683335094162680383387216802509688068744000 x^29-47548480505030853384812521443272995297812504 x^30-240241147085300195990136240889775995708206656 x^31-29279330916809094701096848495822624055274847 x^32+81649696399483622796959969297869052297417248 x^33-4340331539300757372559710631366309517545515 x^34+83609585526082496804949846802593868620277920 x^35+3708689066599049496604537306106012947962660 x^36-5293211903257219232825602180025790936130800 x^37+1792783325352583154226640649228676966024180 x^38-893337735130881507122020000890722444073600 x^39+494386272307591183833311723355373374559125 x^40-277099995904876477784260728140437797327360 x^41+151127528474109443123741264700544994958225 x^42-78554383748912515158373088577957077409120 x^43+38434039995198718265178001420125006567000 x^44-17551262467279127080239559182659104024320 x^45+7432685532184420422309607469288483864760 x^46-2903056253640520794421569788517239870880 x^47+1040486328434888140535755777881502772265 x^48-340477003922438289401104636719812635200 x^49+101175742890210070590693031040326029933 x^50-27140372883143028588190247307471047616 x^51+6527385304376886473184405228244720724 x^52-1396200950608260331646093450188964592 x^53+263034188669282528664872349690988100 x^54-43121220418033401109524572206746144 x^55+6057734699997104670704711808009261 x^56-714637898730981539571836643053472 x^57+68858436115752042086494842162937 x^58-5204362234317499985915145093120 x^59+289373555422416790648394874880 x^60-10525568630930430000428482560 x^61+187910767931740221603840000 x^62) Log[x])/(71295078292976055176037432006436454400 (-1+x)^5 x^24 (1+x)^5)-(665290969 \[Pi] (667593155625-37394331652260 x+1030064168099230 x^2-18601791894249300 x^3+247722648070863067 x^4-2594605665221989272 x^5+22261719273928549692 x^6-160929921500521133400 x^7+1000590104811686003205 x^8-5435994589803681300540 x^9+26131073967144338652330 x^10-112293916372546587027180 x^11+435146527813853250822375 x^12-1531956560326762063546800 x^13+4932632819859454147689240 x^14-14614260478256798277989040 x^15+40071736476502143171628965 x^16-102259884529786761994371300 x^17+244265081454452391410191950 x^18-549471418611042205614293460 x^19+1171966272229797804429387135 x^20-2389653144324798479925883560 x^21+4709501601774207804087533700 x^22-9128593820589435261892017000 x^23+18057394111835950869664869345 x^24-41666846173695167154621425820 x^25+59975734995079540679296726890 x^26+255290411896873014470538740340 x^27+182979097677285187101495172875 x^28+760161792686105409275683009376 x^29+111121761096719026677197602384 x^30+760161792686105409275683009376 x^31+182979097677285187101495172875 x^32+255290411896873014470538740340 x^33+59975734995079540679296726890 x^34-41666846173695167154621425820 x^35+18057394111835950869664869345 x^36-9128593820589435261892017000 x^37+4709501601774207804087533700 x^38-2389653144324798479925883560 x^39+1171966272229797804429387135 x^40-549471418611042205614293460 x^41+244265081454452391410191950 x^42-102259884529786761994371300 x^43+40071736476502143171628965 x^44-14614260478256798277989040 x^45+4932632819859454147689240 x^46-1531956560326762063546800 x^47+435146527813853250822375 x^48-112293916372546587027180 x^49+26131073967144338652330 x^50-5435994589803681300540 x^51+1000590104811686003205 x^52-160929921500521133400 x^53+22261719273928549692 x^54-2594605665221989272 x^55+247722648070863067 x^56-18601791894249300 x^57+1030064168099230 x^58-37394331652260 x^59+667593155625 x^60) Log[1+x])/(253290999882608698982400 (-1+x)^2 x^28 (1+x)^2))+nu^29 ((\[Pi] (583286047559526994051721385296202356253880724373550-34551779756400072998429822769066429127160114936652000 x+1006209422086989331190200234074997306955251894336863830 x^2-19202369737288959816028428042602131699544909655802698560 x^3+270085917166424623124030330347418879644822323111071149835 x^4-2985643571196852614169822990798255575430238551328036101424 x^5+27012960885743629072608866472169382573616037271308033742655 x^6-205694253726474008096497486117934129014783167296185541163616 x^7+1345334713347221280002040777342875119505739593535766254451750 x^8-7675930812885320879217332277254569497117065832069067195075616 x^9+38674519325045918459268086387614602030932530064188362616604438 x^10-173779194676639896482580336381507833473310949287777120590461024 x^11+702095555901818925230518577788621111612418779767620767043432957 x^12-2568139928025861345847819087565286490487228005659373997212262160 x^13+8555681586417624387142424311726943080297409524317739656837078737 x^14-26097057398289895657533486482165663173143498554226588985027762560 x^15+73232289297955263613261665160778502742351350876294659419746069632 x^16-189899396475576037405041045941335397904652117725306565831341162240 x^17+457010721785676268423119394658142400160354214876955143122269230752 x^18-1025169524882805760858256668658985562852500372623987469890679181440 x^19+2153351325647348995761822160824397600253444991696402409576310342687 x^20-4256636995370795915355104737095817336162220598304098475806901758960 x^21+7964162997378130274824918849157696771824300059864068478813348166067 x^22-14195916629775943314517069170025038979468742461567557867062318647200 x^23+24250216264819011687208761435088554181886200218431281914127664187242 x^24-39420950114927439958461172030956298446685651987121582981546319475680 x^25+50342523821344388584293399693909114334096165741923513558889048739162 x^26+107934032000937763741167823978566564257599974156621116785484382616160 x^27-1040468654346370859727691300406391410875661359036273565338632471141103 x^28+1767936788495806336626940051257466486638924500952648693558484687808560 x^29-9606151182912934737353036927542641412051953882935809593551066794273275 x^30+24220270576994388217264678700148520961462603780930421586807436625675584 x^31-36926089261696216126724209283252567647083114597509563562623723315153316 x^32+43854224719637916646886615923515119509653207524865196921299823400533952 x^33-36926089261696216126724209283252567647083114597509563562623723315153316 x^34+24220270576994388217264678700148520961462603780930421586807436625675584 x^35-9606151182912934737353036927542641412051953882935809593551066794273275 x^36+1767936788495806336626940051257466486638924500952648693558484687808560 x^37-1040468654346370859727691300406391410875661359036273565338632471141103 x^38+107934032000937763741167823978566564257599974156621116785484382616160 x^39+50342523821344388584293399693909114334096165741923513558889048739162 x^40-39420950114927439958461172030956298446685651987121582981546319475680 x^41+24250216264819011687208761435088554181886200218431281914127664187242 x^42-14195916629775943314517069170025038979468742461567557867062318647200 x^43+7964162997378130274824918849157696771824300059864068478813348166067 x^44-4256636995370795915355104737095817336162220598304098475806901758960 x^45+2153351325647348995761822160824397600253444991696402409576310342687 x^46-1025169524882805760858256668658985562852500372623987469890679181440 x^47+457010721785676268423119394658142400160354214876955143122269230752 x^48-189899396475576037405041045941335397904652117725306565831341162240 x^49+73232289297955263613261665160778502742351350876294659419746069632 x^50-26097057398289895657533486482165663173143498554226588985027762560 x^51+8555681586417624387142424311726943080297409524317739656837078737 x^52-2568139928025861345847819087565286490487228005659373997212262160 x^53+702095555901818925230518577788621111612418779767620767043432957 x^54-173779194676639896482580336381507833473310949287777120590461024 x^55+38674519325045918459268086387614602030932530064188362616604438 x^56-7675930812885320879217332277254569497117065832069067195075616 x^57+1345334713347221280002040777342875119505739593535766254451750 x^58-205694253726474008096497486117934129014783167296185541163616 x^59+27012960885743629072608866472169382573616037271308033742655 x^60-2985643571196852614169822990798255575430238551328036101424 x^61+270085917166424623124030330347418879644822323111071149835 x^62-19202369737288959816028428042602131699544909655802698560 x^63+1006209422086989331190200234074997306955251894336863830 x^64-34551779756400072998429822769066429127160114936652000 x^65+583286047559526994051721385296202356253880724373550 x^66))/(576534706122654774934386828831717766641468089303040000 (-1+x)^4 x^29 (1+x)^4)-(162490421 \[Pi] (9988691108825-579470859082500 x+16540425916814195 x^2-309687299172087760 x^3+4278101456625187125 x^4-46505391067417511404 x^5+414346904707451030639 x^6-3111979226420161415904 x^7+20112309206078543168825 x^8-113628493398382583189460 x^9+568255203124170166731555 x^10-2541359133661628064510960 x^11+10251183416739319269310485 x^12-37571943172677875747077500 x^13+125936409814345045369098975 x^14-388314529238767210016498880 x^15+1107461524779982999400236605 x^16-2936676936861957942227270580 x^17+7278065474025911582146122975 x^18-16948154038813901147160536400 x^19+37295867199726542904598091145 x^20-78062781116426171951382226620 x^21+156636142925760398919487643595 x^22-304527726684155450315197082400 x^23+583517866931103726128450146125 x^24-1142873994848832079600157073540 x^25+2612868439391064198397061509215 x^26-3754214949324383619575458148080 x^27-15851628717000129287577710668455 x^28-11511646281253653200795773636300 x^29-47210327513720715370272762445237 x^30-7089519292665728259174100257408 x^31-47210327513720715370272762445237 x^32-11511646281253653200795773636300 x^33-15851628717000129287577710668455 x^34-3754214949324383619575458148080 x^35+2612868439391064198397061509215 x^36-1142873994848832079600157073540 x^37+583517866931103726128450146125 x^38-304527726684155450315197082400 x^39+156636142925760398919487643595 x^40-78062781116426171951382226620 x^41+37295867199726542904598091145 x^42-16948154038813901147160536400 x^43+7278065474025911582146122975 x^44-2936676936861957942227270580 x^45+1107461524779982999400236605 x^46-388314529238767210016498880 x^47+125936409814345045369098975 x^48-37571943172677875747077500 x^49+10251183416739319269310485 x^50-2541359133661628064510960 x^51+568255203124170166731555 x^52-113628493398382583189460 x^53+20112309206078543168825 x^54-3111979226420161415904 x^55+414346904707451030639 x^56-46505391067417511404 x^57+4278101456625187125 x^58-309687299172087760 x^59+16540425916814195 x^60-579470859082500 x^61+9988691108825 x^62) Log[2])/(1013163999530434795929600 (-1+x)^2 x^29 (1+x)^2)-(162490421 \[Pi] (-2476801960333555047921702975+147038579662519379428534710000 x-4298919778443823970337901020020 x^2+82526764050751019096501223850800 x^3-1170267752216228431432861084608575 x^4+13075917634297310379470705884910400 x^5-119927688829888942573900289768920112 x^6+928804335455907062767398028476692160 x^7-6202093516499825801838714708966941951 x^8+36286140526883333039236165697731020720 x^9-188416772426641684958284423906721497940 x^10+877604916597867946539535715601403578480 x^11-3700216248571556418354429038196231285255 x^12+14235778388512977796367706932482250615040 x^13-50341788966155928404511384936262742257440 x^14+164764615709370551502600484296605128819200 x^15-502508464619116246684102504021185113777055 x^16+1438261595154215683325895791332982742343920 x^17-3893471390695741267622745551822119108354740 x^18+10061468457658174617636034317664744260513840 x^19-25118929311867990837904349376922560680258775 x^20+61622764604492838806791583316909733405440960 x^21-152624191240073534713536040730370404516643120 x^22+400795455697461766014359579276533968022140480 x^23+4054127393014176193430850341776788007151735145 x^24+4813063770791455382159414027534932000656197040 x^25-28787046226928837483236276279184080954247145556 x^26-12152059331349124128784522002038355077061790352 x^27+9788283780086763342284547793868458027725591857 x^28+35508250679533769589943880778976010125963872896 x^29-29164823609536895159526935326135786543489034400 x^30+11837542372084358062747271721293902620595505792 x^31+59612620259677249232609074759710027478970897713 x^32+7354886923684356126334296196028296380964287856 x^33-20230605403825274501648420888962324333431941204 x^34+1015295646362471885241614547071471986722342320 x^35-20824113382939519884671248198533968642898128535 x^36-906501972341775071406672016440241882739116480 x^37+1305334447985266664458112986898233046355656400 x^38-441126451321730799546441314739709472395314240 x^39+220573793500124327857367818555767052591600425 x^40-123073007557172663113068702980605408914690000 x^41+69825136010264160707246005215547077317352780 x^42-38688850807964837395403360373169061373910800 x^43+20504665914233652600217072785659468274572385 x^44-10267255198395041704732628005932264184512000 x^45+4817192537269679801477074573765886162292960 x^46-2104604060306751556658668062503713028724480 x^47+851800855980344832028240848351411678172665 x^48-317874959150322307254920188642417468536720 x^49+108874706937558113856747247480415600278700 x^50-34062312295232261124883233331228618799184 x^51+9683675747679064027105739542202840603393 x^52-2487043248060000202801140626919842629952 x^53+573139934097168506506371492107056344016 x^54-117566635420414614086675183560117726400 x^55+21258168888760152327286863877391718337 x^56-3347658726224812897459885260232555728 x^57+452114557742167745006761302106274956 x^58-51316195006599696569321942705967376 x^59+4760876701478163329491500059240385 x^60-346719622729420431437106239242240 x^61+18589125199711708375313316577280 x^62-652426186259002049408532480000 x^63+11246266388905814127332556800 x^64) Log[x])/(1140721252687616882816598912102983270400 (-1+x)^5 x^25 (1+x)^5)+(162490421 \[Pi] (9988691108825-579470859082500 x+16540425916814195 x^2-309687299172087760 x^3+4278101456625187125 x^4-46505391067417511404 x^5+414346904707451030639 x^6-3111979226420161415904 x^7+20112309206078543168825 x^8-113628493398382583189460 x^9+568255203124170166731555 x^10-2541359133661628064510960 x^11+10251183416739319269310485 x^12-37571943172677875747077500 x^13+125936409814345045369098975 x^14-388314529238767210016498880 x^15+1107461524779982999400236605 x^16-2936676936861957942227270580 x^17+7278065474025911582146122975 x^18-16948154038813901147160536400 x^19+37295867199726542904598091145 x^20-78062781116426171951382226620 x^21+156636142925760398919487643595 x^22-304527726684155450315197082400 x^23+583517866931103726128450146125 x^24-1142873994848832079600157073540 x^25+2612868439391064198397061509215 x^26-3754214949324383619575458148080 x^27-15851628717000129287577710668455 x^28-11511646281253653200795773636300 x^29-47210327513720715370272762445237 x^30-7089519292665728259174100257408 x^31-47210327513720715370272762445237 x^32-11511646281253653200795773636300 x^33-15851628717000129287577710668455 x^34-3754214949324383619575458148080 x^35+2612868439391064198397061509215 x^36-1142873994848832079600157073540 x^37+583517866931103726128450146125 x^38-304527726684155450315197082400 x^39+156636142925760398919487643595 x^40-78062781116426171951382226620 x^41+37295867199726542904598091145 x^42-16948154038813901147160536400 x^43+7278065474025911582146122975 x^44-2936676936861957942227270580 x^45+1107461524779982999400236605 x^46-388314529238767210016498880 x^47+125936409814345045369098975 x^48-37571943172677875747077500 x^49+10251183416739319269310485 x^50-2541359133661628064510960 x^51+568255203124170166731555 x^52-113628493398382583189460 x^53+20112309206078543168825 x^54-3111979226420161415904 x^55+414346904707451030639 x^56-46505391067417511404 x^57+4278101456625187125 x^58-309687299172087760 x^59+16540425916814195 x^60-579470859082500 x^61+9988691108825 x^62) Log[1+x])/(1013163999530434795929600 (-1+x)^2 x^29 (1+x)^2))+nu^30 (-((\[Pi] (144601842463125481475597122096644468569710540543508010-8855450754877745703839154265608668880836112769081830400 x+266757955592281788510288684843326291920881613017623253060 x^2-5268909647374426148013736087840108558872095380337920670720 x^3+76746811005348166629984857385043832242514884329822186437375 x^4-879126884779485359458507970438403572955436201269999926935040 x^5+8247274997137715488695787713125910873585499988836105999041706 x^6-65156935784545345016800288191690433832408352532562939101201920 x^7+442435014625973743593348038284684706152526129571156117347416099 x^8-2622494206352139975622070770606968922316759152344320225533926400 x^9+13735905240394175435663211363430652738628448673560483925588819324 x^10-64203832704056075354955737641165910438490234304852305625903987712 x^11+270000610507610646950429948682920196191634905410984169439903085221 x^12-1028615368298360362384266629761218244641609081320956052632501703168 x^13+3571016824307449700834714029504361584582232262714089802789281234670 x^14-11356197570246851455182937859876704884956967203799791589835357772288 x^15+33235011761314522420120014762934453017872975254013690141997317467095 x^16-89895695413283745873926445968739860159215274572287122240744312864768 x^17+225643852842385696616753752973584223538427484915630258564341063806240 x^18-527689104745497281589928557282029604035041938349638958558750534811648 x^19+1154429072344311785683392664463698043472735139045350479510517344927385 x^20-2372854930408339074595091497104135363760129906540404066580527225701888 x^21+4604488086238747080187088552458851967394492381080574279620441271827890 x^22-8482111586741788167301418144015041428277847078432909648006420656721408 x^23+14927612118715729205354160972624713310850669709555149648505810806332075 x^24-25243576610215623702579619258767405984463541430111425896269744343221248 x^25+40725318689581778360949133670391621403718169632189034435872828329087620 x^26-51749364899667657317941454103488272462658772007765851557475093567792128 x^27-110694145764302586607559755942599353892649245170797201015125032152249715 x^28+1068898177963319383765039289711451830659835321658462908199818454241388032 x^29-1814134610773885501006507400919131863304806791393602302531349491477135690 x^30+9847054698476640858194387956505581483666433033817463642806006326485900800 x^31-24813806854323727059310902551101856705214709533990427340559316068637062041 x^32+37821021182033232204667474409778697321927758402992029592179117924813973504 x^33-44918504436133756970084012358157005543071317452460012703904885628451855048 x^34+37821021182033232204667474409778697321927758402992029592179117924813973504 x^35-24813806854323727059310902551101856705214709533990427340559316068637062041 x^36+9847054698476640858194387956505581483666433033817463642806006326485900800 x^37-1814134610773885501006507400919131863304806791393602302531349491477135690 x^38+1068898177963319383765039289711451830659835321658462908199818454241388032 x^39-110694145764302586607559755942599353892649245170797201015125032152249715 x^40-51749364899667657317941454103488272462658772007765851557475093567792128 x^41+40725318689581778360949133670391621403718169632189034435872828329087620 x^42-25243576610215623702579619258767405984463541430111425896269744343221248 x^43+14927612118715729205354160972624713310850669709555149648505810806332075 x^44-8482111586741788167301418144015041428277847078432909648006420656721408 x^45+4604488086238747080187088552458851967394492381080574279620441271827890 x^46-2372854930408339074595091497104135363760129906540404066580527225701888 x^47+1154429072344311785683392664463698043472735139045350479510517344927385 x^48-527689104745497281589928557282029604035041938349638958558750534811648 x^49+225643852842385696616753752973584223538427484915630258564341063806240 x^50-89895695413283745873926445968739860159215274572287122240744312864768 x^51+33235011761314522420120014762934453017872975254013690141997317467095 x^52-11356197570246851455182937859876704884956967203799791589835357772288 x^53+3571016824307449700834714029504361584582232262714089802789281234670 x^54-1028615368298360362384266629761218244641609081320956052632501703168 x^55+270000610507610646950429948682920196191634905410984169439903085221 x^56-64203832704056075354955737641165910438490234304852305625903987712 x^57+13735905240394175435663211363430652738628448673560483925588819324 x^58-2622494206352139975622070770606968922316759152344320225533926400 x^59+442435014625973743593348038284684706152526129571156117347416099 x^60-65156935784545345016800288191690433832408352532562939101201920 x^61+8247274997137715488695787713125910873585499988836105999041706 x^62-879126884779485359458507970438403572955436201269999926935040 x^63+76746811005348166629984857385043832242514884329822186437375 x^64-5268909647374426148013736087840108558872095380337920670720 x^65+266757955592281788510288684843326291920881613017623253060 x^66-8855450754877745703839154265608668880836112769081830400 x^67+144601842463125481475597122096644468569710540543508010 x^68))/(155643405754712329058650466081697189074409421635846144000 (-1+x)^4 x^30 (1+x)^4))+(162490421 \[Pi] (308922609050055-18539010697979200 x+547683112571089440 x^2-10618174686125786560 x^3+151963296181558582160 x^4-1712258491876403127360 x^5+15820635043380622274912 x^6-123282512692240899067072 x^7+827057414131142062275912 x^8-4852468080975911032816960 x^9+25211406833417688068940960 x^10-117179480108344639521032640 x^11+491375745405844180042015920 x^12-1872568365554591311727215680 x^13+6526549182941561283469670880 x^14-20923004405407435332974174400 x^15+62019674729757993530464531140 x^16-170821125167120304769212402240 x^17+439278958789843738808415246240 x^18-1059771394020494066327384798400 x^19+2410603721035180722467563078800 x^20-5197950009845425824554241418560 x^21+10690922367957252068715962120160 x^22-21133245136721502972547166132160 x^23+40567120040259748144320672919800 x^24-76894895967913003559097803818560 x^25+149200176966895273663341688396320 x^26-338117830416802853750678589816000 x^27+484964360957031131657088729627440 x^28+2031713311275484673867480479846080 x^29+1493665259790597393771984011039840 x^30+6052407884961078972952277210202176 x^31+931677839172419180199841619737194 x^32+6052407884961078972952277210202176 x^33+1493665259790597393771984011039840 x^34+2031713311275484673867480479846080 x^35+484964360957031131657088729627440 x^36-338117830416802853750678589816000 x^37+149200176966895273663341688396320 x^38-76894895967913003559097803818560 x^39+40567120040259748144320672919800 x^40-21133245136721502972547166132160 x^41+10690922367957252068715962120160 x^42-5197950009845425824554241418560 x^43+2410603721035180722467563078800 x^44-1059771394020494066327384798400 x^45+439278958789843738808415246240 x^46-170821125167120304769212402240 x^47+62019674729757993530464531140 x^48-20923004405407435332974174400 x^49+6526549182941561283469670880 x^50-1872568365554591311727215680 x^51+491375745405844180042015920 x^52-117179480108344639521032640 x^53+25211406833417688068940960 x^54-4852468080975911032816960 x^55+827057414131142062275912 x^56-123282512692240899067072 x^57+15820635043380622274912 x^58-1712258491876403127360 x^59+151963296181558582160 x^60-10618174686125786560 x^61+547683112571089440 x^62-18539010697979200 x^63+308922609050055 x^64) Log[2])/(34189679693245217840824320 (-1+x)^2 x^30 (1+x)^2)+(162490421 \[Pi] (-599466054035539056101016706425+36775555507032625351541445772800 x-1111513008725443795307002297808985 x^2+22067088230489250235934777518868480 x^3-323735896126405867720290067596930705 x^4+3743545775042900545960324882335680000 x^5-35544412282341028279742432095104597105 x^6+285057936525631496254675051355989925888 x^7-1971489871145544482895994455109228129185 x^8+11948149687274998624752999269865265677824 x^9-64268007588250343173327468197873082161345 x^10+310058244297583390490633226928092519925760 x^11-1353685281578549483320773452216527968345345 x^12+5390082885155010485032664832087761154577920 x^13-19711096977806497687672451133863414063372385 x^14+66631429999343546729892314331345864841052160 x^15-209512478701603748552262553288943315375691945 x^16+616628796493268242674519197459459360233489920 x^17-1709990779717416964397742486725952036083282505 x^18+4501324950221077257026164475852498263818946560 x^19-11348514370633259440627758522406862844112253385 x^20+27723998863160239243506101550117642948989990400 x^21-66738220197683918961550969792516057538477885865 x^22+162616906591893003538349047584745826788987822080 x^23-421192344711484429258396280112027547229243618745 x^24-4139362335318094187977671799434348382557858286080 x^25-4996546128901927271330923451504412818532442808025 x^26+29526094607200063972673541184188100791670380365824 x^27+12587934355642461435886736652501320421003046212023 x^28-9988305159808030099790674698719711098751279241728 x^29-36437669816161078421901297580278445596594569100329 x^30+29843457078349498261908936922022958207389788815360 x^31-12166301803433209998477686208692861543153989205033 x^32-61073158201779334695745376176486272654060731832832 x^33-7620843381179270358733545389770603401506632183369 x^34+20697322167727270955743004489313662625484485625856 x^35-981086370891171239724876786301966995323268341465 x^36+21409696699163428073329800771919381942186534909440 x^37+915244249721987662418859076429936365632458279495 x^38-1329289892668607622149031993031359481690125312000 x^39+448122118320802560482099130207423887458661365335 x^40-224740943509366769830713861728616887570896734720 x^41+126343506076024165060143804582893680974488030775 x^42-72491206950885928653186057883905119802125137920 x^43+40758308849389802819105568728756518241526926775 x^44-21993028391326317074956140627478200519744944640 x^45+11250341005255342991646295466931064743775627095 x^46-5411587359195271787722752687786402364722954240 x^47+2433023176804055826307824888136663919296571295 x^48-1017401149586285477486721733051056920640514560 x^49+393962769492322426724626493232824196677952255 x^50-140670491913831979097623941679749859142727680 x^51+46117706209180058565175764856182251399685951 x^52-13818282469770559021500716692558836760197632 x^53+3764901176583776155663865844623196715127903 x^54-927368295134351563938655401507774552285184 x^55+205126337728907994650950945099754220356495 x^56-40418285187733926872150393824898913253888 x^57+7025749709750527048005663667325054259567 x^58-1064426882180854807680238119982931359744 x^59+138407006085157539483847920956636694439 x^60-15136197544728847987280624220329064960 x^61+1353972163460793455015982153701286535 x^62-95139061429554430765929043664568320 x^63+4924743340902518736205801901260800 x^64-166984563342473528162633803366400 x^65+2782527494008298226584188354560 x^66) Log[x])/(307953257452831554110197466307365374525440 (-1+x)^5 x^26 (1+x)^5)-(162490421 \[Pi] (308922609050055-18539010697979200 x+547683112571089440 x^2-10618174686125786560 x^3+151963296181558582160 x^4-1712258491876403127360 x^5+15820635043380622274912 x^6-123282512692240899067072 x^7+827057414131142062275912 x^8-4852468080975911032816960 x^9+25211406833417688068940960 x^10-117179480108344639521032640 x^11+491375745405844180042015920 x^12-1872568365554591311727215680 x^13+6526549182941561283469670880 x^14-20923004405407435332974174400 x^15+62019674729757993530464531140 x^16-170821125167120304769212402240 x^17+439278958789843738808415246240 x^18-1059771394020494066327384798400 x^19+2410603721035180722467563078800 x^20-5197950009845425824554241418560 x^21+10690922367957252068715962120160 x^22-21133245136721502972547166132160 x^23+40567120040259748144320672919800 x^24-76894895967913003559097803818560 x^25+149200176966895273663341688396320 x^26-338117830416802853750678589816000 x^27+484964360957031131657088729627440 x^28+2031713311275484673867480479846080 x^29+1493665259790597393771984011039840 x^30+6052407884961078972952277210202176 x^31+931677839172419180199841619737194 x^32+6052407884961078972952277210202176 x^33+1493665259790597393771984011039840 x^34+2031713311275484673867480479846080 x^35+484964360957031131657088729627440 x^36-338117830416802853750678589816000 x^37+149200176966895273663341688396320 x^38-76894895967913003559097803818560 x^39+40567120040259748144320672919800 x^40-21133245136721502972547166132160 x^41+10690922367957252068715962120160 x^42-5197950009845425824554241418560 x^43+2410603721035180722467563078800 x^44-1059771394020494066327384798400 x^45+439278958789843738808415246240 x^46-170821125167120304769212402240 x^47+62019674729757993530464531140 x^48-20923004405407435332974174400 x^49+6526549182941561283469670880 x^50-1872568365554591311727215680 x^51+491375745405844180042015920 x^52-117179480108344639521032640 x^53+25211406833417688068940960 x^54-4852468080975911032816960 x^55+827057414131142062275912 x^56-123282512692240899067072 x^57+15820635043380622274912 x^58-1712258491876403127360 x^59+151963296181558582160 x^60-10618174686125786560 x^61+547683112571089440 x^62-18539010697979200 x^63+308922609050055 x^64) Log[1+x])/(34189679693245217840824320 (-1+x)^2 x^30 (1+x)^2))+nu (\[Pi] ((Sqrt[1-4 nu] (95+2652 x+13988 x^2+444 x^3+109241 x^4-154664 x^5+50440 x^6-154664 x^7+109241 x^8+444 x^9+13988 x^10+2652 x^11+95 x^12))/(256 (-1+x)^4 x^2 (1+x)^4)-(5139-29820 x+120420 x^2-548604 x^3+2182949 x^4-4963416 x^5+6534728 x^6-4963416 x^7+2182949 x^8-548604 x^9+120420 x^10-29820 x^11+5139 x^12)/(768 (-1+x)^4 x^2 (1+x)^4))+\[Pi]^3 ((Sqrt[1-4 nu] (-35+180 x+805 x^2+912 x^3-632 x^4-2364 x^5-2224 x^6+1781 x^8+2364 x^9+613 x^10-912 x^11-890 x^12-180 x^13+70 x^14))/(32 (-1+x)^5 x^2 (1+x)^5)-(-35+180 x-635 x^2+912 x^3+40 x^4-2364 x^5+2960 x^6-3403 x^8+2364 x^9-59 x^10-912 x^11+550 x^12-180 x^13+70 x^14)/(32 (-1+x)^5 x^2 (1+x)^5))+\[Pi] ((3 Sqrt[1-4 nu] (105-120 x-420 x^2-968 x^3-778 x^4-968 x^5-420 x^6-120 x^7+105 x^8))/(32 (-1+x)^2 x^2 (1+x)^2)+(3 (105+600 x-2340 x^2+4840 x^3-5642 x^4+4840 x^5-2340 x^6+600 x^7+105 x^8))/(32 (-1+x)^2 x^2 (1+x)^2)) Log[2]^2+(\[Pi] (105-552 x+1308 x^2-6408 x^3+29471 x^4-69840 x^5+93368 x^6-69840 x^7+29471 x^8-6408 x^9+1308 x^10-552 x^11+105 x^12) Log[Gamma])/(16 (-1+x)^4 x^2 (1+x)^4)+\[Pi] ((3 Sqrt[1-4 nu] x^2 (-3+x^2) (35+20 x^2+146 x^4+20 x^6+35 x^8))/(32 (-1+x)^5 (1+x)^5)+(3 (-120+480 x-608 x^2-329 x^3+1576 x^4-1753 x^5+1310 x^7-1576 x^8+310 x^9+608 x^10-565 x^11+120 x^12+35 x^13))/(32 (-1+x)^5 x (1+x)^5)) Log[x]^2+(\[Pi] (-((Sqrt[1-4 nu] (1011+4904 x+9150 x^2+51656 x^3+230141 x^4+557840 x^5+760484 x^6+557840 x^7+230141 x^8+51656 x^9+9150 x^10+4904 x^11+1011 x^12))/(128 (-1+x)^4 x^2 (1+x)^4))+(2209+5320 x-31006 x^2+29672 x^3+99663 x^4-342192 x^5+478812 x^6-342192 x^7+99663 x^8+29672 x^9-31006 x^10+5320 x^11+2209 x^12)/(128 (-1+x)^4 x^2 (1+x)^4))-(3 \[Pi] (35+120 x-460 x^2+968 x^3-1070 x^4+968 x^5-460 x^6+120 x^7+35 x^8) Log[Gamma])/(8 (-1+x)^2 x^2 (1+x)^2)) Log[1+x]+\[Pi] (-((3 (35-120 x+500 x^2-968 x^3+1362 x^4-968 x^5+500 x^6-120 x^7+35 x^8))/(32 (-1+x)^2 x^2 (1+x)^2))+(3 Sqrt[1-4 nu] (105-120 x-420 x^2-968 x^3-778 x^4-968 x^5-420 x^6-120 x^7+105 x^8))/(32 (-1+x)^2 x^2 (1+x)^2)) Log[1+x]^2+Log[1-x] (-((\[Pi] (105-552 x+1308 x^2-6408 x^3+29471 x^4-69840 x^5+93368 x^6-69840 x^7+29471 x^8-6408 x^9+1308 x^10-552 x^11+105 x^12))/(32 (-1+x)^4 x^2 (1+x)^4))+\[Pi] (-((3 Sqrt[1-4 nu] (35-120 x-460 x^2-968 x^3-1070 x^4-968 x^5-460 x^6-120 x^7+35 x^8))/(16 (-1+x)^2 x^2 (1+x)^2))-(3 (35-180 x+635 x^2-912 x^3-250 x^4+2364 x^5-3010 x^6+2567 x^8-2364 x^9+231 x^10+912 x^11-720 x^12+180 x^13))/(16 (-1+x)^5 x^2 (1+x)^5)) Log[x]+(3 \[Pi] (35+120 x-460 x^2+968 x^3-1070 x^4+968 x^5-460 x^6+120 x^7+35 x^8) Log[1+x])/(16 (-1+x)^2 x^2 (1+x)^2))+Log[x] (\[Pi] ((Sqrt[1-4 nu] (-210-2424 x-7506 x^2-22656 x^3-102983 x^4-245520 x^5-266535 x^6-16608 x^7+263808 x^8+260664 x^9+118008 x^10+24096 x^11+633 x^12+2480 x^13+801 x^14))/(128 (-1+x)^5 x^2 (1+x)^5)-(210-3792 x+13818 x^2-24608 x^3-1713 x^4+51496 x^5-76313 x^6+16608 x^7+47248 x^8-66640 x^9+16304 x^10+23168 x^11-24209 x^12+3736 x^13+1999 x^14)/(128 (-1+x)^5 x^2 (1+x)^5))+(3 \[Pi] (-60+240 x-304 x^2-217 x^3+788 x^4-889 x^5+446 x^7-788 x^8+198 x^9+304 x^10-325 x^11+60 x^12+35 x^13) Log[Gamma])/(8 (-1+x)^5 x (1+x)^5)+\[Pi] (-((3 (-1+3 x^2-9 x^4+3 x^6) (35+20 x^2+146 x^4+20 x^6+35 x^8))/(32 (-1+x)^5 x^2 (1+x)^5))-(3 Sqrt[1-4 nu] (35+120 x+500 x^2+968 x^3+1362 x^4+968 x^5+500 x^6+120 x^7+35 x^8))/(32 (-1+x)^2 x^2 (1+x)^2)) Log[1+x])+Log[2] (\[Pi] ((Sqrt[1-4 nu] (1011+4904 x+9150 x^2+51656 x^3+230141 x^4+557840 x^5+760484 x^6+557840 x^7+230141 x^8+51656 x^9+9150 x^10+4904 x^11+1011 x^12))/(128 (-1+x)^4 x^2 (1+x)^4)-(1369+9736 x-41470 x^2+80936 x^3-136105 x^4+216528 x^5-268132 x^6+216528 x^7-136105 x^8+80936 x^9-41470 x^10+9736 x^11+1369 x^12)/(128 (-1+x)^4 x^2 (1+x)^4))+(3 \[Pi] (35+120 x-460 x^2+968 x^3-1070 x^4+968 x^5-460 x^6+120 x^7+35 x^8) Log[Gamma])/(8 (-1+x)^2 x^2 (1+x)^2)-(3 \[Pi] (35+120 x-460 x^2+968 x^3-1070 x^4+968 x^5-460 x^6+120 x^7+35 x^8) Log[1-x])/(16 (-1+x)^2 x^2 (1+x)^2)+\[Pi] ((3 (-35-480 x+2005 x^2-2432 x^3-1297 x^4+6304 x^5-6569 x^6+5683 x^8-6304 x^9+1259 x^10+2432 x^11-2175 x^12+480 x^13+105 x^14))/(32 (-1+x)^5 x^2 (1+x)^5)+(3 Sqrt[1-4 nu] (-35+120 x+565 x^2+608 x^3-835 x^4-1576 x^5-1435 x^6-337 x^8+1576 x^9+759 x^10-608 x^11-905 x^12-120 x^13+175 x^14))/(32 (-1+x)^5 x^2 (1+x)^5)) Log[x]+\[Pi] (-((3 (35+360 x-1420 x^2+2904 x^3-3502 x^4+2904 x^5-1420 x^6+360 x^7+35 x^8))/(16 (-1+x)^2 x^2 (1+x)^2))-(3 Sqrt[1-4 nu] (105-120 x-420 x^2-968 x^3-778 x^4-968 x^5-420 x^6-120 x^7+105 x^8))/(16 (-1+x)^2 x^2 (1+x)^2)) Log[1+x])+\[Pi] ((3 Sqrt[1-4 nu] (60+240 x+304 x^2-217 x^3-788 x^4-889 x^5+446 x^7+788 x^8+198 x^9-304 x^10-325 x^11-60 x^12+35 x^13))/(8 (-1+x)^5 x (1+x)^5)-(3 (60-240 x+304 x^2+7 x^3-788 x^4+839 x^5-1282 x^7+788 x^8-26 x^9-304 x^10+155 x^11-60 x^12+35 x^13))/(8 (-1+x)^5 x (1+x)^5)) PolyLog[2,-x]+\[Pi] (-((3 Sqrt[1-4 nu] (35-120 x-460 x^2-968 x^3-1070 x^4-968 x^5-460 x^6-120 x^7+35 x^8))/(16 (-1+x)^2 x^2 (1+x)^2))+(3 (35-120 x+500 x^2-968 x^3+1362 x^4-968 x^5+500 x^6-120 x^7+35 x^8))/(16 (-1+x)^2 x^2 (1+x)^2)) PolyLog[2,x]+\[Pi] ((3 Sqrt[1-4 nu] (35-120 x-460 x^2-968 x^3-1070 x^4-968 x^5-460 x^6-120 x^7+35 x^8))/(8 (-1+x)^2 x^2 (1+x)^2)-(3 (35-120 x+500 x^2-968 x^3+1362 x^4-968 x^5+500 x^6-120 x^7+35 x^8))/(8 (-1+x)^2 x^2 (1+x)^2)) PolyLog[2,(-1+x)/(1+x)]));
chibNLoc[5] = Gamma nu (1/(25200 (-1+x)^6 x^3 (1+x)^6 (1+x^2)^7) (951168+45900859 x^2+51945775 x^4-3546200611 x^6-24244274722 x^8-78200280441 x^10-156383651615 x^12-223556226207 x^14-247699144412 x^16-223556226207 x^18-156383651615 x^20-78200280441 x^22-24244274722 x^24-3546200611 x^26+51945775 x^28+45900859 x^30+951168 x^32)-1/(12600 (-1+x)^7 x^3 (1+x)^7 (1+x^2)^8) (150912+20393116 x^2+68389017 x^4+1145605876 x^6+7040142523 x^8-16653367760 x^10-263670375431 x^12-1037024194500 x^14-2217835069901 x^16-2971386471024 x^18-2571576723341 x^20-1405082399700 x^22-423089614151 x^24-28879426080 x^26+21855451003 x^28+5868328356 x^30+351764697 x^32+696516 x^34+204672 x^36) G[{1},1-x]+((32256+698369 x^2-8862735 x^4+19761210 x^6+318087434 x^8-1573668348 x^10-3828293052 x^12-726118970 x^14+586492950 x^16+25857531 x^18-4639573 x^20-148992 x^22+23040 x^24) G[{1},1-x]^2)/(840 (-1+x)^8 x^3 (1+x)^8)-(256 (-3+357 x^4-5 x^6-2697 x^8-1509 x^10+263 x^12-63 x^14+9 x^18) G[{1},1-x]^3)/(3 (-1+x)^8 x (1+x)^8)+1/(90 (-1+x)^6 x^3 (1+x)^6 (1+x^2)^7) (192-70345 x^2+1012248 x^4+16796521 x^6+53924064 x^8-26867973 x^10-515430360 x^12-1341361563 x^14-1778793408 x^16-1341361563 x^18-515430360 x^20-26867973 x^22+53924064 x^24+16796521 x^26+1012248 x^28-70345 x^30+192 x^32) (G[{0},1-x]+G[{2},1-x])-1/(1680 (-1+x)^7 x^5 (1+x)^7) (15360-119808 x^2+185850 x^3-4669125 x^4+3106950 x^5+18036936 x^6-31412980 x^7+240496596 x^8-168688780 x^9-448451848 x^10+196808960 x^11-1186429342 x^12+196808960 x^13-448451848 x^14-168688780 x^15+240496596 x^16-31412980 x^17+18036936 x^18+3106950 x^19-4669125 x^20+185850 x^21-119808 x^22+15360 x^24) G[{0,1},1-x]-((525+4096 x+3855 x^2-19028 x^4-466944 x^5+6756 x^6+61440 x^7+64734 x^8+4214784 x^9-110390 x^10+4055040 x^11+58956 x^12-16384 x^13+9540 x^14-380928 x^15-20963 x^16+6015 x^18) G[{1},1-x] G[{0,1},1-x])/(4 (-1+x)^8 x^2 (1+x)^8)-1/(1680 (-1+x)^7 x^5 (1+x)^7) (15360-119808 x^2-185850 x^3-4669125 x^4-3106950 x^5+18036936 x^6+31412980 x^7+240496596 x^8+168688780 x^9-448451848 x^10-196808960 x^11-1186429342 x^12-196808960 x^13-448451848 x^14+168688780 x^15+240496596 x^16+31412980 x^17+18036936 x^18-3106950 x^19-4669125 x^20-185850 x^21-119808 x^22+15360 x^24) (G[{1},1-x] G[{2},1-x]-G[{1,2},1-x])+((525-4096 x+3855 x^2-19028 x^4+466944 x^5+6756 x^6-61440 x^7+64734 x^8-4214784 x^9-110390 x^10-4055040 x^11+58956 x^12+16384 x^13+9540 x^14+380928 x^15-20963 x^16+6015 x^18) G[{1},1-x] (G[{1},1-x] G[{2},1-x]-G[{1,2},1-x]))/(4 (-1+x)^8 x^2 (1+x)^8)+1/(30 (-1+x)^7 x^3 (1+x)^7 (1+x^2)^8) (768+40509 x^2+29793 x^4-7333086 x^6-47004293 x^8-67036080 x^10+297881161 x^12+1547420350 x^14+3342011611 x^16+4243955494 x^18+3342011611 x^20+1547420350 x^22+297881161 x^24-67036080 x^26-47004293 x^28-7333086 x^30+29793 x^32+40509 x^34+768 x^36) (G[{0},1-x] G[{1},1-x]-G[{0,1},1-x]+G[{1,2},1-x])-1/(336 (-1+x)^5 x^5 (1+x)^5 (1+x^2)^8) (6144+30720 x^2-898179 x^4-4285158 x^6+127956687 x^8+1319480036 x^10+5889432997 x^12+15595791494 x^14+27197011983 x^16+32592942840 x^18+27197011983 x^20+15595791494 x^22+5889432997 x^24+1319480036 x^26+127956687 x^28-4285158 x^30-898179 x^32+30720 x^34+6144 x^36) (G[{1-I,1},1-x]+G[{1+I,1},1-x])-((2273+6234 x^2-202833 x^4-545236 x^6-202833 x^8+6234 x^10+2273 x^12) (-G[{0,1,1},1-x]+G[{0,1-I,1},1-x]+G[{0,1+I,1},1-x]))/(2 (-1+x)^5 x (1+x)^5)-1/(4 (-1+x)^5 x^2 (1+x)^5) (1+x^2) (525+4096 x-1110 x^2+8192 x^3-285 x^4-69632 x^5-4404 x^6-69632 x^7-285 x^8+8192 x^9-1110 x^10+4096 x^11+525 x^12) (G[{2},1-x] G[{0,1},1-x]+G[{0,1,1},1-x]-G[{0,1,2},1-x]-G[{0,2,1},1-x]+1/4 (-G[{1},1-x]^2 G[{2},1-x]+2 G[{1},1-x] G[{1,2},1-x]-2 G[{1,1,2},1-x]))-(512 (1-213 x^4-5 x^6+3159 x^8+4833 x^10+189 x^12-675 x^14+7 x^18) (1/2 G[{0},1-x] G[{1},1-x]^2-G[{1},1-x]^2 G[{2},1-x]-G[{1},1-x] (G[{0,1},1-x]-2 G[{1,2},1-x])-G[{0,1,1},1-x]-G[{1,1,2},1-x]))/((-1+x)^8 x (1+x)^8)-1/(4 (-1+x)^5 x^2 (1+x)^5) (525-2498 x+5430 x^2-6324 x^3-5888 x^4+30882 x^5-60483 x^6+70568 x^7-60483 x^8+30882 x^9-5888 x^10-6324 x^11+5430 x^12-2498 x^13+525 x^14) (-(1/2) G[{1},1-x]^2 G[{2},1-x]+G[{0},1-x] G[{0,1},1-x]+G[{1},1-x] G[{1,2},1-x]-2 G[{0,0,1},1-x]-2 G[{0,1,1},1-x]+G[{0,1,2},1-x]-G[{1,1,2},1-x])+((1+x^2) (525-4096 x-1110 x^2-8192 x^3-285 x^4+69632 x^5-4404 x^6+69632 x^7-285 x^8-8192 x^9-1110 x^10-4096 x^11+525 x^12) (1/2 G[{1},1-x]^2 G[{2},1-x]-G[{1},1-x] G[{1,2},1-x]-1/2 G[{0,1,1},1-x]+G[{0,2,1},1-x]+G[{1,1,2},1-x]))/(4 (-1+x)^5 x^2 (1+x)^5)+(1024 (1+3 x^2-189 x^4-532 x^6-207 x^8+9 x^10+3 x^12) (G[{1,1-I,1},1-x]+G[{1,1+I,1},1-x]))/((-1+x)^5 x (1+x)^5)+1/(4 (-1+x)^5 x^2 (1+x)^5) (525+2498 x+5430 x^2+6324 x^3-5888 x^4-30882 x^5-60483 x^6-70568 x^7-60483 x^8-30882 x^9-5888 x^10+6324 x^11+5430 x^12+2498 x^13+525 x^14) (-G[{1},1-x]^2 G[{2},1-x]-G[{2},1-x] G[{0,1},1-x]+G[{0},1-x] (G[{1},1-x] G[{2},1-x]-G[{1,2},1-x])+2 G[{1},1-x] G[{1,2},1-x]+G[{2},1-x] G[{1,2},1-x]-G[{0,1,1},1-x]+G[{0,1,2},1-x]-2 G[{1,1,2},1-x]-2 G[{1,2,2},1-x])+1/(2 (-1+x)^5 x (1+x)^5) (1823+6054 x^2-202671 x^4-544300 x^6-202671 x^8+6054 x^10+1823 x^12) (-(1/2) G[{1},1-x]^2 G[{2},1-x]+G[{1},1-x] G[{1,2},1-x]+G[{0},1-x] (G[{1-I,1},1-x]+G[{1+I,1},1-x])-G[{0,1,1},1-x]-G[{0,1-I,1},1-x]-G[{0,1+I,1},1-x]-G[{1,1,2},1-x]-G[{1-I,0,1},1-x]+G[{1-I,1,2},1-x]-G[{1+I,0,1},1-x]+G[{1+I,1,2},1-x])-1/(2 (-1+x)^5 x (1+x)^5) (1823+6054 x^2-202671 x^4-544300 x^6-202671 x^8+6054 x^10+1823 x^12) (1/2 G[{1},1-x]^2 G[{2},1-x]-G[{1},1-x] G[{1,2},1-x]+G[{0,1,1},1-x]+G[{1,1,2},1-x]+G[{1-I,1-I,1},1-x]+G[{1-I,1+I,1},1-x]+G[{1+I,1-I,1},1-x]+G[{1+I,1+I,1},1-x])-1/(2 (-1+x)^5 x (1+x)^5) (2273+6234 x^2-202833 x^4-545236 x^6-202833 x^8+6234 x^10+2273 x^12) (-(1/2) G[{1},1-x]^2 G[{2},1-x]+G[{1},1-x] G[{1,2},1-x]+G[{2},1-x] (G[{1-I,1},1-x]+G[{1+I,1},1-x])-G[{1,1,2},1-x]-G[{1-I,1,2},1-x]-G[{1-I,2,1},1-x]-G[{1+I,1,2},1-x]-G[{1+I,2,1},1-x])-2 (-((192-70345 x^2+1012248 x^4+16796521 x^6+53924064 x^8-26867973 x^10-515430360 x^12-1341361563 x^14-1778793408 x^16-1341361563 x^18-515430360 x^20-26867973 x^22+53924064 x^24+16796521 x^26+1012248 x^28-70345 x^30+192 x^32)/(90 (-1+x)^6 x^3 (1+x)^6 (1+x^2)^7))-1/(30 (-1+x)^7 x^3 (1+x)^7 (1+x^2)^8) (768+40509 x^2+29793 x^4-7333086 x^6-47004293 x^8-67036080 x^10+297881161 x^12+1547420350 x^14+3342011611 x^16+4243955494 x^18+3342011611 x^20+1547420350 x^22+297881161 x^24-67036080 x^26-47004293 x^28-7333086 x^30+29793 x^32+40509 x^34+768 x^36) G[{1},1-x]+(256 (1-213 x^4-5 x^6+3159 x^8+4833 x^10+189 x^12-675 x^14+7 x^18) G[{1},1-x]^2)/((-1+x)^8 x (1+x)^8)+((525-2498 x+5430 x^2-6324 x^3-5888 x^4+30882 x^5-60483 x^6+70568 x^7-60483 x^8+30882 x^9-5888 x^10-6324 x^11+5430 x^12-2498 x^13+525 x^14) G[{0,1},1-x])/(4 (-1+x)^5 x^2 (1+x)^5)-((525+2498 x+5430 x^2+6324 x^3-5888 x^4-30882 x^5-60483 x^6-70568 x^7-60483 x^8-30882 x^9-5888 x^10+6324 x^11+5430 x^12+2498 x^13+525 x^14) (G[{1},1-x] G[{2},1-x]-G[{1,2},1-x]))/(4 (-1+x)^5 x^2 (1+x)^5)-((1823+6054 x^2-202671 x^4-544300 x^6-202671 x^8+6054 x^10+1823 x^12) (G[{1-I,1},1-x]+G[{1+I,1},1-x]))/(2 (-1+x)^5 x (1+x)^5)) Log[2]);

chibNLocLog[1] = 0;
chibNLocLog[2] = 0;
chibNLocLog[3] = 0;
chibNLocLog[4] = nu Gamma ((\[Pi] (105-552 x+1308 x^2-6408 x^3+29471 x^4-69840 x^5+93368 x^6-69840 x^7+29471 x^8-6408 x^9+1308 x^10-552 x^11+105 x^12))/(32 x^2 (-1+x^2)^4)+(3 \[Pi] (35+120 x-460 x^2+968 x^3-1070 x^4+968 x^5-460 x^6+120 x^7+35 x^8) Log[2])/(16 x^2 (-1+x^2)^2)+(3 \[Pi] (-60+240 x-304 x^2-217 x^3+788 x^4-889 x^5+446 x^7-788 x^8+198 x^9+304 x^10-325 x^11+60 x^12+35 x^13) Log[x])/(16 x (-1+x^2)^5)-(3 \[Pi] (35+120 x-460 x^2+968 x^3-1070 x^4+968 x^5-460 x^6+120 x^7+35 x^8) Log[1+x])/(16 x^2 (-1+x^2)^2));
chibNLocLog[5] = Gamma (nu (-(1/(90 (-1+x)^6 x^3 (1+x)^6 (1+x^2)^7))(192-70345 x^2+1012248 x^4+16796521 x^6+53924064 x^8-26867973 x^10-515430360 x^12-1341361563 x^14-1778793408 x^16-1341361563 x^18-515430360 x^20-26867973 x^22+53924064 x^24+16796521 x^26+1012248 x^28-70345 x^30+192 x^32)-1/(30 (-1+x)^7 x^3 (1+x)^7 (1+x^2)^8) (768+40509 x^2+29793 x^4-7333086 x^6-47004293 x^8-67036080 x^10+297881161 x^12+1547420350 x^14+3342011611 x^16+4243955494 x^18+3342011611 x^20+1547420350 x^22+297881161 x^24-67036080 x^26-47004293 x^28-7333086 x^30+29793 x^32+40509 x^34+768 x^36) G[{1},1-x]+(256 (1-213 x^4-5 x^6+3159 x^8+4833 x^10+189 x^12-675 x^14+7 x^18) G[{1},1-x]^2)/((-1+x)^8 x (1+x)^8)+((525-2498 x+5430 x^2-6324 x^3-5888 x^4+30882 x^5-60483 x^6+70568 x^7-60483 x^8+30882 x^9-5888 x^10-6324 x^11+5430 x^12-2498 x^13+525 x^14) G[{0,1},1-x])/(4 (-1+x)^5 x^2 (1+x)^5)-1/(4 (-1+x)^5 x^2 (1+x)^5) (525+2498 x+5430 x^2+6324 x^3-5888 x^4-30882 x^5-60483 x^6-70568 x^7-60483 x^8-30882 x^9-5888 x^10+6324 x^11+5430 x^12+2498 x^13+525 x^14) (G[{1},1-x] G[{2},1-x]-G[{1,2},1-x])-((1823+6054 x^2-202671 x^4-544300 x^6-202671 x^8+6054 x^10+1823 x^12) (G[{1-I,1},1-x]+G[{1+I,1},1-x]))/(2 (-1+x)^5 x (1+x)^5))+nu^2 (1/(44100 (-1+x)^6 x^3 (1+x)^6 (1+x^2)^8) (188160-39829184 x-68749940 x^2-358154923 x^3+923064940 x^4+6460709986 x^5+17452593620 x^6+58553910415 x^7+69306173300 x^8+163660060004 x^9+26514969180 x^10+64744381653 x^11-531452366340 x^12-695910106626 x^13-1819656084540 x^14-1960277378745 x^15-3057751871580 x^16-2626177239560 x^17-3057751871580 x^18-1960277378745 x^19-1819656084540 x^20-695910106626 x^21-531452366340 x^22+64744381653 x^23+26514969180 x^24+163660060004 x^25+69306173300 x^26+58553910415 x^27+17452593620 x^28+6460709986 x^29+923064940 x^30-358154923 x^31-68749940 x^32-39829184 x^33+188160 x^34)+1/(210 (-1+x)^7 x^3 (1+x)^7 (1+x^2)^9) (10752+170752 x+577878 x^2+3053105 x^3+984228 x^4-23188558 x^5-102246102 x^6-395889516 x^7-760723306 x^8-1705980266 x^9-1596565222 x^10-2276395052 x^11+3231831134 x^12+5854097682 x^13+25834221154 x^14+31361563244 x^15+68452047454 x^16+66134059430 x^17+106203539470 x^18+83073443318 x^19+106203539470 x^20+66134059430 x^21+68452047454 x^22+31361563244 x^23+25834221154 x^24+5854097682 x^25+3231831134 x^26-2276395052 x^27-1596565222 x^28-1705980266 x^29-760723306 x^30-395889516 x^31-102246102 x^32-23188558 x^33+984228 x^34+3053105 x^35+577878 x^36+170752 x^37+10752 x^38) G[{1},1-x]-(256 (1+2 x+10 x^2-217 x^4-426 x^5-700 x^6-10 x^7+2756 x^8+6318 x^9+6572 x^10+9666 x^11+2744 x^12+378 x^13-772 x^14-1350 x^15-165 x^16+10 x^18+14 x^19+x^20) G[{1},1-x]^2)/((-1+x)^8 x^2 (1+x)^8)-((1+x^2) (1-4 x^2+x^4) (525-3046 x+6403 x^2-8724 x^3+6403 x^4-3046 x^5+525 x^6) G[{0,1},1-x])/(4 (-1+x)^3 x^2 (1+x)^5)+1/(4 (-1+x)^5 x^2 (1+x)^5) (1575+5896 x+10275 x^2+13008 x^3-13171 x^4-62088 x^5-125655 x^6-143008 x^7-125655 x^8-62088 x^9-13171 x^10+13008 x^11+10275 x^12+5896 x^13+1575 x^14) (G[{1},1-x] G[{2},1-x]-G[{1,2},1-x])-1/(4 (-1+x)^5 x^2 (1+x)^5) (525-7292 x-585 x^2-24216 x^3-54643 x^4+810684 x^5-90705 x^6+2177200 x^7-90705 x^8+810684 x^9-54643 x^10-24216 x^11-585 x^12-7292 x^13+525 x^14) (G[{1-I,1},1-x]+G[{1+I,1},1-x])));


(*An assembly function for the total angle to 5PM (@4PM to 30SF, @5PM to 1SF)*)
chiLoc = 2 (chibLoc[1]/b+chibLoc[2]/b^2+chibLoc[3]/b^3+chibLoc[4]/b^4+chibLoc[5]/b^5+(chibLocLog[1]/b+chibLocLog[2]/b^2+chibLocLog[3]/b^3+chibLocLog[4]/b^4+chibLocLog[5]/b^5) Log[b/Gamma]);
chiNLoc = 2 (chibNLoc[1]/b+chibNLoc[2]/b^2+chibNLoc[3]/b^3+chibNLoc[4]/b^4+chibNLoc[5]/b^5+(chibNLocLog[1]/b+chibNLocLog[2]/b^2+chibNLocLog[3]/b^3+chibNLocLog[4]/b^4+chibNLocLog[5]/b^5) Log[b/Gamma]);
chi = chiLoc + chiNLoc;


(*The PM-coefficients of the (normalized) Hamiltonian \hat{H} to 5PM (@4PM to 30SF, @5PM to 1SF)*)
cLoc[1] = -((nu (1+x^4))/(2 x^2 xi Gamma^2));
cLoc[2] = 1/(256 Gamma^10 nu x^6 xi^3) (-3 nu^6 (-1+x)^8 (5+6 x^2+5 x^4)-12 nu^5 (-1+x)^4 x (1+x^2) (5+6 x^2+5 x^4)-12 nu^4 x^2 (1+x^2)^2 (5+6 x^2+5 x^4)+Gamma (32 nu^4 x^2 (1+x^4) (3+8 x^2+3 x^4)+8 nu^6 (-1+x)^4 (1+x^4) (5-16 x+16 x^2-16 x^3+5 x^4)+16 nu^5 x (1+x^4) (9-24 x+49 x^2-64 x^3+49 x^4-24 x^5+9 x^6)));
cLoc[3] = 1/(6 m^4 nu) (1/(512 Gamma^19 (-1+x)^2 x^11 (1+x)^2 xi^5) m^4 (9 nu^11 (-1+x)^16 (15-20 x-19 x^2-24 x^3-28 x^4-40 x^5-28 x^6-24 x^7-19 x^8-20 x^9+15 x^10)+288 nu^6 x^5 (1+x^2)^2 (5+8 x^2+x^4+4 x^6+x^8+8 x^10+5 x^12)+18 nu^10 (-1+x)^12 x (65-90 x+60 x^2-94 x^3-89 x^4-136 x^5-72 x^6-136 x^7-89 x^8-94 x^9+60 x^10-90 x^11+65 x^12)+36 nu^7 (-1+x)^2 x^4 (1+x^2) (135-130 x+363 x^2-184 x^3+253 x^4-30 x^5+145 x^6-80 x^7+145 x^8-30 x^9+253 x^10-184 x^11+363 x^12-130 x^13+135 x^14)+9 nu^9 (-1+x)^8 x^2 (435-720 x+1227 x^2-1088 x^3+573 x^4-592 x^5+69 x^6-832 x^7+69 x^8-592 x^9+573 x^10-1088 x^11+1227 x^12-720 x^13+435 x^14)+36 nu^8 (-1+x)^4 x^3 (175-380 x+806 x^2-940 x^3+1012 x^4-644 x^5+586 x^6-340 x^7+474 x^8-340 x^9+586 x^10-644 x^11+1012 x^12-940 x^13+806 x^14-380 x^15+175 x^16)+Gamma (-2 nu^11 (-1+x)^12 (107-464 x+567 x^2+16 x^3-15 x^4-64 x^5+877 x^6-512 x^7+877 x^8-64 x^9-15 x^10+16 x^11+567 x^12-464 x^13+107 x^14)-768 nu^6 x^5 (2+7 x^2+8 x^4+3 x^6+8 x^8+3 x^10+8 x^12+7 x^14+2 x^16)-48 nu^9 (-1+x)^6 x^2 (113-310 x+574 x^2-582 x^3+648 x^4-138 x^5+370 x^6-570 x^7+1070 x^8-570 x^9+370 x^10-138 x^11+648 x^12-582 x^13+574 x^14-310 x^15+113 x^16)-32 nu^7 (-1+x)^2 x^4 (173-134 x+554 x^2-438 x^3+296 x^4-890 x^5-842 x^6-1514 x^7-554 x^8-1514 x^9-842 x^10-890 x^11+296 x^12-438 x^13+554 x^14-134 x^15+173 x^16)-32 nu^8 (-1+x)^4 x^3 (247-396 x+948 x^2-804 x^3+1136 x^4-252 x^5+708 x^6-180 x^7+2178 x^8-180 x^9+708 x^10-252 x^11+1136 x^12-804 x^13+948 x^14-396 x^15+247 x^16)-4 nu^10 (-1+x)^8 x (437-1928 x+3386 x^2-4072 x^3+2148 x^4-1272 x^5+1750 x^6-5016 x^7+6062 x^8-5016 x^9+1750 x^10-1272 x^11+2148 x^12-4072 x^13+3386 x^14-1928 x^15+437 x^16)))+(6 m^4 nu^3 (1-8 x^2-30 x^4-8 x^6+x^8) Log[x])/(Gamma^2 (-1+x) x^3 (1+x) xi));
cLoc[4] = 1/(24 nu) (1/Gamma^27 (1/(1024 x^16 (1+x)^2 xi^7) nu^16 (-1+x)^16 (867-6430 x+19691 x^2-32096 x^3+33948 x^4-37624 x^5+48652 x^6-72288 x^7+77658 x^8-84916 x^9+77658 x^10-72288 x^11+48652 x^12-37624 x^13+33948 x^14-32096 x^15+19691 x^16-6430 x^17+867 x^18)+(3 nu^8 (7205+44462 x^2+119953 x^4+197448 x^6+244554 x^8+280084 x^10+244554 x^12+197448 x^14+119953 x^16+44462 x^18+7205 x^20))/(1024 (-1+x)^2 x^8 (1+x)^2 xi^7)+1/(65536 x^15 (1+x)^2 xi^7) nu^15 (-1+x)^12 (709877-5452016 x+18829950 x^2-40280880 x^3+63186193 x^4-78315008 x^5+94044136 x^6-114821504 x^7+144039674 x^8-164213856 x^9+173836596 x^10-164213856 x^11+144039674 x^12-114821504 x^13+94044136 x^14-78315008 x^15+63186193 x^16-40280880 x^17+18829950 x^18-5452016 x^19+709877 x^20)+1/(2048 (-1+x)^2 x^9 (1+x)^2 xi^7) nu^9 (238497-678180 x+2055679 x^2-4178712 x^3+7138619 x^4-11251860 x^5+14199269 x^6-18484128 x^7+20051082 x^8-22869576 x^9+24244918 x^10-26239632 x^11+24244918 x^12-22869576 x^13+20051082 x^14-18484128 x^15+14199269 x^16-11251860 x^17+7138619 x^18-4178712 x^19+2055679 x^20-678180 x^21+238497 x^22)+1/(4096 x^10 (1+x)^2 xi^7) nu^10 (1155953-4249910 x+12577623 x^2-26973956 x^3+47488371 x^4-73254558 x^5+96520757 x^6-120936304 x^7+136542122 x^8-152016940 x^9+166588902 x^10-175829784 x^11+166588902 x^12-152016940 x^13+136542122 x^14-120936304 x^15+96520757 x^16-73254558 x^17+47488371 x^18-26973956 x^19+12577623 x^20-4249910 x^21+1155953 x^22)+1/(65536 x^14 (1+x)^2 xi^7) nu^14 (-1+x)^8 (3877611-31366458 x+122204141 x^2-313913116 x^3+595379665 x^4-912912946 x^5+1203951079 x^6-1468821328 x^7+1755171934 x^8-2073721492 x^9+2340584722 x^10-2446176040 x^11+2340584722 x^12-2073721492 x^13+1755171934 x^14-1468821328 x^15+1203951079 x^16-912912946 x^17+595379665 x^18-313913116 x^19+122204141 x^20-31366458 x^21+3877611 x^22)+1/(2048 x^11 (1+x)^2 xi^7) nu^11 (799284-5232525 x+19232108 x^2-50639615 x^3+105519056 x^4-183043899 x^5+274191420 x^6-366799521 x^7+450317548 x^8-521005954 x^9+584292952 x^10-639021078 x^11+662755872 x^12-639021078 x^13+584292952 x^14-521005954 x^15+450317548 x^16-366799521 x^17+274191420 x^18-183043899 x^19+105519056 x^20-50639615 x^21+19232108 x^22-5232525 x^23+799284 x^24)+1/(16384 x^12 (1+x)^2 xi^7) nu^12 (-1+x)^2 (5476285-41216780 x+164876684 x^2-455535124 x^3+975677994 x^4-1714912292 x^5+2580915676 x^6-3454056828 x^7+4245529523 x^8-4951113784 x^9+5614369944 x^10-6173586696 x^11+6406757580 x^12-6173586696 x^13+5614369944 x^14-4951113784 x^15+4245529523 x^16-3454056828 x^17+2580915676 x^18-1714912292 x^19+975677994 x^20-455535124 x^21+164876684 x^22-41216780 x^23+5476285 x^24)+1/(32768 x^13 (1+x)^2 xi^7) nu^13 (-1+x)^4 (5898989-51278926 x+224156192 x^2-655934242 x^3+1446185218 x^4-2571592074 x^5+3875487200 x^6-5167604390 x^7+6357935907 x^8-7494481644 x^9+8614977536 x^10-9536458100 x^11+9905023452 x^12-9536458100 x^13+8614977536 x^14-7494481644 x^15+6357935907 x^16-5167604390 x^17+3875487200 x^18-2571592074 x^19+1446185218 x^20-655934242 x^21+224156192 x^22-51278926 x^23+5898989 x^24))+1/Gamma^26 (-((9 nu^8 (1+x^2)^2 (125+484 x^2+728 x^4+684 x^6+822 x^8+684 x^10+728 x^12+484 x^14+125 x^16))/(64 (-1+x)^2 x^8 (1+x)^2 xi^7))-(9 nu^9 (1+x^2) (305-265 x+1539 x^2-920 x^3+3186 x^4-1192 x^5+3854 x^6-984 x^7+4236 x^8-1086 x^9+4236 x^10-984 x^11+3854 x^12-1192 x^13+3186 x^14-920 x^15+1539 x^16-265 x^17+305 x^18))/(32 x^9 (1+x)^2 xi^7)-1/(256 x^10 (1+x)^2 xi^7) 27 nu^10 (-1+x)^2 (1645-3180 x+11314 x^2-14812 x^3+30221 x^4-27856 x^5+44448 x^6-31024 x^7+49990 x^8-31672 x^9+52444 x^10-31672 x^11+49990 x^12-31024 x^13+44448 x^14-27856 x^15+30221 x^16-14812 x^17+11314 x^18-3180 x^19+1645 x^20)-1/(20480 (-1+x)^2 x^11 (1+x)^2 xi^7) nu^11 (3854989-35534880 x+166614231 x^2-530802064 x^3+1288371920 x^4-2526637024 x^5+4153264424 x^6-5879231312 x^7+7355358357 x^8-8376420192 x^9+8980203783 x^10-9337653024 x^11+9557412616 x^12-9640307008 x^13+9557412616 x^14-9337653024 x^15+8980203783 x^16-8376420192 x^17+7355358357 x^18-5879231312 x^19+4153264424 x^20-2526637024 x^21+1288371920 x^22-530802064 x^23+166614231 x^24-35534880 x^25+3854989 x^26)-1/(983040 (-1+x)^2 x^12 (1+x)^2 xi^7) nu^12 (116312777-1480735248 x+9165721924 x^2-37010118128 x^3+110126028795 x^4-257987275584 x^5+496111368120 x^6-806390137792 x^7+1135645134169 x^8-1420497509456 x^9+1624132063676 x^10-1751774074800 x^11+1831139299299 x^12-1880811949312 x^13+1898703407760 x^14-1880811949312 x^15+1831139299299 x^16-1751774074800 x^17+1624132063676 x^18-1420497509456 x^19+1135645134169 x^20-806390137792 x^21+496111368120 x^22-257987275584 x^23+110126028795 x^24-37010118128 x^25+9165721924 x^26-1480735248 x^27+116312777 x^28)-1/(110100480 (-1+x)^2 x^13 (1+x)^2 xi^7) nu^13 (4754099243-78222145808 x+615925260145 x^2-3105427309376 x^3+11316563843539 x^4-31869442023728 x^5+72432966303345 x^6-136988622020992 x^7+221029661090363 x^8-311264915351056 x^9+392204130843473 x^10-454649453796544 x^11+498988474225643 x^12-530210619752368 x^13+550418172152489 x^14-557787462958336 x^15+550418172152489 x^16-530210619752368 x^17+498988474225643 x^18-454649453796544 x^19+392204130843473 x^20-311264915351056 x^21+221029661090363 x^22-136988622020992 x^23+72432966303345 x^24-31869442023728 x^25+11316563843539 x^26-3105427309376 x^27+615925260145 x^28-78222145808 x^29+4754099243 x^30)-1/(70464307200 (-1+x)^2 x^14 (1+x)^2 xi^7) nu^14 (598903225815-12197032877440 x+118266943238656 x^2-729152097116288 x^3+3220277464055380 x^4-10877188403007872 x^5+29334193339536688 x^6-65109622076809344 x^7+121995094038982556 x^8-197286055917467008 x^9+281989279587263600 x^10-365294535679950976 x^11+440491106987004716 x^12-505670191417265536 x^13+559315105363727456 x^14-596596725742865536 x^15+610038654519575066 x^16-596596725742865536 x^17+559315105363727456 x^18-505670191417265536 x^19+440491106987004716 x^20-365294535679950976 x^21+281989279587263600 x^22-197286055917467008 x^23+121995094038982556 x^24-65109622076809344 x^25+29334193339536688 x^26-10877188403007872 x^27+3220277464055380 x^28-729152097116288 x^29+118266943238656 x^30-12197032877440 x^31+598903225815 x^32)-1/(23676007219200 (-1+x)^2 x^16 (1+x)^2 xi^7) nu^16 (1+x^2) (10161365745-812241252400 x+10451993126115 x^2-107388189341856 x^3+784955281626332 x^4-4287109373014624 x^5+21589258492381548 x^6-84076079274719520 x^7+314686963666487402 x^8-957622735440209536 x^9+2699311916477729206 x^10-6436203849233760480 x^11+13677418912605111524 x^12-25180743440029162912 x^13+40520529931787427028 x^14-57074522344659848544 x^15+69834307681820435980 x^16-74962754106307293856 x^17+69834307681820435980 x^18-57074522344659848544 x^19+40520529931787427028 x^20-25180743440029162912 x^21+13677418912605111524 x^22-6436203849233760480 x^23+2699311916477729206 x^24-957622735440209536 x^25+314686963666487402 x^26-84076079274719520 x^27+21589258492381548 x^28-4287109373014624 x^29+784955281626332 x^30-107388189341856 x^31+10451993126115 x^32-812241252400 x^33+10161365745 x^34)-1/(211392921600 (-1+x)^2 x^15 (1+x)^2 xi^7) nu^15 (147815113765-3625308777615 x+42170912034379 x^2-311658939759104 x^3+1646470961877328 x^4-6626263063343348 x^5+21222418041141768 x^6-55669840552847024 x^7+123008474967108918 x^8-233981020924652668 x^9+393865973759512794 x^10-600760254018240496 x^11+852079358485013080 x^12-1141145837579463820 x^13+1450524018175588432 x^14-1741457765532409696 x^15+1952859231903312256 x^16-2032276732719829738 x^17+1952859231903312256 x^18-1741457765532409696 x^19+1450524018175588432 x^20-1141145837579463820 x^21+852079358485013080 x^22-600760254018240496 x^23+393865973759512794 x^24-233981020924652668 x^25+123008474967108918 x^26-55669840552847024 x^27+21222418041141768 x^28-6626263063343348 x^29+1646470961877328 x^30-311658939759104 x^31+42170912034379 x^32-3625308777615 x^33+147815113765 x^34)-1/(16667909082316800 (-1+x)^2 x^17 (1+x)^2 xi^7) nu^17 (2048630856435-50680285849920 x+84408823020745 x^2-3024735306743040 x^3+8655481719926671 x^4-3863406181135040 x^5+375371250880562725 x^6+1221006256734737920 x^7+5417600377505467354 x^8+16531038141738503296 x^9+31184034848453831998 x^10+82310398923418552320 x^11+73165831301355671986 x^12+144465441068889270144 x^13+86409869869963795318 x^14-163246091802678007296 x^15+247184094282785402776 x^16-1055312111992111339520 x^17+660816162292995284152 x^18-1642871356467737957888 x^19+660816162292995284152 x^20-1055312111992111339520 x^21+247184094282785402776 x^22-163246091802678007296 x^23+86409869869963795318 x^24+144465441068889270144 x^25+73165831301355671986 x^26+82310398923418552320 x^27+31184034848453831998 x^28+16531038141738503296 x^29+5417600377505467354 x^30+1221006256734737920 x^31+375371250880562725 x^32-3863406181135040 x^33+8655481719926671 x^34-3024735306743040 x^35+84408823020745 x^36-50680285849920 x^37+2048630856435 x^38)-1/(6400477087609651200 (-1+x)^2 x^18 (1+x)^2 xi^7) nu^18 (28081688159295+2281096470414720 x-45501840263422720 x^2-29232423950645120 x^3-2874948666569086280 x^4+7612650469205738368 x^5-561313500118950992 x^6+536563928295185557120 x^7+1188918394780886679195 x^8+9392109650644904006912 x^9+13009318918547859314672 x^10+70289685159248429815552 x^11+30550588538515413539952 x^12+279481970330214692790528 x^13-169444320409313662722032 x^14+735474558634609072640768 x^15-1134323606963074145286874 x^16+1537549742145091811027968 x^17-2802224834627849459495088 x^18+2402247644380653245512704 x^19-3719910714674456345468496 x^20+2402247644380653245512704 x^21-2802224834627849459495088 x^22+1537549742145091811027968 x^23-1134323606963074145286874 x^24+735474558634609072640768 x^25-169444320409313662722032 x^26+279481970330214692790528 x^27+30550588538515413539952 x^28+70289685159248429815552 x^29+13009318918547859314672 x^30+9392109650644904006912 x^31+1188918394780886679195 x^32+536563928295185557120 x^33-561313500118950992 x^34+7612650469205738368 x^35-2874948666569086280 x^36-29232423950645120 x^37-45501840263422720 x^38+2281096470414720 x^39+28081688159295 x^40)+1/(83206202138925465600 (-1+x)^2 x^19 (1+x)^2 xi^7) nu^19 (516683858020585-2589268264170495 x-93019317119498803 x^2+1460678183253312256 x^3+5011597052424900320 x^4+93249356264570431304 x^5-153968605094611800304 x^6-908269259056710051760 x^7-20175891274932185823175 x^8-69355588110950791734619 x^9-371991115132443577966443 x^10-767331642096758426129392 x^11-2676309851914347123063872 x^12-2815028785586639118743664 x^13-9195474381738057226672480 x^14-204737401604344986788880 x^15-17699474491343489817777086 x^16+23257319456243541572268378 x^17-25585186973621652681708486 x^18+65194395683291545236577456 x^19-33777503174487308432439376 x^20+87858855213679521302508112 x^21-33777503174487308432439376 x^22+65194395683291545236577456 x^23-25585186973621652681708486 x^24+23257319456243541572268378 x^25-17699474491343489817777086 x^26-204737401604344986788880 x^27-9195474381738057226672480 x^28-2815028785586639118743664 x^29-2676309851914347123063872 x^30-767331642096758426129392 x^31-371991115132443577966443 x^32-69355588110950791734619 x^33-20175891274932185823175 x^34-908269259056710051760 x^35-153968605094611800304 x^36+93249356264570431304 x^37+5011597052424900320 x^38+1460678183253312256 x^39-93019317119498803 x^40-2589268264170495 x^41+516683858020585 x^42)-1/(3661072894112720486400 (-1+x)^2 x^20 (1+x)^2 xi^7) nu^20 (20180070821380620-186564392095103060 x+225059649014100126 x^2+14052521641056467804 x^3-169073884214155341899 x^4-1023973549407880160128 x^5-11554478769184500667132 x^6+10381423997883206127296 x^7+209572560940419978023351 x^8+2817534110485941825295724 x^9+11955991402554109708444526 x^10+53580600067926110509490364 x^11+133190983167510205397647934 x^12+376217350543657034115029248 x^13+546912620541904562077293408 x^14+1170200850590604049405791104 x^15+605876944016841090760449846 x^16+1646088671999466736500067480 x^17-1654623424037124360008868876 x^18+983029729275383322097646136 x^19-5953727040533087966373577964 x^20+245751006044434513837600832 x^21-8249077440588496623355883720 x^22+245751006044434513837600832 x^23-5953727040533087966373577964 x^24+983029729275383322097646136 x^25-1654623424037124360008868876 x^26+1646088671999466736500067480 x^27+605876944016841090760449846 x^28+1170200850590604049405791104 x^29+546912620541904562077293408 x^30+376217350543657034115029248 x^31+133190983167510205397647934 x^32+53580600067926110509490364 x^33+11955991402554109708444526 x^34+2817534110485941825295724 x^35+209572560940419978023351 x^36+10381423997883206127296 x^37-11554478769184500667132 x^38-1023973549407880160128 x^39-169073884214155341899 x^40+14052521641056467804 x^41+225059649014100126 x^42-186564392095103060 x^43+20180070821380620 x^44)+1/(58577166305803527782400 (-1+x)^2 x^21 (1+x)^2 xi^7) nu^21 (285825280081743405-3289221080345814720 x+11992465178617013175 x^2+16022501722129395040 x^3-776115724709799887664 x^4+7393486465126042298928 x^5+63923204683195439472104 x^6+567627796174104107298752 x^7-242519327690895157982230 x^8-13787990402590449795203824 x^9-152194211626889872875472714 x^10-712864737834303914358253216 x^11-2948347673066854437799071411 x^12-7962629986331640022260637408 x^13-20477355591726362523769229761 x^14-33963697698056980143962857984 x^15-60461277286281496205003456588 x^16-48589690470050065907446641248 x^17-67642727046563126304429898148 x^18+47410782632620004544902478144 x^19+14054097862043905073805012762 x^20+240572827449080836756263276736 x^21+102848972266126280751321831950 x^22+342820414669671271399939761280 x^23+102848972266126280751321831950 x^24+240572827449080836756263276736 x^25+14054097862043905073805012762 x^26+47410782632620004544902478144 x^27-67642727046563126304429898148 x^28-48589690470050065907446641248 x^29-60461277286281496205003456588 x^30-33963697698056980143962857984 x^31-20477355591726362523769229761 x^32-7962629986331640022260637408 x^33-2948347673066854437799071411 x^34-712864737834303914358253216 x^35-152194211626889872875472714 x^36-13787990402590449795203824 x^37-242519327690895157982230 x^38+567627796174104107298752 x^39+63923204683195439472104 x^40+7393486465126042298928 x^41-776115724709799887664 x^42+16022501722129395040 x^43+11992465178617013175 x^44-3289221080345814720 x^45+285825280081743405 x^46)-1/(194944809465714140459827200 (-1+x)^2 x^22 (1+x)^2 xi^7) nu^22 (847760562777701144125-11598323691870942339840 x+58295732094913449327200 x^2-75053592359326607407360 x^3-569337484198646272728325 x^4+8539869455808707314388992 x^5-69017452518809531017560760 x^6-783247610788187417475848192 x^7-6129111036784766505912805390 x^8+953996075750695850957621760 x^9+176045283036409148906784434568 x^10+1769713612150480044470201128448 x^11+8707111734747663123550834238247 x^12+34669988979099168130827211324672 x^13+97382042257476894461551048499424 x^14+239696578778433490572376563961600 x^15+421813407391841013871278133006307 x^16+689800186199411674433528546882560 x^17+657582298261674068417277608219584 x^18+671546575628390767969587700374528 x^19-314504091368760097190611205146146 x^20-532544498279875250040413415605760 x^21-2348933347281901416138584833988048 x^22-1838998269990189492378546798187008 x^23-3420326432145819584007068327115812 x^24-1838998269990189492378546798187008 x^25-2348933347281901416138584833988048 x^26-532544498279875250040413415605760 x^27-314504091368760097190611205146146 x^28+671546575628390767969587700374528 x^29+657582298261674068417277608219584 x^30+689800186199411674433528546882560 x^31+421813407391841013871278133006307 x^32+239696578778433490572376563961600 x^33+97382042257476894461551048499424 x^34+34669988979099168130827211324672 x^35+8707111734747663123550834238247 x^36+1769713612150480044470201128448 x^37+176045283036409148906784434568 x^38+953996075750695850957621760 x^39-6129111036784766505912805390 x^40-783247610788187417475848192 x^41-69017452518809531017560760 x^42+8539869455808707314388992 x^43-569337484198646272728325 x^44-75053592359326607407360 x^45+58295732094913449327200 x^46-11598323691870942339840 x^47+847760562777701144125 x^48)+1/(3314061760917140387817062400 (-1+x)^2 x^23 (1+x)^2 xi^7) nu^23 (12911103121798268736405-204643744803392088634025 x+1288354995357681165003855 x^2-3334740132322052567131360 x^3-3055186221736428597995770 x^4+50023306417247759126883665 x^5-455369487198690623113361078 x^6+3377273690567503052021344472 x^7+47937467494587936236192256838 x^8+350223096723013278605651301398 x^9-3046205625458198765059099590 x^10-11210951765163615440833358195304 x^11-107252451071041906705447615973494 x^12-541654331462618441904366943303851 x^13-2115920235373647783358160455712906 x^14-6062752536452484188367142095356256 x^15-14601327544032255795330991550415479 x^16-26444449997328384280963865504872183 x^17-41485642128835019740665831954508397 x^18-42776141943542158195076369439386816 x^19-37396562522942989405571178268655100 x^20+11774641059871003200499325288270682 x^21+43118701264283663506609255345481388 x^22+128794450902445827506736175347340432 x^23+130574803996394825650024812424357248 x^24+190261873137064758731196324613106452 x^25+130574803996394825650024812424357248 x^26+128794450902445827506736175347340432 x^27+43118701264283663506609255345481388 x^28+11774641059871003200499325288270682 x^29-37396562522942989405571178268655100 x^30-42776141943542158195076369439386816 x^31-41485642128835019740665831954508397 x^32-26444449997328384280963865504872183 x^33-14601327544032255795330991550415479 x^34-6062752536452484188367142095356256 x^35-2115920235373647783358160455712906 x^36-541654331462618441904366943303851 x^37-107252451071041906705447615973494 x^38-11210951765163615440833358195304 x^39-3046205625458198765059099590 x^40+350223096723013278605651301398 x^41+47937467494587936236192256838 x^42+3377273690567503052021344472 x^43-455369487198690623113361078 x^44+50023306417247759126883665 x^45-3055186221736428597995770 x^46-3334740132322052567131360 x^47+1288354995357681165003855 x^48-204643744803392088634025 x^49+12911103121798268736405 x^50)-1/(53024988174674246205072998400 (-1+x)^2 x^24 (1+x)^2 xi^7) nu^24 (185870258535408516185655-3347739228850517269437360 x+25168019629251758273955516 x^2-92111464504213640802228752 x^3+86807637595110456618864345 x^4+640772679249941692708747872 x^5-3070689035399288812062597752 x^6+21897503991545738391851780768 x^7-160527695567741120337186826978 x^8-2739905328245229511706760483232 x^9-19283825428768612634063823565296 x^10-1221059465987069012735226779232 x^11+666568058604633713297698014169706 x^12+6197424712429907890744285082980000 x^13+31761959756420752762470457324844632 x^14+122820043319490284870731250645315936 x^15+355718627123120239707561146978402199 x^16+846914563510392557931891894377144208 x^17+1556837217749273270787017453278064964 x^18+2390376758362460143362582435775678000 x^19+2564365066966683882918909800821767769 x^20+2068252822063703527240966228337515584 x^21-453149251924060787589941468869972960 x^22-2804486953539181124190291637098897728 x^23-7025594808717735822347205821952207496 x^24-8106871288292122249663247388097644544 x^25-10474366786984288585138456987820297248 x^26-8106871288292122249663247388097644544 x^27-7025594808717735822347205821952207496 x^28-2804486953539181124190291637098897728 x^29-453149251924060787589941468869972960 x^30+2068252822063703527240966228337515584 x^31+2564365066966683882918909800821767769 x^32+2390376758362460143362582435775678000 x^33+1556837217749273270787017453278064964 x^34+846914563510392557931891894377144208 x^35+355718627123120239707561146978402199 x^36+122820043319490284870731250645315936 x^37+31761959756420752762470457324844632 x^38+6197424712429907890744285082980000 x^39+666568058604633713297698014169706 x^40-1221059465987069012735226779232 x^41-19283825428768612634063823565296 x^42-2739905328245229511706760483232 x^43-160527695567741120337186826978 x^44+21897503991545738391851780768 x^45-3070689035399288812062597752 x^46+640772679249941692708747872 x^47+86807637595110456618864345 x^48-92111464504213640802228752 x^49+25168019629251758273955516 x^50-3347739228850517269437360 x^51+185870258535408516185655 x^52)+(nu^25 (816638645028372953984171275-16464476807446964069791130880 x+143330482644885706586430775313 x^2-662779868406629106665406645248 x^3+1404114402591500637980579803751 x^4+1406282426477562484686258058496 x^5-17159209386044252475981503174419 x^6+46141026139944870218265924564992 x^7-313087672689922392828078493810306 x^8+2407349935809973454021230798611968 x^9+47569397666625058652672912922929130 x^10+328179710803113916165788982060593152 x^11+29663151997979290394202115330576878 x^12-12027450309898244341356313222200835584 x^13-109867421611903731126236561567652583734 x^14-567983364255598055441147311486958614528 x^15-2183926150001862779249921883599476480093 x^16-6364071387115013726856131813110994535680 x^17-15055364665720993689009052167835070087479 x^18-27901137763655073475589330544436573453312 x^19-42340449718463372180872294992572706053185 x^20-46408011224717304572874442923768026647296 x^21-35856842277668531730780318077668271814299 x^22+5711265843136682029356975420712562409472 x^23+52542588238714470825557954416870101270712 x^24+120340781770647846480341767939613060667392 x^25+148924137559481598391292083818533440409896 x^26+180480946208078093041434197137507927826432 x^27+148924137559481598391292083818533440409896 x^28+120340781770647846480341767939613060667392 x^29+52542588238714470825557954416870101270712 x^30+5711265843136682029356975420712562409472 x^31-35856842277668531730780318077668271814299 x^32-46408011224717304572874442923768026647296 x^33-42340449718463372180872294992572706053185 x^34-27901137763655073475589330544436573453312 x^35-15055364665720993689009052167835070087479 x^36-6364071387115013726856131813110994535680 x^37-2183926150001862779249921883599476480093 x^38-567983364255598055441147311486958614528 x^39-109867421611903731126236561567652583734 x^40-12027450309898244341356313222200835584 x^41+29663151997979290394202115330576878 x^42+328179710803113916165788982060593152 x^43+47569397666625058652672912922929130 x^44+2407349935809973454021230798611968 x^45-313087672689922392828078493810306 x^46+46141026139944870218265924564992 x^47-17159209386044252475981503174419 x^48+1406282426477562484686258058496 x^49+1404114402591500637980579803751 x^50-662779868406629106665406645248 x^51+143330482644885706586430775313 x^52-16464476807446964069791130880 x^53+816638645028372953984171275 x^54))/(257913542481615533541475064217600 (-1+x)^2 x^25 (1+x)^2 xi^7)-(nu^26 (3221964309363192722614562224605-71850985891522632812984057258240 x+708871808395740392183466803780640 x^2-3914269884559355798821098855166720 x^3+11917099222182815993484095457450568 x^4-9926448189643147329680909485470976 x^5-71396809515560259831003910463818768 x^6+305937379300432968317911094123100416 x^7-490462326733945687416463162398201379 x^8+4030532718448956677527870979864135168 x^9-33577146308346143941834586111983204336 x^10-741015594531918858015751796407477747200 x^11-5059244450564755837062587704550128229560 x^12-456127131692969684578114760418126678528 x^13+194362555079817780454618028744052921468144 x^14+1754909015933441044970764533830121094586880 x^15+9121014429280871637961824663389828083027979 x^16+34955909949522404163082353584926204998014720 x^17+102236458628953336711307288492351038272807952 x^18+240957299320039529983708417467517693859489024 x^19+448623638655736912866285496795281236084761784 x^20+676259907981190712985177195389557447863960320 x^21+750423268277197538888500022856915430297545696 x^22+566428745679207340915876796982745060845392128 x^23-68384322657718104683518591718588231514305477 x^24-862194822477273710763851519690142171634608128 x^25-1881057682379055623300519510730953526531616000 x^26-2422772810902230019909895949028697811550828544 x^27-2832372670617560579569752426256875125421294736 x^28-2422772810902230019909895949028697811550828544 x^29-1881057682379055623300519510730953526531616000 x^30-862194822477273710763851519690142171634608128 x^31-68384322657718104683518591718588231514305477 x^32+566428745679207340915876796982745060845392128 x^33+750423268277197538888500022856915430297545696 x^34+676259907981190712985177195389557447863960320 x^35+448623638655736912866285496795281236084761784 x^36+240957299320039529983708417467517693859489024 x^37+102236458628953336711307288492351038272807952 x^38+34955909949522404163082353584926204998014720 x^39+9121014429280871637961824663389828083027979 x^40+1754909015933441044970764533830121094586880 x^41+194362555079817780454618028744052921468144 x^42-456127131692969684578114760418126678528 x^43-5059244450564755837062587704550128229560 x^44-741015594531918858015751796407477747200 x^45-33577146308346143941834586111983204336 x^46+4030532718448956677527870979864135168 x^47-490462326733945687416463162398201379 x^48+305937379300432968317911094123100416 x^49-71396809515560259831003910463818768 x^50-9926448189643147329680909485470976 x^51+11917099222182815993484095457450568 x^52-3914269884559355798821098855166720 x^53+708871808395740392183466803780640 x^54-71850985891522632812984057258240 x^55+3221964309363192722614562224605 x^56))/(1122439736879990801972499479474995200 (-1+x)^2 x^26 (1+x)^2 xi^7)+(nu^27 (2930869630261797596153249909805-71598564229118479138388144815905 x+787939794757226375970813611761745 x^2-5022696130649358218573996125785760 x^3+19308725742185459640045910339585420 x^4-37043493686488191916305616004114408 x^5-30655766342862982490417261249391020 x^6+402140492333304880472990633452895568 x^7-1026794509170875251766330136772765255 x^8+764507375838655038030449182773907679 x^9-12393575767724899025623189867492325019 x^10+111478049857967741823903345075330750128 x^11+2664511808290064087532334295459159593664 x^12+18095824745188653281706484504745361300248 x^13+1322899020558089141381168883049589838192 x^14-723222273456575410809360655757989311178672 x^15-6477287809292494559410641150689225027763101 x^16-33780081394705993696137735788776790962753767 x^17-129206702473367230631575972167849498888545681 x^18-378753564655111979357539841229405741805958480 x^19-890637128882466388405569758573784399648435476 x^20-1662766875693635591433157996431380185795953432 x^21-2496552309487813716246115344090965582710817996 x^22-2791068685117863606193676103522925839545669984 x^23-2079856669780678764287989617406743533099933817 x^24+197050565919800386344393041273395847632371497 x^25+3223620671983775148207774255444257397261316619 x^26+6843109042361743809332252790717116514794008832 x^27+9027256597019620410256447467015355821951513040 x^28+10333018898847195309832271648809162530121195472 x^29+9027256597019620410256447467015355821951513040 x^30+6843109042361743809332252790717116514794008832 x^31+3223620671983775148207774255444257397261316619 x^32+197050565919800386344393041273395847632371497 x^33-2079856669780678764287989617406743533099933817 x^34-2791068685117863606193676103522925839545669984 x^35-2496552309487813716246115344090965582710817996 x^36-1662766875693635591433157996431380185795953432 x^37-890637128882466388405569758573784399648435476 x^38-378753564655111979357539841229405741805958480 x^39-129206702473367230631575972167849498888545681 x^40-33780081394705993696137735788776790962753767 x^41-6477287809292494559410641150689225027763101 x^42-723222273456575410809360655757989311178672 x^43+1322899020558089141381168883049589838192 x^44+18095824745188653281706484504745361300248 x^45+2664511808290064087532334295459159593664 x^46+111478049857967741823903345075330750128 x^47-12393575767724899025623189867492325019 x^48+764507375838655038030449182773907679 x^49-1026794509170875251766330136772765255 x^50+402140492333304880472990633452895568 x^51-30655766342862982490417261249391020 x^52-37043493686488191916305616004114408 x^53+19308725742185459640045910339585420 x^54-5022696130649358218573996125785760 x^55+787939794757226375970813611761745 x^56-71598564229118479138388144815905 x^57+2930869630261797596153249909805 x^58))/(1122439736879990801972499479474995200 (-1+x)^2 x^27 (1+x)^2 xi^7)-(nu^28 (203268334790010598616043523433985-5396453531339925321680218694755140 x+65443065195503665835982081821635770 x^2-470864532482277488362052101399338260 x^3+2151830147420525896606793137413650335 x^4-5886112219141874930099560215860427760 x^5+5176572079318662805965291096421408376 x^6+28806802855229961696597343882501932656 x^7-132717345062914827765216041743730615061 x^8+214882968364225400818911344891389604044 x^9+54501066802437684380578215581416770922 x^10+3090666705322843253206142949905333228124 x^11-28938595103403553108854695965743550950443 x^12-732010451752144386194553056358584330723072 x^13-4958314739488667315828394116909173432642544 x^14-226038113186180131888077610329583306807488 x^15+205044184558387487556125301901233744930108547 x^16+1825533659618440665383680606085809338438513668 x^17+9541691016267054615631656292814206960874288742 x^18+36452245861231272273891065747778527721611079188 x^19+107011267668259347862666959696872052361212918173 x^20+251271694390027533290578468636548311132388085904 x^21+469889931367557863188353333558909523308250263432 x^22+703795923755450480346417099931463275088961625328 x^23+790544714205032556949944487479536694117135103961 x^24+584975793051228074678958019013701712507846667828 x^25-44658630733175429656534987639751542073153632394 x^26-913509903252639365114217508069008213168918090524 x^27-1908858919926308902116423806063317630672793859161 x^28-2556009072288512824395679733291219242900110016576 x^29-2888443689707113977354694635949368103539261785120 x^30-2556009072288512824395679733291219242900110016576 x^31-1908858919926308902116423806063317630672793859161 x^32-913509903252639365114217508069008213168918090524 x^33-44658630733175429656534987639751542073153632394 x^34+584975793051228074678958019013701712507846667828 x^35+790544714205032556949944487479536694117135103961 x^36+703795923755450480346417099931463275088961625328 x^37+469889931367557863188353333558909523308250263432 x^38+251271694390027533290578468636548311132388085904 x^39+107011267668259347862666959696872052361212918173 x^40+36452245861231272273891065747778527721611079188 x^41+9541691016267054615631656292814206960874288742 x^42+1825533659618440665383680606085809338438513668 x^43+205044184558387487556125301901233744930108547 x^44-226038113186180131888077610329583306807488 x^45-4958314739488667315828394116909173432642544 x^46-732010451752144386194553056358584330723072 x^47-28938595103403553108854695965743550950443 x^48+3090666705322843253206142949905333228124 x^49+54501066802437684380578215581416770922 x^50+214882968364225400818911344891389604044 x^51-132717345062914827765216041743730615061 x^52+28806802855229961696597343882501932656 x^53+5176572079318662805965291096421408376 x^54-5886112219141874930099560215860427760 x^55+2151830147420525896606793137413650335 x^56-470864532482277488362052101399338260 x^57+65443065195503665835982081821635770 x^58-5396453531339925321680218694755140 x^59+203268334790010598616043523433985 x^60))/(85305420002879300949909960440099635200 (-1+x)^2 x^28 (1+x)^2 xi^7)+(nu^29 (34233320461047774472260170131059090-981097960993965384439704021793038840 x+12985129774878733757097871697850222006 x^2-103774746418000616362276056999199960848 x^3+544593035230043233333186967278275372155 x^4-1863864690211373899429024824271441804552 x^5+3461695023317126117632869856477002266833 x^6+1632121605979384731139843616814203926720 x^7-31345437196591377651919799858178542999801 x^8+89702624727399860146031446177726053304152 x^9-79795481209002030823827667867556774944963 x^10-179711123592054912277245157619237933451664 x^11-2006322791498334951155794816936237519482552 x^12+18563832960919490127691647129693694513266344 x^13+489521533598618597654949733903880720395104824 x^14+3311435174144331992835901434816991100774749568 x^15+38338493797078639239568633135379759149460856 x^16-141118227787371496865921815083836548673783925736 x^17-1250691759661452378480777948321042015800042220344 x^18-6546855835966364858503854642017032982898093989616 x^19-24991944623732793647384063972198253842062546131149 x^20-73438444508238492754411599604923641251594858472216 x^21-172274340294202157270863004255501392097285449082423 x^22-322493295849342748611863493718391445167149375629504 x^23-482280516176770230213003477716466658511648090074529 x^24-543418452486009362452725149397939911536958652233528 x^25-400616510529459867250825000252964538941709874259691 x^26+25109337078065879232879270293651292711806400436112 x^27+626722113459009997952461366590057881423193062084666 x^28+1297647901324350478570111197044337904734580820770616 x^29+1754495056941947359908443374337333422821366622905022 x^30+1966828370637208132701097640921388298679690659837184 x^31+1754495056941947359908443374337333422821366622905022 x^32+1297647901324350478570111197044337904734580820770616 x^33+626722113459009997952461366590057881423193062084666 x^34+25109337078065879232879270293651292711806400436112 x^35-400616510529459867250825000252964538941709874259691 x^36-543418452486009362452725149397939911536958652233528 x^37-482280516176770230213003477716466658511648090074529 x^38-322493295849342748611863493718391445167149375629504 x^39-172274340294202157270863004255501392097285449082423 x^40-73438444508238492754411599604923641251594858472216 x^41-24991944623732793647384063972198253842062546131149 x^42-6546855835966364858503854642017032982898093989616 x^43-1250691759661452378480777948321042015800042220344 x^44-141118227787371496865921815083836548673783925736 x^45+38338493797078639239568633135379759149460856 x^46+3311435174144331992835901434816991100774749568 x^47+489521533598618597654949733903880720395104824 x^48+18563832960919490127691647129693694513266344 x^49-2006322791498334951155794816936237519482552 x^50-179711123592054912277245157619237933451664 x^51-79795481209002030823827667867556774944963 x^52+89702624727399860146031446177726053304152 x^53-31345437196591377651919799858178542999801 x^54+1632121605979384731139843616814203926720 x^55+3461695023317126117632869856477002266833 x^56-1863864690211373899429024824271441804552 x^57+544593035230043233333186967278275372155 x^58-103774746418000616362276056999199960848 x^59+12985129774878733757097871697850222006 x^60-981097960993965384439704021793038840 x^61+34233320461047774472260170131059090 x^62))/(15696197280529791374783432720978332876800 (-1+x)^2 x^29 (1+x)^2 xi^7)-(nu^30 (4022044172107704176761284569460887610-123726605465668016900804812621177762560 x+1773265848251250119554723322399824510336 x^2-15552249395144531226439899592875000637696 x^3+91646338267536993284640975539470461172469 x^4-369856974455434412528657481315455623711872 x^5+953833896164414080572650034431433979076200 x^6-964231006457206419793219925466998930982272 x^7-3514838759894346220708834020363395884627352 x^8+18518656535029638874221968328497530075144576 x^9-36453443241259395956912799350270039690015960 x^10+4676088990209423984649667219421936624531584 x^11+129113970121158560856687431271723228527243065 x^12+961460759912088426042073156009155290175874048 x^13-8396927864591504001230877917086372517902079616 x^14-228918035997838246002217745410651509874277610496 x^15-1547479654098649493239053585237071405911910265232 x^16+40800571122994784080466621149524526977226058752 x^17+67741157195719870545428865641716675652570778352512 x^18+598201133265062346422983297930056406688590059537408 x^19+3134502474951950215156455318892354854587394426579527 x^20+11959741111945690890606831452639548997888568340094848 x^21+35166360555891468933815745433458843512514749745705688 x^22+82439974805612178027891923976462656598019556710557312 x^23+154425382193355527677447297235993112066983489169871256 x^24+230706322513549072190116000609312653382331329492401536 x^25+260511330430212647193045395471098399297566300714320792 x^26+191706581846822092148349049841062262388316803357521024 x^27-9983507623357349036993420771877888002107257009427573 x^28-299488862264609475662111044132929190345613649107681024 x^29-616840563275678124558827955375325157807310161129898624 x^30-839452341872841055633197894299452254853727267334259968 x^31-936205793804100466320395996824319588821853781525165396 x^32-839452341872841055633197894299452254853727267334259968 x^33-616840563275678124558827955375325157807310161129898624 x^34-299488862264609475662111044132929190345613649107681024 x^35-9983507623357349036993420771877888002107257009427573 x^36+191706581846822092148349049841062262388316803357521024 x^37+260511330430212647193045395471098399297566300714320792 x^38+230706322513549072190116000609312653382331329492401536 x^39+154425382193355527677447297235993112066983489169871256 x^40+82439974805612178027891923976462656598019556710557312 x^41+35166360555891468933815745433458843512514749745705688 x^42+11959741111945690890606831452639548997888568340094848 x^43+3134502474951950215156455318892354854587394426579527 x^44+598201133265062346422983297930056406688590059537408 x^45+67741157195719870545428865641716675652570778352512 x^46+40800571122994784080466621149524526977226058752 x^47-1547479654098649493239053585237071405911910265232 x^48-228918035997838246002217745410651509874277610496 x^49-8396927864591504001230877917086372517902079616 x^50+961460759912088426042073156009155290175874048 x^51+129113970121158560856687431271723228527243065 x^52+4676088990209423984649667219421936624531584 x^53-36453443241259395956912799350270039690015960 x^54+18518656535029638874221968328497530075144576 x^55-3514838759894346220708834020363395884627352 x^56-964231006457206419793219925466998930982272 x^57+953833896164414080572650034431433979076200 x^58-369856974455434412528657481315455623711872 x^59+91646338267536993284640975539470461172469 x^60-15552249395144531226439899592875000637696 x^61+1773265848251250119554723322399824510336 x^62-123726605465668016900804812621177762560 x^63+4022044172107704176761284569460887610 x^64))/(2009113251907813295972279388285226608230400 (-1+x)^2 x^30 (1+x)^2 xi^7)+(nu^31 (3701615942206292145402345455639140446-121627884310426959440262637920448321170 x+1875426010988842688060611394110666972434 x^2-17881547565380047517058146086837234977664 x^3+116479181597015329287545285190859826229094 x^4-536062659431904948157028159685296458257857 x^5+1703781289500947031847472633379004296765342 x^6-3187395032776187360736590351071411542351304 x^7-165352517443313565617352629827525804618258 x^8+22532273353645441637873481232806733434794552 x^9-73584758095361671396850979152017118373683494 x^10+97555272641998358946579596447753766658826360 x^11+94347843592869546334316183851922811858779366 x^12-555820602840353104890775929165495013479383413 x^13-3733423236835003286969433018287081876169946114 x^14+29920863261974084195825010264676014372438845568 x^15+840389533821462319642888117892430171779483163232 x^16+5678813919526074392077675532683394828363946745168 x^17-377922979302228895585048430259471153341332910944 x^18-254688104839988690147682359980866069242929345493376 x^19-2242379976947765257725642597948278278427662759553022 x^20-11757930215369087609782902835169702057395511359234571 x^21-44847974310171464433059814181432936537989798887276902 x^22-131929577377773194507182499512824297365090687294539384 x^23-309134793615195224851706089313697698437526414107136826 x^24-579302304631532950404407576436349551155976002240110136 x^25-864873676394907222221170661107776411122499310546987406 x^26-978106746896346422425732147532346851355845138274819128 x^27-719289856118072479540577670289464475796947141107981086 x^28+31319503967933544325706296208223516886031277356333377 x^29+1120193986317858924318275326752039356138712569424686234 x^30+2300465693120972268830546529983201755774003746642082944 x^31+3144888737817886854501057576731789722808201800009839504 x^32+3495523405698880241644657049882083822263319418048334468 x^33+3144888737817886854501057576731789722808201800009839504 x^34+2300465693120972268830546529983201755774003746642082944 x^35+1120193986317858924318275326752039356138712569424686234 x^36+31319503967933544325706296208223516886031277356333377 x^37-719289856118072479540577670289464475796947141107981086 x^38-978106746896346422425732147532346851355845138274819128 x^39-864873676394907222221170661107776411122499310546987406 x^40-579302304631532950404407576436349551155976002240110136 x^41-309134793615195224851706089313697698437526414107136826 x^42-131929577377773194507182499512824297365090687294539384 x^43-44847974310171464433059814181432936537989798887276902 x^44-11757930215369087609782902835169702057395511359234571 x^45-2242379976947765257725642597948278278427662759553022 x^46-254688104839988690147682359980866069242929345493376 x^47-377922979302228895585048430259471153341332910944 x^48+5678813919526074392077675532683394828363946745168 x^49+840389533821462319642888117892430171779483163232 x^50+29920863261974084195825010264676014372438845568 x^51-3733423236835003286969433018287081876169946114 x^52-555820602840353104890775929165495013479383413 x^53+94347843592869546334316183851922811858779366 x^54+97555272641998358946579596447753766658826360 x^55-73584758095361671396850979152017118373683494 x^56+22532273353645441637873481232806733434794552 x^57-165352517443313565617352629827525804618258 x^58-3187395032776187360736590351071411542351304 x^59+1703781289500947031847472633379004296765342 x^60-536062659431904948157028159685296458257857 x^61+116479181597015329287545285190859826229094 x^62-17881547565380047517058146086837234977664 x^63+1875426010988842688060611394110666972434 x^64-121627884310426959440262637920448321170 x^65+3701615942206292145402345455639140446 x^66))/(2009113251907813295972279388285226608230400 (-1+x)^2 x^31 (1+x)^2 xi^7)-(nu^32 (628414102962242609848806769686763594641-21961560983239663706076502377597573197424 x+362332445646203124395508721610146760227572 x^2-3727455234435190919189841539075668243321104 x^3+26528749956692320719286087478088731094704590 x^4-136278369752702592013958862960780783710314672 x^5+505409044485086996428528897372644870985812548 x^6-1266607616457343234398010537403537089485077616 x^7+1493744728272022622515698789882939058450292704 x^8+3130630287023426241723125310017127261995242768 x^9-20450465461697037728443743449109402587644991732 x^10+47819316509286497080834217290001330768891904688 x^11-35482039355664101103652200867039281390068138730 x^12-125714774326883867625632166107847476010753196208 x^13+382569358580576813476678462560170749596771167500 x^14+2709961287901754634170298929013187051356734909584 x^15-19714030797480300908820549231532690275182511214869 x^16-570187188591912080746371628686451670904968941030144 x^17-3852117526348413555210322252630430049834360106893664 x^18+415377794225195643489654830007146063141067918611200 x^19+176612198998651383037202312082012528705389695333074645 x^20+1551052374558105989187002009724621119887913818953397104 x^21+8136804322534168454287713145495893768075645357013193780 x^22+31029204754971949646666826038385307552849223818546316464 x^23+91307079192819228287342113089312654385457500941092058394 x^24+213874250000204448247225752378913944212894634660909463632 x^25+400890458129006348792116373679158635972953466950487779572 x^26+598235239385066861586217429939646548723393333426095501296 x^27+677328118888976145539876859391501321397829739541798192624 x^28+498099730657750463302185848614815462983750570219737249904 x^29-18157066000248521543216610637432206886035890197497973636 x^30-772597266171974763974015159629641124902241291840792821584 x^31-1584287617661750330997211378813421881855501261862417814303 x^32-2172879650569710980292879044197126609353802713515591157888 x^33-2409698803078236272374617319267681568737992914314708620072 x^34-2172879650569710980292879044197126609353802713515591157888 x^35-1584287617661750330997211378813421881855501261862417814303 x^36-772597266171974763974015159629641124902241291840792821584 x^37-18157066000248521543216610637432206886035890197497973636 x^38+498099730657750463302185848614815462983750570219737249904 x^39+677328118888976145539876859391501321397829739541798192624 x^40+598235239385066861586217429939646548723393333426095501296 x^41+400890458129006348792116373679158635972953466950487779572 x^42+213874250000204448247225752378913944212894634660909463632 x^43+91307079192819228287342113089312654385457500941092058394 x^44+31029204754971949646666826038385307552849223818546316464 x^45+8136804322534168454287713145495893768075645357013193780 x^46+1551052374558105989187002009724621119887913818953397104 x^47+176612198998651383037202312082012528705389695333074645 x^48+415377794225195643489654830007146063141067918611200 x^49-3852117526348413555210322252630430049834360106893664 x^50-570187188591912080746371628686451670904968941030144 x^51-19714030797480300908820549231532690275182511214869 x^52+2709961287901754634170298929013187051356734909584 x^53+382569358580576813476678462560170749596771167500 x^54-125714774326883867625632166107847476010753196208 x^55-35482039355664101103652200867039281390068138730 x^56+47819316509286497080834217290001330768891904688 x^57-20450465461697037728443743449109402587644991732 x^58+3130630287023426241723125310017127261995242768 x^59+1493744728272022622515698789882939058450292704 x^60-1266607616457343234398010537403537089485077616 x^61+505409044485086996428528897372644870985812548 x^62-136278369752702592013958862960780783710314672 x^63+26528749956692320719286087478088731094704590 x^64-3727455234435190919189841539075668243321104 x^65+362332445646203124395508721610146760227572 x^66-21961560983239663706076502377597573197424 x^67+628414102962242609848806769686763594641 x^68))/(369676838351037646458899407444481695914393600 (-1+x)^2 x^32 (1+x)^2 xi^7)-(nu^44 (-1+x)^22 (144601842463125481475597122096644468569710540543508010-8855450754877745703839154265608668880836112769081830400 x+266757955592281788510288684843326291920881613017623253060 x^2-5268909647374426148013736087840108558872095380337920670720 x^3+76746811005348166629984857385043832242514884329822186437375 x^4-879126884779485359458507970438403572955436201269999926935040 x^5+8247274997137715488695787713125910873585499988836105999041706 x^6-65156935784545345016800288191690433832408352532562939101201920 x^7+442435014625973743593348038284684706152526129571156117347416099 x^8-2622494206352139975622070770606968922316759152344320225533926400 x^9+13735905240394175435663211363430652738628448673560483925588819324 x^10-64203832704056075354955737641165910438490234304852305625903987712 x^11+270000610507610646950429948682920196191634905410984169439903085221 x^12-1028615368298360362384266629761218244641609081320956052632501703168 x^13+3571016824307449700834714029504361584582232262714089802789281234670 x^14-11356197570246851455182937859876704884956967203799791589835357772288 x^15+33235011761314522420120014762934453017872975254013690141997317467095 x^16-89895695413283745873926445968739860159215274572287122240744312864768 x^17+225643852842385696616753752973584223538427484915630258564341063806240 x^18-527689104745497281589928557282029604035041938349638958558750534811648 x^19+1154429072344311785683392664463698043472735139045350479510517344927385 x^20-2372854930408339074595091497104135363760129906540404066580527225701888 x^21+4604488086238747080187088552458851967394492381080574279620441271827890 x^22-8482111586741788167301418144015041428277847078432909648006420656721408 x^23+14927612118715729205354160972624713310850669709555149648505810806332075 x^24-25243576610215623702579619258767405984463541430111425896269744343221248 x^25+40725318689581778360949133670391621403718169632189034435872828329087620 x^26-51749364899667657317941454103488272462658772007765851557475093567792128 x^27-110694145764302586607559755942599353892649245170797201015125032152249715 x^28+1068898177963319383765039289711451830659835321658462908199818454241388032 x^29-1814134610773885501006507400919131863304806791393602302531349491477135690 x^30+9847054698476640858194387956505581483666433033817463642806006326485900800 x^31-24813806854323727059310902551101856705214709533990427340559316068637062041 x^32+37821021182033232204667474409778697321927758402992029592179117924813973504 x^33-44918504436133756970084012358157005543071317452460012703904885628451855048 x^34+37821021182033232204667474409778697321927758402992029592179117924813973504 x^35-24813806854323727059310902551101856705214709533990427340559316068637062041 x^36+9847054698476640858194387956505581483666433033817463642806006326485900800 x^37-1814134610773885501006507400919131863304806791393602302531349491477135690 x^38+1068898177963319383765039289711451830659835321658462908199818454241388032 x^39-110694145764302586607559755942599353892649245170797201015125032152249715 x^40-51749364899667657317941454103488272462658772007765851557475093567792128 x^41+40725318689581778360949133670391621403718169632189034435872828329087620 x^42-25243576610215623702579619258767405984463541430111425896269744343221248 x^43+14927612118715729205354160972624713310850669709555149648505810806332075 x^44-8482111586741788167301418144015041428277847078432909648006420656721408 x^45+4604488086238747080187088552458851967394492381080574279620441271827890 x^46-2372854930408339074595091497104135363760129906540404066580527225701888 x^47+1154429072344311785683392664463698043472735139045350479510517344927385 x^48-527689104745497281589928557282029604035041938349638958558750534811648 x^49+225643852842385696616753752973584223538427484915630258564341063806240 x^50-89895695413283745873926445968739860159215274572287122240744312864768 x^51+33235011761314522420120014762934453017872975254013690141997317467095 x^52-11356197570246851455182937859876704884956967203799791589835357772288 x^53+3571016824307449700834714029504361584582232262714089802789281234670 x^54-1028615368298360362384266629761218244641609081320956052632501703168 x^55+270000610507610646950429948682920196191634905410984169439903085221 x^56-64203832704056075354955737641165910438490234304852305625903987712 x^57+13735905240394175435663211363430652738628448673560483925588819324 x^58-2622494206352139975622070770606968922316759152344320225533926400 x^59+442435014625973743593348038284684706152526129571156117347416099 x^60-65156935784545345016800288191690433832408352532562939101201920 x^61+8247274997137715488695787713125910873585499988836105999041706 x^62-879126884779485359458507970438403572955436201269999926935040 x^63+76746811005348166629984857385043832242514884329822186437375 x^64-5268909647374426148013736087840108558872095380337920670720 x^65+266757955592281788510288684843326291920881613017623253060 x^66-8855450754877745703839154265608668880836112769081830400 x^67+144601842463125481475597122096644468569710540543508010 x^68))/(79689423746412712478029038633828960806097623877553225728000 x^44 (1+x)^2 xi^7)+(nu^33 (37195908562569270441401088855446577103967-1377413920483818380929273879206507656342592 x+24201994938036919173488592295864798473715405 x^2-266964175539474043058239578176240955210887424 x^3+2057329513688317392721285979140973458806007374 x^4-11621937086458281959041815900089110024260543360 x^5+48760163763420981518029534859494411595107507250 x^6-147881737680327972951483026193387386120745315072 x^7+284396174448387132476550581766230445014024107528 x^8-100660214959875102312249530068634032773557012480 x^9-1469632002800518166263572034302506141441799315024 x^10+5583174818430070970059187966967044442586464554240 x^11-9637508031882236661590196611997054183982940718474 x^12+779906612062011653537649864480106180698977024640 x^13+40122799591214522857537482169194607287454234638650 x^14-82739278118873307685582863136038518615091487483136 x^15-685630802872515814384914930877795378317799606802819 x^16+4531199047620864235098091211422909730809787669671232 x^17+135098867926838317807522646468451174913489831077020719 x^18+912626160835395873960094946393708162911596020291303424 x^19-136372776755555518710761424364722394502295247847270959 x^20-42694367650945800304301798256946148646712986623486156096 x^21-374135453281607302850136105442909743713158394916567489021 x^22-1963342987819666651386515059323632611299800647451987716864 x^23-7485955732403741381671705475197104813375546178958307589034 x^24-22033066107261397236187063872486779845014932504755882247808 x^25-51595581602721245690043854036197563268655752301697925036102 x^26-96726626294486376840687178331639449226779585941084441054464 x^27-144295003497070810486262302974827740229617202248081806126048 x^28-163514445023654383112447202484438533615845953572582808202240 x^29-120294688312183786937310299490325865888104490342559100668824 x^30+3658443419695699443502871625050256390890445393698788883200 x^31+185753868040102095057431069637597682132032493597183019739887 x^32+380688090512769071991152160640253511279422436476302717009856 x^33+523379294985831518632987305046316819672526239000505102289125 x^34+579536355017114148992220505350881437971505310165361243058688 x^35+523379294985831518632987305046316819672526239000505102289125 x^36+380688090512769071991152160640253511279422436476302717009856 x^37+185753868040102095057431069637597682132032493597183019739887 x^38+3658443419695699443502871625050256390890445393698788883200 x^39-120294688312183786937310299490325865888104490342559100668824 x^40-163514445023654383112447202484438533615845953572582808202240 x^41-144295003497070810486262302974827740229617202248081806126048 x^42-96726626294486376840687178331639449226779585941084441054464 x^43-51595581602721245690043854036197563268655752301697925036102 x^44-22033066107261397236187063872486779845014932504755882247808 x^45-7485955732403741381671705475197104813375546178958307589034 x^46-1963342987819666651386515059323632611299800647451987716864 x^47-374135453281607302850136105442909743713158394916567489021 x^48-42694367650945800304301798256946148646712986623486156096 x^49-136372776755555518710761424364722394502295247847270959 x^50+912626160835395873960094946393708162911596020291303424 x^51+135098867926838317807522646468451174913489831077020719 x^52+4531199047620864235098091211422909730809787669671232 x^53-685630802872515814384914930877795378317799606802819 x^54-82739278118873307685582863136038518615091487483136 x^55+40122799591214522857537482169194607287454234638650 x^56+779906612062011653537649864480106180698977024640 x^57-9637508031882236661590196611997054183982940718474 x^58+5583174818430070970059187966967044442586464554240 x^59-1469632002800518166263572034302506141441799315024 x^60-100660214959875102312249530068634032773557012480 x^61+284396174448387132476550581766230445014024107528 x^62-147881737680327972951483026193387386120745315072 x^63+48760163763420981518029534859494411595107507250 x^64-11621937086458281959041815900089110024260543360 x^65+2057329513688317392721285979140973458806007374 x^66-266964175539474043058239578176240955210887424 x^67+24201994938036919173488592295864798473715405 x^68-1377413920483818380929273879206507656342592 x^69+37195908562569270441401088855446577103967 x^70))/(23659317654466409373369562076446828538521190400 (-1+x)^2 x^33 (1+x)^2 xi^7)-(nu^43 (-1+x)^18 (21694146197874740241553535363726834167587833940804204050-1324232536864907113355608992577777767832282639258151321600 x+39777856829271732342170877308239979142283013537246420437990 x^2-783833649357402199754161588005917144174745643892337429667840 x^3+11396637681941786317034557670093630167602144240628415107780015 x^4-130389617813567571829449028876046108217086645764895094105014272 x^5+1222556446408229621810070658381899123435443798217233135761488493 x^6-9660747058862155898712633251381764329715281797101238981731594240 x^7+65667580993020884542431486643841134811746806893600110096784728225 x^8-390000459880179392006589598983483578978326569782298731662760419328 x^9+2048776390508225042070370443980325134399488502018298450983560942843 x^10-9615338908681192356813334708001595852623822083474481023080498765824 x^11+40649747914781405834545528267260775179006705129992175345267754143685 x^12-155884375396582671626514949789360182830260436461962068470573918003200 x^13+545516539525036115661299393807830084190887403568731739088877168182079 x^14-1751319701940717091725245018018029059769594817366773024783452627046400 x^15+5182377289856278219238005565344695628769222794409989030839050847507833 x^16-14196501393086497114025163133315899382046721847472967722038410429022208 x^17+36148685275930102605664809340624424061719518500978383658359760031002803 x^18-85896702885897651961788202329096248692613465876021991843030552144969728 x^19+191227068137188280377790688090882887200827827679486107472218537668250813 x^20-400492991375373857053429543086905628355352143966673285761545956525785088 x^21+792578230383125428458069389512648059989270200321536410984181894232244183 x^22-1489540131694497035508670058050656890637554413429078993612095907146395648 x^23+2673425136417892954693076734549388696818590031488633597392189364495989873 x^24-4608116790681072933613564902680808367004976460636553223786271955435184128 x^25+7630095107822585895300301957631368048236171822292516995286931764405263563 x^26-11066254827629475935823593394704677024477715838465269691224729175876395008 x^27-7876600075875713835788235720117426224314868022169908345567556319417782667 x^28+144308003816672233481757287470195609625770113470554202629653120782440538112 x^29-231099335273915022891570698532655388305717232992023889965028057452505075793 x^30+1513369429606998021647001931778057215023109524716625895954095340377478770688 x^31-3652857376648120698352153593445815246623944608527520564900520993435450791375 x^32+6465538484353560989252667094910955040741072584787195290645932949768739225600 x^33-9499915720194201108645386210364481534588722383980723038905740296589225969413 x^34+10227847261636253775756632751833070506051485493436300650171786751336110669824 x^35-9499915720194201108645386210364481534588722383980723038905740296589225969413 x^36+6465538484353560989252667094910955040741072584787195290645932949768739225600 x^37-3652857376648120698352153593445815246623944608527520564900520993435450791375 x^38+1513369429606998021647001931778057215023109524716625895954095340377478770688 x^39-231099335273915022891570698532655388305717232992023889965028057452505075793 x^40+144308003816672233481757287470195609625770113470554202629653120782440538112 x^41-7876600075875713835788235720117426224314868022169908345567556319417782667 x^42-11066254827629475935823593394704677024477715838465269691224729175876395008 x^43+7630095107822585895300301957631368048236171822292516995286931764405263563 x^44-4608116790681072933613564902680808367004976460636553223786271955435184128 x^45+2673425136417892954693076734549388696818590031488633597392189364495989873 x^46-1489540131694497035508670058050656890637554413429078993612095907146395648 x^47+792578230383125428458069389512648059989270200321536410984181894232244183 x^48-400492991375373857053429543086905628355352143966673285761545956525785088 x^49+191227068137188280377790688090882887200827827679486107472218537668250813 x^50-85896702885897651961788202329096248692613465876021991843030552144969728 x^51+36148685275930102605664809340624424061719518500978383658359760031002803 x^52-14196501393086497114025163133315899382046721847472967722038410429022208 x^53+5182377289856278219238005565344695628769222794409989030839050847507833 x^54-1751319701940717091725245018018029059769594817366773024783452627046400 x^55+545516539525036115661299393807830084190887403568731739088877168182079 x^56-155884375396582671626514949789360182830260436461962068470573918003200 x^57+40649747914781405834545528267260775179006705129992175345267754143685 x^58-9615338908681192356813334708001595852623822083474481023080498765824 x^59+2048776390508225042070370443980325134399488502018298450983560942843 x^60-390000459880179392006589598983483578978326569782298731662760419328 x^61+65667580993020884542431486643841134811746806893600110096784728225 x^62-9660747058862155898712633251381764329715281797101238981731594240 x^63+1222556446408229621810070658381899123435443798217233135761488493 x^64-130389617813567571829449028876046108217086645764895094105014272 x^65+11396637681941786317034557670093630167602144240628415107780015 x^66-783833649357402199754161588005917144174745643892337429667840 x^67+39777856829271732342170877308239979142283013537246420437990 x^68-1324232536864907113355608992577777767832282639258151321600 x^69+21694146197874740241553535363726834167587833940804204050 x^70))/(1095729576513174796572899281215148211083842328316356853760000 x^43 (1+x)^2 xi^7)-(nu^34 (110329493339452962951645783139222273040330265-4314961211064927482714511302847725228376218240 x+80416506307338950310907741450917316847318917056 x^2-946186461541817457834945765793974434011192579968 x^3+7838757369584966748653585356297582588309295653865 x^4-48161916009593213230173154174847450249763777432832 x^5+224095352164333693044901763800492996567249625283848 x^6-783823882033000549189164817801753817523685245416192 x^7+1944507878548123869541711576859280826457492524364150 x^8-2635235712365469030914081043578159838856387162057728 x^9-2583492941035181374719472108214647854647279627832984 x^10+25092829623776821183315046793496052951404749306705920 x^11-68633573454343160246421202795610961388137515772516254 x^12+84267672057606869292349515969141025426554612182243072 x^13+75135741510206997553792060962184487527264231909364600 x^14-547063715594411525180590920768011263611152505579675392 x^15+815470317772623081610702579680544682637227569534099713 x^16+8628533631236384058113496946094765469329570923237826688 x^17-52177064288241572559839962639461873298074441822817883240 x^18-1606283297218586682509337599209783860081923003272168624768 x^19-10851100335998437677961642084668118811569925819991801789184 x^20+2070471502974503543243783955457714594818957341900169237120 x^21+517135329170267662319616770816644789849895635175559896516840 x^22+4523006324957727112177790209186933262111401778611250411593600 x^23+23740384386953343097752673600040579031247162883751173062262895 x^24+90509097753445583249781861907493846079002656544109364235011840 x^25+266431386342675025256390349190168035925053783211822598604223240 x^26+623778507327685295549283832154522635572742672725303319080313088 x^27+1169502960868096108907782714753310062308937801559359435756109726 x^28+1744237390395594180540756114390469860266520731386596087219179520 x^29+1977918298760253607306392971940180549840655731591089318035589144 x^30+1456040220073960591152793382041512924204767128377979604722402304 x^31-36634318735396726956400872856942602155992043115202639522595071 x^32-2237930114244266937683032034176851417340078386486699667780629120 x^33-4586436608006786334437877869254714567540412470984895692842930504 x^34-6317127232563497187378442823885194427255603799246859477062998912 x^35-6987642036203365664885837574178497959707020567454608285245088210 x^36-6317127232563497187378442823885194427255603799246859477062998912 x^37-4586436608006786334437877869254714567540412470984895692842930504 x^38-2237930114244266937683032034176851417340078386486699667780629120 x^39-36634318735396726956400872856942602155992043115202639522595071 x^40+1456040220073960591152793382041512924204767128377979604722402304 x^41+1977918298760253607306392971940180549840655731591089318035589144 x^42+1744237390395594180540756114390469860266520731386596087219179520 x^43+1169502960868096108907782714753310062308937801559359435756109726 x^44+623778507327685295549283832154522635572742672725303319080313088 x^45+266431386342675025256390349190168035925053783211822598604223240 x^46+90509097753445583249781861907493846079002656544109364235011840 x^47+23740384386953343097752673600040579031247162883751173062262895 x^48+4523006324957727112177790209186933262111401778611250411593600 x^49+517135329170267662319616770816644789849895635175559896516840 x^50+2070471502974503543243783955457714594818957341900169237120 x^51-10851100335998437677961642084668118811569925819991801789184 x^52-1606283297218586682509337599209783860081923003272168624768 x^53-52177064288241572559839962639461873298074441822817883240 x^54+8628533631236384058113496946094765469329570923237826688 x^55+815470317772623081610702579680544682637227569534099713 x^56-547063715594411525180590920768011263611152505579675392 x^57+75135741510206997553792060962184487527264231909364600 x^58+84267672057606869292349515969141025426554612182243072 x^59-68633573454343160246421202795610961388137515772516254 x^60+25092829623776821183315046793496052951404749306705920 x^61-2583492941035181374719472108214647854647279627832984 x^62-2635235712365469030914081043578159838856387162057728 x^63+1944507878548123869541711576859280826457492524364150 x^64-783823882033000549189164817801753817523685245416192 x^65+224095352164333693044901763800492996567249625283848 x^66-48161916009593213230173154174847450249763777432832 x^67+7838757369584966748653585356297582588309295653865 x^68-946186461541817457834945765793974434011192579968 x^69+80416506307338950310907741450917316847318917056 x^70-4314961211064927482714511302847725228376218240 x^71+110329493339452962951645783139222273040330265 x^72))/(75709816494292509994782598644629851323267809280000 (-1+x)^2 x^34 (1+x)^2 xi^7)-(nu^42 (-1+x)^14 (95679560157533071012692597602910751162505444384741065050-5817015119541748936917229095848067785810412487956642708480 x+174110215928206553608424619344453919343963601924457302238680 x^2-3420310802049078295368559500424655249866621868062804642268160 x^3+49603859735536431724714002360408421136102575097873237444395369 x^4-566429290583705053864438631541726984981020410183275976698927616 x^5+5304364673498150965732069449216501580076011503065310662662941324 x^6-41895548981885501729822868663772594226799833952529842024880457216 x^7+284883432372046744170237942909196845009051327841045828216780835910 x^8-1694118889798045510228171567675950822620947749954724926494421192192 x^9+8920280066569096786855161831450661726052398015054436296618362312204 x^10-42008427640128310366045883343274204176028705265983250923549266039296 x^11+178418940537476424830947777060864033868098114918819864153096255694784 x^12-688272479381962781325693895521841872743168172218604784271573330005504 x^13+2426286224905602073388811445166774078544407696650385156697540410279188 x^14-7857993752346925739814441473561980426670133774650901357039128423207424 x^15+23493683515561445293526944199123039417371579606137983787679972417423256 x^16-65126993670909171188752126613574811255369602729946110724893955261263360 x^17+168079750935227735651198061204690307546088006240266453571601276351168732 x^18-405426137195012577428700214074777450312374469606167652126050032222499328 x^19+917533005820299221347400041092493583686366166366001023940753291406621488 x^20-1955897721015061474693927210709993790737593805264515862732318503931555328 x^21+3943477777046251799235654142444786374681873668086261672990882250843274468 x^22-7554089941857393913686727181415642167755012969407077194042800560617517568 x^23+13817579870363217001820391397407256214851200493947894591584765152197009768 x^24-24255171330215631955130917926703451971649747251859196566819213011792301568 x^25+40964502509357172295821722363620612104428614549339250443630480688102078508 x^26-64507104256664639833491039636279782560406009317195450787492082062809747968 x^27+7939015564611880833897415324687877649271060684308915480340211554929281088 x^28+564296237363550350896711380585895407880055676720068141235055155775220724224 x^29-771460061579642636100051225131080646872131628655745318241826171784582779724 x^30+6771158994711586369286205404693417578216057698357561240108590488920124894720 x^31-15333618992834762922809813039226162904446485080042145677168097246863941465760 x^32+31589915961240448624733686546219251727654489242413925538673294078647822705152 x^33-52326322285687653119976213368094577893439529055182342692055371189411618016804 x^34+65658990632454262297479402492011095112971301698304175706119996386529755315712 x^35-75462903828193127891519188472513506739693521186785047271530437538428559972658 x^36+65658990632454262297479402492011095112971301698304175706119996386529755315712 x^37-52326322285687653119976213368094577893439529055182342692055371189411618016804 x^38+31589915961240448624733686546219251727654489242413925538673294078647822705152 x^39-15333618992834762922809813039226162904446485080042145677168097246863941465760 x^40+6771158994711586369286205404693417578216057698357561240108590488920124894720 x^41-771460061579642636100051225131080646872131628655745318241826171784582779724 x^42+564296237363550350896711380585895407880055676720068141235055155775220724224 x^43+7939015564611880833897415324687877649271060684308915480340211554929281088 x^44-64507104256664639833491039636279782560406009317195450787492082062809747968 x^45+40964502509357172295821722363620612104428614549339250443630480688102078508 x^46-24255171330215631955130917926703451971649747251859196566819213011792301568 x^47+13817579870363217001820391397407256214851200493947894591584765152197009768 x^48-7554089941857393913686727181415642167755012969407077194042800560617517568 x^49+3943477777046251799235654142444786374681873668086261672990882250843274468 x^50-1955897721015061474693927210709993790737593805264515862732318503931555328 x^51+917533005820299221347400041092493583686366166366001023940753291406621488 x^52-405426137195012577428700214074777450312374469606167652126050032222499328 x^53+168079750935227735651198061204690307546088006240266453571601276351168732 x^54-65126993670909171188752126613574811255369602729946110724893955261263360 x^55+23493683515561445293526944199123039417371579606137983787679972417423256 x^56-7857993752346925739814441473561980426670133774650901357039128423207424 x^57+2426286224905602073388811445166774078544407696650385156697540410279188 x^58-688272479381962781325693895521841872743168172218604784271573330005504 x^59+178418940537476424830947777060864033868098114918819864153096255694784 x^60-42008427640128310366045883343274204176028705265983250923549266039296 x^61+8920280066569096786855161831450661726052398015054436296618362312204 x^62-1694118889798045510228171567675950822620947749954724926494421192192 x^63+284883432372046744170237942909196845009051327841045828216780835910 x^64-41895548981885501729822868663772594226799833952529842024880457216 x^65+5304364673498150965732069449216501580076011503065310662662941324 x^66-566429290583705053864438631541726984981020410183275976698927616 x^67+49603859735536431724714002360408421136102575097873237444395369 x^68-3420310802049078295368559500424655249866621868062804642268160 x^69+174110215928206553608424619344453919343963601924457302238680 x^70-5817015119541748936917229095848067785810412487956642708480 x^71+95679560157533071012692597602910751162505444384741065050 x^72))/(1095729576513174796572899281215148211083842328316356853760000 x^42 (1+x)^2 xi^7)+(nu^35 (2972089971874831571955684786403912146189025635-122400714029152314195729064708480458121904469705 x+2410981082546184272155584005220877940361822948703 x^2-30124803313002641230488806885976665291160714130368 x^3+266718410391167506635845901267626314119794124983061 x^4-1767275900620424445589882979635804020306274483487641 x^5+8994223620505187240180310113265541870170074495810621 x^6-35288690605805883999972271258335603090322426330861192 x^7+103951992486500797027117390864543265869873083477688210 x^8-207211378185921871765402911257332940805535084181491606 x^9+147483471447974757543731990110501670944365180466389786 x^10+720811242261623672835220128121163046282674025694341912 x^11-3326619295940825484199710013483951991750112116293652542 x^12+6987577746824178338773495344285873808829708178236898622 x^13-5215523405875172342855524529369897873492641508767920862 x^14-15798250989062489375141738651838737466278727174589438456 x^15+61500346180186381865876659697730595246962674456733741403 x^16-65446894555780903897745651103577624013590020937125532977 x^17-976079929107384029515623498645046278155980054339433496873 x^18+5454036354221786873070045326376080108034422772543474362344 x^19+173642831817183641965163726909091730727971275520716619984808 x^20+1173199473133010419190062740557094871316337497271133594979072 x^21-271714037403617095981624534699192123075411226029880597698728 x^22-56877480916875341298508618904199289972760992843571726850323560 x^23-496610535037537834926092577017431351849688032584005946351988871 x^24-2606970657730095007069719164411735013181127001330100925532164415 x^25-9938172347701555195256269052651114241243354073517857682177112011 x^26-29258016168411580799354889636744440584709490980039077186432722056 x^27-68487921990405789221224371594547469254622309836592101713773673250 x^28-128411179475852872888017941167855352633964792147799631486484309310 x^29-191484349621410803088154467429678140883345985615707016508647256514 x^30-217258863549430163345529278137312316060099733793874977283991268504 x^31-160056903883811896167024381629528450758262882249274065912376589837 x^32+3284180348995585891642080392547352548745851505194832256453848271 x^33+244865172469151483866406865696161199285850566015622438925806781631 x^34+502005932125597724946322581651602012247024601091417019095603515080 x^35+692432277676338979908354355925435434452331827675557009850472550830 x^36+765379211684288621350148939108578226731907334792594092119504208178 x^37+692432277676338979908354355925435434452331827675557009850472550830 x^38+502005932125597724946322581651602012247024601091417019095603515080 x^39+244865172469151483866406865696161199285850566015622438925806781631 x^40+3284180348995585891642080392547352548745851505194832256453848271 x^41-160056903883811896167024381629528450758262882249274065912376589837 x^42-217258863549430163345529278137312316060099733793874977283991268504 x^43-191484349621410803088154467429678140883345985615707016508647256514 x^44-128411179475852872888017941167855352633964792147799631486484309310 x^45-68487921990405789221224371594547469254622309836592101713773673250 x^46-29258016168411580799354889636744440584709490980039077186432722056 x^47-9938172347701555195256269052651114241243354073517857682177112011 x^48-2606970657730095007069719164411735013181127001330100925532164415 x^49-496610535037537834926092577017431351849688032584005946351988871 x^50-56877480916875341298508618904199289972760992843571726850323560 x^51-271714037403617095981624534699192123075411226029880597698728 x^52+1173199473133010419190062740557094871316337497271133594979072 x^53+173642831817183641965163726909091730727971275520716619984808 x^54+5454036354221786873070045326376080108034422772543474362344 x^55-976079929107384029515623498645046278155980054339433496873 x^56-65446894555780903897745651103577624013590020937125532977 x^57+61500346180186381865876659697730595246962674456733741403 x^58-15798250989062489375141738651838737466278727174589438456 x^59-5215523405875172342855524529369897873492641508767920862 x^60+6987577746824178338773495344285873808829708178236898622 x^61-3326619295940825484199710013483951991750112116293652542 x^62+720811242261623672835220128121163046282674025694341912 x^63+147483471447974757543731990110501670944365180466389786 x^64-207211378185921871765402911257332940805535084181491606 x^65+103951992486500797027117390864543265869873083477688210 x^66-35288690605805883999972271258335603090322426330861192 x^67+8994223620505187240180310113265541870170074495810621 x^68-1767275900620424445589882979635804020306274483487641 x^69+266718410391167506635845901267626314119794124983061 x^70-30124803313002641230488806885976665291160714130368 x^71+2410981082546184272155584005220877940361822948703 x^72-122400714029152314195729064708480458121904469705 x^73+2972089971874831571955684786403912146189025635 x^74))/(2195584678334482789848695360694265688374766469120000 (-1+x)^2 x^35 (1+x)^2 xi^7)-(nu^41 (-1+x)^10 (454754729819755487011327029834224471256879645471935676030-27505997714012536111144913914544148939796044391271743183360 x+819437247710164940953097996505377891436997665063635890288710 x^2-16030341769650110475687091097968349849267724158168477339439104 x^3+231647986143100869017503576818835793300757483447611166598812635 x^4-2637396090312405451033053347660233366406368961061335784531742976 x^5+24642971242731882625712715815718411246438544396288018135076669143 x^6-194359446984877999058315539885248602383547590300561805535143716864 x^7+1320892006923422953495880927787988840647729771674192598003642200614 x^8-7858292446800221484253318453633363401933202921902618667912303351296 x^9+41438801906443785805172100559878015864123831303302998684712614407334 x^10-195662813443043243046386434470272872362917748029328945132878666377216 x^11+834243110682680616888952335164430071068193759399273193825133528858756 x^12-3234927906452825842493067314032170604516758912904682376628504641708032 x^13+11479009118744783752317904677747439922720667564101893910454354094501468 x^14-37477089041225758947179879376377923656699712967187105465632529667430400 x^15+113123188362025467026420193870106442664484835337282201450694641149998628 x^16-317083443022815274556713137413224241377461938126829514096252124893186048 x^17+828711742108189304671124746942968613800025334890027833584465584900144188 x^18-2027305813878260139449931680403111827813635613952033119007534154706372608 x^19+4659609979774126099583400345370050775018944526877449926055414412781164868 x^20-10100005418219462366238143979292457667361787543679160485287960765367955456 x^21+20726004615450434187680144793721103772511483498649071429796588132568426012 x^22-40432186293750267018956207029451556144770414658378359859875825201330501632 x^23+75323025245069504070069688504464770963674209070046246568095347119056787972 x^24-134607030281772973498834045568341820114679905482627671548951744861083236352 x^25+230884173646535508032286236772950014414149553234408953254146856785601204892 x^26-383611172376328970522514632090124498206539688691998179811057250530718902272 x^27+265439646117310390373643071870644569024809018755237815071599401853128841060 x^28+2377022956685720770774059534412185254508280454971890248643268736700834947072 x^29-2046578344319669835933399207078143181758509228673807537745947292229283522116 x^30+32623156864795603772693903914773788887349173029684088395004598959090780678144 x^31-66074777447795428776805916620447986995734623478606280483929629518812708156388 x^32+162653519938232056360682490759965145327337091549697186539811064037021561745408 x^33-285966522159906197262403845200550731173712333597560868042631854787862401810604 x^34+406200705446991834278041119488877091759482642484782366455275965147617581774848 x^35-541569346895630444487079760513671216323189561589286432117678868943650144336402 x^36+547070695834626073297329532652676259408262817466998399899809755453938777522688 x^37-541569346895630444487079760513671216323189561589286432117678868943650144336402 x^38+406200705446991834278041119488877091759482642484782366455275965147617581774848 x^39-285966522159906197262403845200550731173712333597560868042631854787862401810604 x^40+162653519938232056360682490759965145327337091549697186539811064037021561745408 x^41-66074777447795428776805916620447986995734623478606280483929629518812708156388 x^42+32623156864795603772693903914773788887349173029684088395004598959090780678144 x^43-2046578344319669835933399207078143181758509228673807537745947292229283522116 x^44+2377022956685720770774059534412185254508280454971890248643268736700834947072 x^45+265439646117310390373643071870644569024809018755237815071599401853128841060 x^46-383611172376328970522514632090124498206539688691998179811057250530718902272 x^47+230884173646535508032286236772950014414149553234408953254146856785601204892 x^48-134607030281772973498834045568341820114679905482627671548951744861083236352 x^49+75323025245069504070069688504464770963674209070046246568095347119056787972 x^50-40432186293750267018956207029451556144770414658378359859875825201330501632 x^51+20726004615450434187680144793721103772511483498649071429796588132568426012 x^52-10100005418219462366238143979292457667361787543679160485287960765367955456 x^53+4659609979774126099583400345370050775018944526877449926055414412781164868 x^54-2027305813878260139449931680403111827813635613952033119007534154706372608 x^55+828711742108189304671124746942968613800025334890027833584465584900144188 x^56-317083443022815274556713137413224241377461938126829514096252124893186048 x^57+113123188362025467026420193870106442664484835337282201450694641149998628 x^58-37477089041225758947179879376377923656699712967187105465632529667430400 x^59+11479009118744783752317904677747439922720667564101893910454354094501468 x^60-3234927906452825842493067314032170604516758912904682376628504641708032 x^61+834243110682680616888952335164430071068193759399273193825133528858756 x^62-195662813443043243046386434470272872362917748029328945132878666377216 x^63+41438801906443785805172100559878015864123831303302998684712614407334 x^64-7858292446800221484253318453633363401933202921902618667912303351296 x^65+1320892006923422953495880927787988840647729771674192598003642200614 x^66-194359446984877999058315539885248602383547590300561805535143716864 x^67+24642971242731882625712715815718411246438544396288018135076669143 x^68-2637396090312405451033053347660233366406368961061335784531742976 x^69+231647986143100869017503576818835793300757483447611166598812635 x^70-16030341769650110475687091097968349849267724158168477339439104 x^71+819437247710164940953097996505377891436997665063635890288710 x^72-27505997714012536111144913914544148939796044391271743183360 x^73+454754729819755487011327029834224471256879645471935676030 x^74))/(2328425350090496442717410972582189948553164947672258314240000 x^41 (1+x)^2 xi^7)-(nu^36 (199179641070241231059794573726240186322829661760-8615031635028182816869210322919510795201125758440 x+178792565945941193545585489510175486885366454521500 x^2-2363265515617420603519405920764101321577828304750088 x^3+22251464667430214024588051179302658482540422797817891 x^4-157930776638671431620797907343987563513413230706647640 x^5+870191718888687074566142797912344094464129670279701800 x^6-3761506365851890081149846565216988148490329329123177752 x^7+12627217707601975071283810911460676214278798019028332009 x^8-31346744231875557392099228329647866961784985814168785264 x^9+47729689116202558268047739931192374376809436320297839600 x^10+9195030841629323881230802491516810664791732180872059600 x^11-307869784503802726714388055830861950740241526507289969830 x^12+988809559927603936979542725881862617920268052474285484048 x^13-1612181335579547410520650091149145052621466851634001794392 x^14+312061276848937389279419037856228080337570159055233178384 x^15+5816657004333857670910363250131044723946494116588918337782 x^16-16036248390584695214122628441301245985080124294468838983208 x^17+11067888674143951325939002064625820670027908109939281038356 x^18+271760263205028885447287968833522166839720372678641769784760 x^19-1417887648487072528928890439046037315709273660647704175420238 x^20-46742547379454983849065474724247192743595328601520752424277696 x^21-315896273216918926510798570504153549969415489475387459836923968 x^22+85785817663116816080504113196547496180676659492213930340126400 x^23+15560015113756002365345584993196321550396053686858083551619136014 x^24+135646561810135664348964302558078698732346090626769752100270169288 x^25+712138067346935972378471051853126807216544415606508555438567598764 x^26+2714617675536960347472342674690881472067579117557130230461796836008 x^27+7992405988283632880086049329411210783523377238431518883573911720810 x^28+18706071576837191737532816020413922654216689168011405855745147434224 x^29+35073259814967856768785642321415244877811964861634307570279533426008 x^30+52293959869686039916368856061946978658564947008996805604822124414960 x^31+59360319693518989289092247493549935844513485290225129128146271185414 x^32+43767786061190617040832553532146348785784262144482509192140762119832 x^33-716203375051347247716694631719252444101682008754273966076386586956 x^34-66653866030201552442464731354170294858850876815597654180678763588360 x^35-136727919930108664729557570115208228222715800761551803985511292484812 x^36-188810904117300898168944484157101149767401441630522469084472010023056 x^37-208598729797211301375510894568475962563228597690496052938287282678224 x^38-188810904117300898168944484157101149767401441630522469084472010023056 x^39-136727919930108664729557570115208228222715800761551803985511292484812 x^40-66653866030201552442464731354170294858850876815597654180678763588360 x^41-716203375051347247716694631719252444101682008754273966076386586956 x^42+43767786061190617040832553532146348785784262144482509192140762119832 x^43+59360319693518989289092247493549935844513485290225129128146271185414 x^44+52293959869686039916368856061946978658564947008996805604822124414960 x^45+35073259814967856768785642321415244877811964861634307570279533426008 x^46+18706071576837191737532816020413922654216689168011405855745147434224 x^47+7992405988283632880086049329411210783523377238431518883573911720810 x^48+2714617675536960347472342674690881472067579117557130230461796836008 x^49+712138067346935972378471051853126807216544415606508555438567598764 x^50+135646561810135664348964302558078698732346090626769752100270169288 x^51+15560015113756002365345584993196321550396053686858083551619136014 x^52+85785817663116816080504113196547496180676659492213930340126400 x^53-315896273216918926510798570504153549969415489475387459836923968 x^54-46742547379454983849065474724247192743595328601520752424277696 x^55-1417887648487072528928890439046037315709273660647704175420238 x^56+271760263205028885447287968833522166839720372678641769784760 x^57+11067888674143951325939002064625820670027908109939281038356 x^58-16036248390584695214122628441301245985080124294468838983208 x^59+5816657004333857670910363250131044723946494116588918337782 x^60+312061276848937389279419037856228080337570159055233178384 x^61-1612181335579547410520650091149145052621466851634001794392 x^62+988809559927603936979542725881862617920268052474285484048 x^63-307869784503802726714388055830861950740241526507289969830 x^64+9195030841629323881230802491516810664791732180872059600 x^65+47729689116202558268047739931192374376809436320297839600 x^66-31346744231875557392099228329647866961784985814168785264 x^67+12627217707601975071283810911460676214278798019028332009 x^68-3761506365851890081149846565216988148490329329123177752 x^69+870191718888687074566142797912344094464129670279701800 x^70-157930776638671431620797907343987563513413230706647640 x^71+22251464667430214024588051179302658482540422797817891 x^72-2363265515617420603519405920764101321577828304750088 x^73+178792565945941193545585489510175486885366454521500 x^74-8615031635028182816869210322919510795201125758440 x^75+199179641070241231059794573726240186322829661760 x^76))/(158082096840082760869106065969987129562983185776640000 (-1+x)^2 x^36 (1+x)^2 xi^7)-(nu^40 (-1+x)^6 (1038733852534728874762236228181659258230537168142660334330-62386081271591473366386707413192467939601897322687193164800 x+1846408331711478488158547719488035971124077878379985573026124 x^2-35905094201509132861598533780051337386738295374097286624177152 x^3+516090072007915851652910437753550629084806643963635583736280995 x^4-5848886652688687969113665557693165235997015537643942772865955328 x^5+54443397626252532655488140720630385299522049737832395565402204822 x^6-428156884089522753275026576081373561561264769507848382856683836928 x^7+2904280803740539002586997091183856587480319521570078495672312609079 x^8-17263964600553366177335357946014467538313154732699353106848478331904 x^9+91067868664497543046118197226820976625718086625117887001728345260900 x^10-430677876561001017051925991177836720945706153757877689043519639421952 x^11+1841609319513348907538210061774230937772950945261544285338462252344830 x^12-7171905486663571726614446674114531430322129580286407666840010132750336 x^13+25595834464327308682741008750818377702305221030172092919546551616410784 x^14-84173381760283012343400349603735318797038257107288344300572265092333568 x^15+256309752272675888015567077737088468767365207881673741227487307428069760 x^16-725861758881657990617058432799447580189192087097620042373012311943225344 x^17+1919564642415706205987772063763367842602897977542258347849781807051310880 x^18-4758436368167565586355513694968913747713323377122618707650014147771097088 x^19+11097449195383852522350691988173050988824965516948066465303441832503565440 x^20-24436473354306442157482100793228333507430474548394302346949178605278183424 x^21+50990699952787971282620676256851326166633756145621134596456479161399866912 x^22-101212089029897300061621724173829967746383013768214336588684848100813864960 x^23+191895304320601940415319677969265040221535306748369311868650649503192984672 x^24-349262917927846929236195743506299113594802356274023307880155215243905671168 x^25+606297882331549687868031933797059860198199013241947355792191829949803435488 x^26-1037879876301406811193099798984314616775260040541706848244412739180377399296 x^27+1226921946097355892643613716549376216115515821427570081078460674818440448512 x^28+5116783064755508782777584341506234124027991937847791393005647332564214202368 x^29+885948148148067646765335897647417969114549392286779130347799462273460800352 x^30+77463251977147330702767713916724218361858865621390415782789707026259308249088 x^31-123410840304923451945531700927676373634238484437209488718107056109004230001784 x^32+398239743772763298883273575267028339527592579961273878626222632856661392470016 x^33-694433274324864590173268718757613237592121442806222549171630965501853381458352 x^34+1119096022627225951555684364557234942625049478611500303636552137870365581373440 x^35-1659943397356818599349160569214077436666850892600449096952232150276014802803130 x^36+1855958254834043956265898211533149131625994573009864484805822009823540435291136 x^37-2177974512622763621879583963411154759331163587530446876202259328108581302206828 x^38+1855958254834043956265898211533149131625994573009864484805822009823540435291136 x^39-1659943397356818599349160569214077436666850892600449096952232150276014802803130 x^40+1119096022627225951555684364557234942625049478611500303636552137870365581373440 x^41-694433274324864590173268718757613237592121442806222549171630965501853381458352 x^42+398239743772763298883273575267028339527592579961273878626222632856661392470016 x^43-123410840304923451945531700927676373634238484437209488718107056109004230001784 x^44+77463251977147330702767713916724218361858865621390415782789707026259308249088 x^45+885948148148067646765335897647417969114549392286779130347799462273460800352 x^46+5116783064755508782777584341506234124027991937847791393005647332564214202368 x^47+1226921946097355892643613716549376216115515821427570081078460674818440448512 x^48-1037879876301406811193099798984314616775260040541706848244412739180377399296 x^49+606297882331549687868031933797059860198199013241947355792191829949803435488 x^50-349262917927846929236195743506299113594802356274023307880155215243905671168 x^51+191895304320601940415319677969265040221535306748369311868650649503192984672 x^52-101212089029897300061621724173829967746383013768214336588684848100813864960 x^53+50990699952787971282620676256851326166633756145621134596456479161399866912 x^54-24436473354306442157482100793228333507430474548394302346949178605278183424 x^55+11097449195383852522350691988173050988824965516948066465303441832503565440 x^56-4758436368167565586355513694968913747713323377122618707650014147771097088 x^57+1919564642415706205987772063763367842602897977542258347849781807051310880 x^58-725861758881657990617058432799447580189192087097620042373012311943225344 x^59+256309752272675888015567077737088468767365207881673741227487307428069760 x^60-84173381760283012343400349603735318797038257107288344300572265092333568 x^61+25595834464327308682741008750818377702305221030172092919546551616410784 x^62-7171905486663571726614446674114531430322129580286407666840010132750336 x^63+1841609319513348907538210061774230937772950945261544285338462252344830 x^64-430677876561001017051925991177836720945706153757877689043519639421952 x^65+91067868664497543046118197226820976625718086625117887001728345260900 x^66-17263964600553366177335357946014467538313154732699353106848478331904 x^67+2904280803740539002586997091183856587480319521570078495672312609079 x^68-428156884089522753275026576081373561561264769507848382856683836928 x^69+54443397626252532655488140720630385299522049737832395565402204822 x^70-5848886652688687969113665557693165235997015537643942772865955328 x^71+516090072007915851652910437753550629084806643963635583736280995 x^72-35905094201509132861598533780051337386738295374097286624177152 x^73+1846408331711478488158547719488035971124077878379985573026124 x^74-62386081271591473366386707413192467939601897322687193164800 x^75+1038733852534728874762236228181659258230537168142660334330 x^76))/(4656850700180992885434821945164379897106329895344516628480000 x^40 (1+x)^2 xi^7)+(nu^37 (92132093457527072334579159413593265536765651895150-4175215549557442417547943571573751684367179089935360 x+91042870174071039448919257613231845597562950140803050 x^2-1268783840712919176002935237890168360082903789441673920 x^3+12651193962083333983739837780815480071815937585513778273 x^4-95651929934580703372919462786920379135430557622733225040 x^5+566115185643598824465018189122316438603823520079324918115 x^6-2662236281904598153245910101548795313353918361047665034240 x^7+9940055634193047320417725218439310026151447640662407437487 x^8-28771572901661911327929634260039286772915186283030331109616 x^9+59536237174955503297441306237642881266351883738127441952517 x^10-60351873893107912912511518468450090408390652124960456263680 x^11-121043936563972862425936067690354716877382876573932360878530 x^12+752486246939189080788721184030098554443105781887473046396576 x^13-1869549532727074493291113946662952779489748072075647084162614 x^14+2290902595744873904114743166130353281303261525488758026174848 x^15+1345117546735519387896002891386132791256422623593812439920880 x^16-12728871746993308753772029639040636721670187967479822272291232 x^17+27246284150087468362041855958388169537760727856216383503422672 x^18-8669906184979065456804489468943278599165880942192808094612288 x^19-517076204656580759413864445338024681284776075840411002927389328 x^20+2544330592877852704440559644952636445828471785062677184365930528 x^21+86914422701066607749678127375663456256085724660931736417637303760 x^22+587615457199575369399998646078490979167498231116908042171167693824 x^23-182474750963567412623956211476797289275522322277076625053698137712 x^24-29374905095944755395719117636834624226976318780892136156393446546464 x^25-255715172961345918149003422969265067188212376080087134653930440128080 x^26-1342545751807700004423106156070359842134505670019589282203926504558784 x^27-5117443458044223892918271643652633026679201439363840630549766692175440 x^28-15067514841408764396608572445288109660984538461667507367468848790104160 x^29-35260726531645235977449527750336402249498683271393713393343534607677808 x^30-66112022239140537499524620919446103507349402657878442723558721172439424 x^31-98563010368220403097955486254474861331707724900107845895251133686525112 x^32-111925404366124434791430669777500445594780180696509602816691447682357408 x^33-82596322961933275358916750340367457280152707183853500960510741653169320 x^34+1041140301997258418315301035312991431513810607373622990467094634053312 x^35+125230881809581026325087000634523362474072216609349107424539750169257338 x^36+257070677915882349601586571834125961187056644892487939366634268522438976 x^37+355332208371376763617180880847925356475221857823334781267840687000169102 x^38+392438582364422527801947325943131196840483875286596251215364461672648704 x^39+355332208371376763617180880847925356475221857823334781267840687000169102 x^40+257070677915882349601586571834125961187056644892487939366634268522438976 x^41+125230881809581026325087000634523362474072216609349107424539750169257338 x^42+1041140301997258418315301035312991431513810607373622990467094634053312 x^43-82596322961933275358916750340367457280152707183853500960510741653169320 x^44-111925404366124434791430669777500445594780180696509602816691447682357408 x^45-98563010368220403097955486254474861331707724900107845895251133686525112 x^46-66112022239140537499524620919446103507349402657878442723558721172439424 x^47-35260726531645235977449527750336402249498683271393713393343534607677808 x^48-15067514841408764396608572445288109660984538461667507367468848790104160 x^49-5117443458044223892918271643652633026679201439363840630549766692175440 x^50-1342545751807700004423106156070359842134505670019589282203926504558784 x^51-255715172961345918149003422969265067188212376080087134653930440128080 x^52-29374905095944755395719117636834624226976318780892136156393446546464 x^53-182474750963567412623956211476797289275522322277076625053698137712 x^54+587615457199575369399998646078490979167498231116908042171167693824 x^55+86914422701066607749678127375663456256085724660931736417637303760 x^56+2544330592877852704440559644952636445828471785062677184365930528 x^57-517076204656580759413864445338024681284776075840411002927389328 x^58-8669906184979065456804489468943278599165880942192808094612288 x^59+27246284150087468362041855958388169537760727856216383503422672 x^60-12728871746993308753772029639040636721670187967479822272291232 x^61+1345117546735519387896002891386132791256422623593812439920880 x^62+2290902595744873904114743166130353281303261525488758026174848 x^63-1869549532727074493291113946662952779489748072075647084162614 x^64+752486246939189080788721184030098554443105781887473046396576 x^65-121043936563972862425936067690354716877382876573932360878530 x^66-60351873893107912912511518468450090408390652124960456263680 x^67+59536237174955503297441306237642881266351883738127441952517 x^68-28771572901661911327929634260039286772915186283030331109616 x^69+9940055634193047320417725218439310026151447640662407437487 x^70-2662236281904598153245910101548795313353918361047665034240 x^71+566115185643598824465018189122316438603823520079324918115 x^72-95651929934580703372919462786920379135430557622733225040 x^73+12651193962083333983739837780815480071815937585513778273 x^74-1268783840712919176002935237890168360082903789441673920 x^75+91042870174071039448919257613231845597562950140803050 x^76-4175215549557442417547943571573751684367179089935360 x^77+92132093457527072334579159413593265536765651895150 x^78))/(78408720032681049391076608721113616263239660145213440000 (-1+x)^2 x^37 (1+x)^2 xi^7)-(nu^39 (-1+x)^2 (123312992316624786057478657433629496635329464067671706930-7322050851709335167014472699443710146758588857861547714560 x+214399960813090983782264306630855119045890538807278013284622 x^2-4128184358033982404144401967138010339535518414961635156307968 x^3+58807423183312160056547083675221062768982550628910750303807971 x^4-661187251819102833376958695032298900140726473635291732083037184 x^5+6112582230861851751262690041284966291154061403426715271104366885 x^6-47800805193230367528317898941289286373225562503818274941703120896 x^7+322839469088922640153565859274276853978394686340650210000234740393 x^8-1913384301461000746633604065500081320020057413768315328849373942784 x^9+10077878149761307420579122703639261513907203320596850703595483350175 x^10-47659895121025115159582416552410510301003926462556353273047310200832 x^11+204112246172051344994174041916871771227167576989735358093292945795706 x^12-797380558887952869270993036181374659122154509332040155911163050674176 x^13+2859275154391269097263251433819379174258525849604355526519697791656326 x^14-9462671328523936052084030732803215081389962224929313476936536676745216 x^15+29043341894623091883298163505236585741896677608500730673667149098831776 x^16-83033517839797521354599148830871809228413125167808852019980795062628352 x^17+222009878107977679616537239425982119017092687265347391933609655828779040 x^18-557213248061566138710426665479807384475248696912325339353142533584625664 x^19+1317460767378948468513335616557845368476677362678449944330360537108037408 x^20-2944524311835234014900575605866363281717653087169022008685966415289552896 x^21+6242394290968782043664797989199397376843421939532853815045497333801415200 x^22-12597068650697432136955462224158009640199508300671666541654862925242138624 x^23+24269414606221317491771300119631111844905481121134758105038818631616432256 x^24-45120730962941589183111074565536312490011891279854222224365002982321614848 x^25+79286742938599927944189813060540810388532967041878161472670544024183104832 x^26-130803754599182097863904113169745097956053195308271094313148962716017844224 x^27+265681564948220054766640812451944377935503197686738760181511566721536745056 x^28+784939446418546099558184686918802949137798905221576442010636093503700512768 x^29+1483799966145356239933746608228021004514047125420041349107238317327141045728 x^30+10926722022687110186368298471390642688871263354151027278147964307489354792960 x^31-7485027247334702052148988959972238979680661816225891800015625124311650706488 x^32+52917366568920778652304858545585657240880301914812469928500707074389991993344 x^33-76378319814178450944958692019341249889337268933313966677145276175126610573832 x^34+151324062918705497732354185844024866966932412218794311852494594062998934855680 x^35-238441312738847482444912159408617998869985004900855311586054001425932963525346 x^36+282961353976582871130633452870007628201849428895164120264376753124339451865088 x^37-396577556930847668593543825866193112628590389505401324440616783181833934806638 x^38+349043093816657536309679746932152573403958459135130715292883430323157561888768 x^39-396577556930847668593543825866193112628590389505401324440616783181833934806638 x^40+282961353976582871130633452870007628201849428895164120264376753124339451865088 x^41-238441312738847482444912159408617998869985004900855311586054001425932963525346 x^42+151324062918705497732354185844024866966932412218794311852494594062998934855680 x^43-76378319814178450944958692019341249889337268933313966677145276175126610573832 x^44+52917366568920778652304858545585657240880301914812469928500707074389991993344 x^45-7485027247334702052148988959972238979680661816225891800015625124311650706488 x^46+10926722022687110186368298471390642688871263354151027278147964307489354792960 x^47+1483799966145356239933746608228021004514047125420041349107238317327141045728 x^48+784939446418546099558184686918802949137798905221576442010636093503700512768 x^49+265681564948220054766640812451944377935503197686738760181511566721536745056 x^50-130803754599182097863904113169745097956053195308271094313148962716017844224 x^51+79286742938599927944189813060540810388532967041878161472670544024183104832 x^52-45120730962941589183111074565536312490011891279854222224365002982321614848 x^53+24269414606221317491771300119631111844905481121134758105038818631616432256 x^54-12597068650697432136955462224158009640199508300671666541654862925242138624 x^55+6242394290968782043664797989199397376843421939532853815045497333801415200 x^56-2944524311835234014900575605866363281717653087169022008685966415289552896 x^57+1317460767378948468513335616557845368476677362678449944330360537108037408 x^58-557213248061566138710426665479807384475248696912325339353142533584625664 x^59+222009878107977679616537239425982119017092687265347391933609655828779040 x^60-83033517839797521354599148830871809228413125167808852019980795062628352 x^61+29043341894623091883298163505236585741896677608500730673667149098831776 x^62-9462671328523936052084030732803215081389962224929313476936536676745216 x^63+2859275154391269097263251433819379174258525849604355526519697791656326 x^64-797380558887952869270993036181374659122154509332040155911163050674176 x^65+204112246172051344994174041916871771227167576989735358093292945795706 x^66-47659895121025115159582416552410510301003926462556353273047310200832 x^67+10077878149761307420579122703639261513907203320596850703595483350175 x^68-1913384301461000746633604065500081320020057413768315328849373942784 x^69+322839469088922640153565859274276853978394686340650210000234740393 x^70-47800805193230367528317898941289286373225562503818274941703120896 x^71+6112582230861851751262690041284966291154061403426715271104366885 x^72-661187251819102833376958695032298900140726473635291732083037184 x^73+58807423183312160056547083675221062768982550628910750303807971 x^74-4128184358033982404144401967138010339535518414961635156307968 x^75+214399960813090983782264306630855119045890538807278013284622 x^76-7322050851709335167014472699443710146758588857861547714560 x^77+123312992316624786057478657433629496635329464067671706930 x^78))/(1164212675045248221358705486291094974276582473836129157120000 x^39 (1+x)^2 xi^7)-(nu^38 (1278073288233205436786042496816235958127004085945902950-60554000600840601223888987842238398921978098486285542400 x+1383893055734812539077441639780129390246691256516101270720 x^2-20274114064019081696972502381986153141428394631160624491520 x^3+213312207561161238852032291048494006479055119936705783411835 x^4-1710116114334470213656751125629513926994609205750899397754368 x^5+10803585177593064752016905427348330984832368555457349685912152 x^6-54756631632831413698199773743672394551104981302223843834821120 x^7+223782263114289354109386321517000209952788545237611528688033690 x^8-729694208123428854491051764376053568858347783090610169367224832 x^9+1823525480467351620003320253643723856444867370089233404198428952 x^10-3053414800787379565688729690674861917847923914139522269432034816 x^11+1135613291724457174770898637820509770777934263934481911357204275 x^12+12708508899323430932914681391312160630328136043056877480131558400 x^13-49359096664519625260124304164536384318508500032961689021862052864 x^14+98545660111117437453241043964748059217703061051481552276035474432 x^15-81501036676916154244896035296857887995550216098407180494126100126 x^16-169156905869431878504121119723085079954187544409594130225401700352 x^17+764212151235742845349636050877660953030691326104906835461098386752 x^18-1316910452271943695748673997123221323878876202300048296636721618944 x^19-125125386113449802702488957613502970982117364418733876484244303936 x^20+29252671946254791324196779285423457387368141518842322366275552141312 x^21-136989313698322045329659997905957983233218747403911317670811690064448 x^22-4849945355106665027613516395615790279761981181505873072154863000379392 x^23-32806161078166112236702222976499376026907043728677671720463461449312032 x^24+11430156820024395633444346709150504991885816322339731991005555098329088 x^25+1662759744235375604545070613954822853384525455412244467069316051815796544 x^26+14455711411236542866976797479678679518903286910257098824888811008747134976 x^27+75895476042233844715217135324227669935590882550787808180138768669086145504 x^28+289282981374138221907731802151875829849485429396692102558904763143815192576 x^29+851771554849331605878361458741387822768588413820409848711417823536154490560 x^30+1993075580578175661613612652496922474319375954616834688659276478513614888960 x^31+3736821877330260258126802690866422621699596124362223614407397357504477652792 x^32+5570618593854231055336142079385695849771216816717523415148762905665046745088 x^33+6327978054801978418852611186460747440429603360590160106707600083321863252800 x^34+4673821596585746974458581369196649924166416244032869425249122638077572132864 x^35-42890402535695649904720794501156874618400019356073215930116137245139928910 x^36-7056296392295044879448581854978700601656526951093308933557276566367612931072 x^37-14496446860982102625952124903283023350445349832068581369739572438340802246768 x^38-20053470675323936118631617482452501344061839296572250927807075820445512852480 x^39-22142493513519783076265191058721570023355171892331212273968905314571397181684 x^40-20053470675323936118631617482452501344061839296572250927807075820445512852480 x^41-14496446860982102625952124903283023350445349832068581369739572438340802246768 x^42-7056296392295044879448581854978700601656526951093308933557276566367612931072 x^43-42890402535695649904720794501156874618400019356073215930116137245139928910 x^44+4673821596585746974458581369196649924166416244032869425249122638077572132864 x^45+6327978054801978418852611186460747440429603360590160106707600083321863252800 x^46+5570618593854231055336142079385695849771216816717523415148762905665046745088 x^47+3736821877330260258126802690866422621699596124362223614407397357504477652792 x^48+1993075580578175661613612652496922474319375954616834688659276478513614888960 x^49+851771554849331605878361458741387822768588413820409848711417823536154490560 x^50+289282981374138221907731802151875829849485429396692102558904763143815192576 x^51+75895476042233844715217135324227669935590882550787808180138768669086145504 x^52+14455711411236542866976797479678679518903286910257098824888811008747134976 x^53+1662759744235375604545070613954822853384525455412244467069316051815796544 x^54+11430156820024395633444346709150504991885816322339731991005555098329088 x^55-32806161078166112236702222976499376026907043728677671720463461449312032 x^56-4849945355106665027613516395615790279761981181505873072154863000379392 x^57-136989313698322045329659997905957983233218747403911317670811690064448 x^58+29252671946254791324196779285423457387368141518842322366275552141312 x^59-125125386113449802702488957613502970982117364418733876484244303936 x^60-1316910452271943695748673997123221323878876202300048296636721618944 x^61+764212151235742845349636050877660953030691326104906835461098386752 x^62-169156905869431878504121119723085079954187544409594130225401700352 x^63-81501036676916154244896035296857887995550216098407180494126100126 x^64+98545660111117437453241043964748059217703061051481552276035474432 x^65-49359096664519625260124304164536384318508500032961689021862052864 x^66+12708508899323430932914681391312160630328136043056877480131558400 x^67+1135613291724457174770898637820509770777934263934481911357204275 x^68-3053414800787379565688729690674861917847923914139522269432034816 x^69+1823525480467351620003320253643723856444867370089233404198428952 x^70-729694208123428854491051764376053568858347783090610169367224832 x^71+223782263114289354109386321517000209952788545237611528688033690 x^72-54756631632831413698199773743672394551104981302223843834821120 x^73+10803585177593064752016905427348330984832368555457349685912152 x^74-1710116114334470213656751125629513926994609205750899397754368 x^75+213312207561161238852032291048494006479055119936705783411835 x^76-20274114064019081696972502381986153141428394631160624491520 x^77+1383893055734812539077441639780129390246691256516101270720 x^78-60554000600840601223888987842238398921978098486285542400 x^79+1278073288233205436786042496816235958127004085945902950 x^80))/(1164212675045248221358705486291094974276582473836129157120000 (-1+x)^2 x^38 (1+x)^2 xi^7))+1/Gamma^2 (-((105 nu^2 (33+60 x^2+70 x^4+60 x^6+33 x^8))/(16 (-1+x)^2 x^2 (1+x)^2 xi))+1/(96 (-1+x)^4 x^5 (1+x)^4 (1+x^2)^7 xi) nu^3 (900-879 x+285 Sqrt[1-4 nu] x-2180 x^2+7956 Sqrt[1-4 nu] x^2-10557 x^3+43389 Sqrt[1-4 nu] x^3+239112 x^4+41112 Sqrt[1-4 nu] x^4-1199027 x^5+539823 Sqrt[1-4 nu] x^5+4206116 x^6-393684 Sqrt[1-4 nu] x^6-10461873 x^7+2125647 Sqrt[1-4 nu] x^7+22623712 x^8-2773296 Sqrt[1-4 nu] x^8-40881283 x^9+3702117 Sqrt[1-4 nu] x^9+65219244 x^10-6141948 Sqrt[1-4 nu] x^10-94434377 x^11+2299653 Sqrt[1-4 nu] x^11+121804280 x^12-3827352 Sqrt[1-4 nu] x^12-148581255 x^13-2343729 Sqrt[1-4 nu] x^13+166690740 x^14+6527676 Sqrt[1-4 nu] x^14-178649245 x^15-6367185 Sqrt[1-4 nu] x^15+182154552 x^16+13119072 Sqrt[1-4 nu] x^16-178649245 x^17-6367185 Sqrt[1-4 nu] x^17+166690740 x^18+6527676 Sqrt[1-4 nu] x^18-148581255 x^19-2343729 Sqrt[1-4 nu] x^19+121804280 x^20-3827352 Sqrt[1-4 nu] x^20-94434377 x^21+2299653 Sqrt[1-4 nu] x^21+65219244 x^22-6141948 Sqrt[1-4 nu] x^22-40881283 x^23+3702117 Sqrt[1-4 nu] x^23+22623712 x^24-2773296 Sqrt[1-4 nu] x^24-10461873 x^25+2125647 Sqrt[1-4 nu] x^25+4206116 x^26-393684 Sqrt[1-4 nu] x^26-1199027 x^27+539823 Sqrt[1-4 nu] x^27+239112 x^28+41112 Sqrt[1-4 nu] x^28-10557 x^29+43389 Sqrt[1-4 nu] x^29-2180 x^30+7956 Sqrt[1-4 nu] x^30-879 x^31+285 Sqrt[1-4 nu] x^31+900 x^32)))+1/(1536 Gamma^2 x^6 (-1+x^2)^3 xi) nu^2 \[Pi]^2 (-25+605 x^2-560 Sqrt[1-4 nu] x^2-2880 x^3+2880 Sqrt[1-4 nu] x^3-1384 x^4+12880 Sqrt[1-4 nu] x^4-14592 x^5+14592 Sqrt[1-4 nu] x^5+6656 x^6-10112 Sqrt[1-4 nu] x^6+29184 x^7-37824 Sqrt[1-4 nu] x^7+28382 x^8-35584 Sqrt[1-4 nu] x^8-66816 x^9+96386 x^10+28496 Sqrt[1-4 nu] x^10-84288 x^11+37824 Sqrt[1-4 nu] x^11-672 x^12+9808 Sqrt[1-4 nu] x^12+29184 x^13-14592 Sqrt[1-4 nu] x^13-7416 x^14-14240 Sqrt[1-4 nu] x^14+5760 x^15-2880 Sqrt[1-4 nu] x^15-1725 x^16+1120 Sqrt[1-4 nu] x^16+25 x^18)+(7 nu^2 (95+359 x^2+95 x^4) EllipticE[1-x^2]^2)/(8 Gamma^2 (-1+x)^2 x (1+x)^2 xi)-(nu^2 (1+x^2) (300+3529 x^2+300 x^4) EllipticE[1-x^2] EllipticK[1-x^2])/(8 Gamma^2 (-1+x)^2 x (1+x)^2 xi)+(5 nu^2 x (393+980 x^2+393 x^4) EllipticK[1-x^2]^2)/(16 Gamma^2 (-1+x)^2 (1+x)^2 xi)-1/(128 Gamma^2 x^6 xi) nu^2 (25+30 x^2-420 Sqrt[1-4 nu] x^2-1440 x^3+480 Sqrt[1-4 nu] x^3-1881 x^4+1680 Sqrt[1-4 nu] x^4-11616 x^5+3872 Sqrt[1-4 nu] x^5-5052 x^6+3112 Sqrt[1-4 nu] x^6-11616 x^7+3872 Sqrt[1-4 nu] x^7-1881 x^8+1680 Sqrt[1-4 nu] x^8-1440 x^9+480 Sqrt[1-4 nu] x^9+30 x^10-420 Sqrt[1-4 nu] x^10+25 x^12) Log[2]^2+(nu^2 (105-552 x+1308 x^2-6408 x^3+29471 x^4-69840 x^5+93368 x^6-69840 x^7+29471 x^8-6408 x^9+1308 x^10-552 x^11+105 x^12) Log[Gamma])/(96 Gamma^2 (-1+x)^2 x^4 (1+x)^2 xi)+1/(32 Gamma^2 x^3 (-1+x^2)^6 xi) nu^2 (60+124 x^2+105 Sqrt[1-4 nu] x^3-1520 x^4+2880 x^5-290 Sqrt[1-4 nu] x^5+3216 x^6-2934 x^7+658 Sqrt[1-4 nu] x^7-1880 x^8-9860 x^9-1370 Sqrt[1-4 nu] x^9-1880 x^10+11366 x^11+1572 Sqrt[1-4 nu] x^11+3216 x^12-760 x^13-966 Sqrt[1-4 nu] x^13-1520 x^14-4010 x^15+446 Sqrt[1-4 nu] x^15+124 x^16+1340 x^17-190 Sqrt[1-4 nu] x^17+60 x^18-70 x^19+35 Sqrt[1-4 nu] x^19) Log[x]^2+1/(671314360776869852304585523200 Gamma^2 nu x^32 xi) (10489286887138591442259148800 nu^5 x^27 (35-70 x-345 x^2+312 x^3-1226 x^4+540 x^5-1226 x^6+312 x^7-345 x^8-70 x^9+35 x^10)-874107240594882620188262400 nu^6 x^26 (119-1260 x+2254 x^2+11460 x^3-5735 x^4+37928 x^5-11708 x^6+37928 x^7-5735 x^8+11460 x^9+2254 x^10-1260 x^11+119 x^12)+218526810148720655047065600 nu^7 x^25 (217-2380 x+15211 x^2-25480 x^3-132183 x^4+32204 x^5-421869 x^6+93712 x^7-421869 x^8+32204 x^9-132183 x^10-25480 x^11+15211 x^12-2380 x^13+217 x^14)-2731585126859008188088320 nu^8 x^24 (9705-121520 x+766328 x^2-3814160 x^3+6143228 x^4+32170320 x^5-2117560 x^6+100527216 x^7-16124234 x^8+100527216 x^9-2117560 x^10+32170320 x^11+6143228 x^12-3814160 x^13+766328 x^14-121520 x^15+9705 x^16)+2731585126859008188088320 nu^9 x^23 (6095-87345 x+610695 x^2-2898552 x^3+12369852 x^4-19444572 x^5-101973620 x^6-6582600 x^7-314403486 x^8+35776666 x^9-314403486 x^10-6582600 x^11-101973620 x^12-19444572 x^13+12369852 x^14-2898552 x^15+610695 x^16-87345 x^17+6095 x^18)-1073122728408896073891840 nu^10 x^22 (10515-170660 x+1339410 x^2-6891780 x^3+27337431 x^4-104993616 x^5+162451416 x^6+848624240 x^7+139428630 x^8+2592791688 x^9-200023508 x^10+2592791688 x^11+139428630 x^12+848624240 x^13+162451416 x^14-104993616 x^15+27337431 x^16-6891780 x^17+1339410 x^18-170660 x^19+10515 x^20)+158529493969496010915840 nu^11 x^21 (50925-925320 x+8112995 x^2-46128720 x^3+194798175 x^4-681820392 x^5+2423400177 x^6-3708990912 x^7-19233168590 x^8-4677206160 x^9-58384989906 x^10+2769414176 x^11-58384989906 x^12-4677206160 x^13-19233168590 x^14-3708990912 x^15+2423400177 x^16-681820392 x^17+194798175 x^18-46128720 x^19+8112995 x^20-925320 x^21+50925 x^22)-33026977910311668940800 nu^12 x^20 (182133-3666600 x+35626564 x^2-223701720 x^3+1030187818 x^4-3781753272 x^5+12063825972 x^6-40383524808 x^7+61316900667 x^8+314953321968 x^9+96769789320 x^10+951563041040 x^11-21661043636 x^12+951563041040 x^13+96769789320 x^14+314953321968 x^15+61316900667 x^16-40383524808 x^17+12063825972 x^18-3781753272 x^19+1030187818 x^20-223701720 x^21+35626564 x^22-3666600 x^23+182133 x^24)+8637824991927667261440 nu^13 x^19 (535570-11838645 x+126451234 x^2-872227460 x^3+4391961444 x^4-17384085290 x^5+57441506980 x^6-170533363572 x^7+543966646366 x^8-820869670907 x^9-4171149483090 x^10-1503411620360 x^11-12557266958408 x^12+23711506356 x^13-12557266958408 x^14-1503411620360 x^15-4171149483090 x^16-820869670907 x^17+543966646366 x^18-170533363572 x^19+57441506980 x^20-17384085290 x^21+4391961444 x^22-872227460 x^23+126451234 x^24-11838645 x^25+535570 x^26)-7459939765755712634880 nu^14 x^18 (489195-11782540 x+137331810 x^2-1034181148 x^3+5676480953 x^4-24353365608 x^5+85920878420 x^6-261480230440 x^7+732872025171 x^8-2245902803716 x^9+3372192847166 x^10+16939541003820 x^11+6867017198345 x^12+50856896812304 x^13+816315674136 x^14+50856896812304 x^15+6867017198345 x^16+16939541003820 x^17+3372192847166 x^18-2245902803716 x^19+732872025171 x^20-261480230440 x^21+85920878420 x^22-24353365608 x^23+5676480953 x^24-1034181148 x^25+137331810 x^26-11782540 x^27+489195 x^28)+13054894590072497111040 nu^15 x^17 (225165-5870340 x+74177855 x^2-606180960 x^3+3610174001 x^4-16767340876 x^5+63625535571 x^6-204996638080 x^7+583842285065 x^8-1560712222212 x^9+4622503569827 x^10-6911014613152 x^11-34307793043155 x^12-15231652816300 x^13-102781664018473 x^14-3254774253312 x^15-102781664018473 x^16-15231652816300 x^17-34307793043155 x^18-6911014613152 x^19+4622503569827 x^20-1560712222212 x^21+583842285065 x^22-204996638080 x^23+63625535571 x^24-16767340876 x^25+3610174001 x^26-606180960 x^27+74177855 x^28-5870340 x^29+225165 x^30)-721785037431892869120 nu^16 x^16 (3338115-93668640 x+1275838800 x^2-11251841120 x^3+72355780200 x^4-362604822944 x^5+1480337553904 x^6-5094694566624 x^7+15248614256980 x^8-41117052797600 x^9+105622438363728 x^10-303708706297568 x^11+452361633052888 x^12+2219004205459680 x^13+1059640752849520 x^14+6636773922335392 x^15+301360365051858 x^16+6636773922335392 x^17+1059640752849520 x^18+2219004205459680 x^19+452361633052888 x^20-303708706297568 x^21+105622438363728 x^22-41117052797600 x^23+15248614256980 x^24-5094694566624 x^25+1480337553904 x^26-362604822944 x^27+72355780200 x^28-11251841120 x^29+1275838800 x^30-93668640 x^31+3338115 x^32)+151635512065523712000 nu^17 x^15 (13218381-397235685 x+5803015773 x^2-54956380080 x^3+379805021416 x^4-2045764084056 x^5+8966130897928 x^6-33013141576976 x^7+104901533288988 x^8-295349979382796 x^9+760567071014140 x^10-1888243760550576 x^11+5289625983389176 x^12-7851899929896296 x^13-38062451752166760 x^14-19299491983818896 x^15-113691465621367106 x^16-6549889405697694 x^17-113691465621367106 x^18-19299491983818896 x^19-38062451752166760 x^20-7851899929896296 x^21+5289625983389176 x^22-1888243760550576 x^23+760567071014140 x^24-295349979382796 x^25+104901533288988 x^26-33013141576976 x^27+8966130897928 x^28-2045764084056 x^29+379805021416 x^30-54956380080 x^31+5803015773 x^32-397235685 x^33+13218381 x^34)-68235980429485670400 nu^18 x^14 (24749725-793102860 x+12371158998 x^2-125249583180 x^3+926261886933 x^4-5341445181920 x^5+25056209811600 x^6-98584121294432 x^7+333442773893284 x^8-991258821866512 x^9+2650365171249640 x^10-6561531409830800 x^11+15813884126096628 x^12-43279531312722848 x^13+64042847914171888 x^14+306841899131668960 x^15+163628863393786870 x^16+915590793060959224 x^17+62751153832992644 x^18+915590793060959224 x^19+163628863393786870 x^20+306841899131668960 x^21+64042847914171888 x^22-43279531312722848 x^23+15813884126096628 x^24-6561531409830800 x^25+2650365171249640 x^26-991258821866512 x^27+333442773893284 x^28-98584121294432 x^29+25056209811600 x^30-5341445181920 x^31+926261886933 x^32-125249583180 x^33+12371158998 x^34-793102860 x^35+24749725 x^36)+6509353396233830400 nu^19 x^13 (221035815-7523916400 x+124822003185 x^2-1345639370592 x^3+10606918370457 x^4-65240842279152 x^5+326488300801855 x^6-1369559881662720 x^7+4929029042559004 x^8-15525569114711744 x^9+43617276274781764 x^10-111566941048284800 x^11+266931216309358900 x^12-626721092403916224 x^13+1679510049444402604 x^14-2477991490051614464 x^15-11737243451358975790 x^16-6534802366404753440 x^17-34995132479535039746 x^18-2743114062268482624 x^19-34995132479535039746 x^20-6534802366404753440 x^21-11737243451358975790 x^22-2477991490051614464 x^23+1679510049444402604 x^24-626721092403916224 x^25+266931216309358900 x^26-111566941048284800 x^27+43617276274781764 x^28-15525569114711744 x^29+4929029042559004 x^30-1369559881662720 x^31+326488300801855 x^32-65240842279152 x^33+10606918370457 x^34-1345639370592 x^35+124822003185 x^36-7523916400 x^37+221035815 x^38)-1483749671200358400 nu^20 x^12 (834218385-30060870840 x+528557929900 x^2-6045777551880 x^3+50613179615262 x^4-330892928060232 x^5+1760875913136972 x^6-7854247572302200 x^7+30029548708968765 x^8-100255770070638304 x^9+297185082667290224 x^10-795247671163538464 x^11+1957334135989305320 x^12-4544666971583159200 x^13+10424487149328807984 x^14-27406101089874473824 x^15+40324301487105076274 x^16+188874222564800176240 x^17+109162139459589912680 x^18+562794235964865015056 x^19+49143121617836069364 x^20+562794235964865015056 x^21+109162139459589912680 x^22+188874222564800176240 x^23+40324301487105076274 x^24-27406101089874473824 x^25+10424487149328807984 x^26-4544666971583159200 x^27+1957334135989305320 x^28-795247671163538464 x^29+297185082667290224 x^30-100255770070638304 x^31+30029548708968765 x^32-7854247572302200 x^33+1760875913136972 x^34-330892928060232 x^35+50613179615262 x^36-6045777551880 x^37+528557929900 x^38-30060870840 x^39+834218385 x^40)+5440415461067980800 nu^21 x^11 (197417220-7507965465 x+139474194860 x^2-1687263477900 x^3+14953384780400 x^4-103577499263502 x^5+584344086380592 x^6-2763834512820012 x^7+11201811766296220 x^8-39597731747502885 x^9+123967841622146644 x^10-348693607305420784 x^11+894353239952805504 x^12-2128094065951046440 x^13+4811374752964000000 x^14-10807260088589840304 x^15+27918016812254816104 x^16-40970166517593273794 x^17-189819166677274738440 x^18-113365901354657687720 x^19-565351785318055606816 x^20-53973285952590067604 x^21-565351785318055606816 x^22-113365901354657687720 x^23-189819166677274738440 x^24-40970166517593273794 x^25+27918016812254816104 x^26-10807260088589840304 x^27+4811374752964000000 x^28-2128094065951046440 x^29+894353239952805504 x^30-348693607305420784 x^31+123967841622146644 x^32-39597731747502885 x^33+11201811766296220 x^34-2763834512820012 x^35+584344086380592 x^36-103577499263502 x^37+14953384780400 x^38-1687263477900 x^39+139474194860 x^40-7507965465 x^41+197417220 x^42)-10021817954598912000 nu^22 x^10 (93708199-3750927180 x+73411472992 x^2-936540064460 x^3+8760996533289 x^4-64107160017032 x^5+382319390349424 x^6-1912359980793480 x^7+8197206201991069 x^8-30629461163432412 x^9+101219189252741472 x^10-299703361190588508 x^11+805228720471340979 x^12-1989675636288325728 x^13+4594560431559139392 x^14-10143137091924261984 x^15+22354251846502659798 x^16-56819561844654574680 x^17+83175833387783998528 x^18+381300822381782443176 x^19+234441166342714154506 x^20+1135280708608150746064 x^21+116862291387083450016 x^22+1135280708608150746064 x^23+234441166342714154506 x^24+381300822381782443176 x^25+83175833387783998528 x^26-56819561844654574680 x^27+22354251846502659798 x^28-10143137091924261984 x^29+4594560431559139392 x^30-1989675636288325728 x^31+805228720471340979 x^32-299703361190588508 x^33+101219189252741472 x^34-30629461163432412 x^35+8197206201991069 x^36-1912359980793480 x^37+382319390349424 x^38-64107160017032 x^39+8760996533289 x^40-936540064460 x^41+73411472992 x^42-3750927180 x^43+93708199 x^44)+806102748522086400 nu^23 x^9 (1025717355-43105771540 x+886553912049 x^2-11896071521620 x^3+117150212186579 x^4-903143070970140 x^5+5678553029868785 x^6-29961868054882456 x^7+135508334859645909 x^8-534174667445323276 x^9+1860973891327189695 x^10-5799816455799317700 x^11+16353978225299044725 x^12-42197521353477467748 x^13+100870105550639404695 x^14-226766171873866878240 x^15+489964606311057064590 x^16-1061232163154975769672 x^17+2657234916048370086858 x^18-3880534484316130341352 x^19-17607334139648414611650 x^20-11110821578165128377880 x^21-52412150320193530042966 x^22-5755482918568739921040 x^23-52412150320193530042966 x^24-11110821578165128377880 x^25-17607334139648414611650 x^26-3880534484316130341352 x^27+2657234916048370086858 x^28-1061232163154975769672 x^29+489964606311057064590 x^30-226766171873866878240 x^31+100870105550639404695 x^32-42197521353477467748 x^33+16353978225299044725 x^34-5799816455799317700 x^35+1860973891327189695 x^36-534174667445323276 x^37+135508334859645909 x^38-29961868054882456 x^39+5678553029868785 x^40-903143070970140 x^41+117150212186579 x^42-11896071521620 x^43+886553912049 x^44-43105771540 x^45+1025717355 x^46)-93565497596313600 nu^24 x^8 (7828720575-344641031280 x+7431452601560 x^2-104634346134864 x^3+1082108729653484 x^4-8767518322426864 x^5+57976470507057960 x^6-321903434751165520 x^7+1532616766462692350 x^8-6360781323735703440 x^9+23323883828282167880 x^10-76441060597138265520 x^11+226272097027780408380 x^12-611038636275944001168 x^13+1520911313165392266168 x^14-3529404645267435025968 x^15+7745005160359296378705 x^16-16410318727515816036960 x^17+34981076231375062279920 x^18-86374066705675456799520 x^19+125848675994910121793240 x^20+565346464797163547863200 x^21+365203511647903173370640 x^22+1682653378955602006241504 x^23+195467178836461400226276 x^24+1682653378955602006241504 x^25+365203511647903173370640 x^26+565346464797163547863200 x^27+125848675994910121793240 x^28-86374066705675456799520 x^29+34981076231375062279920 x^30-16410318727515816036960 x^31+7745005160359296378705 x^32-3529404645267435025968 x^33+1520911313165392266168 x^34-611038636275944001168 x^35+226272097027780408380 x^36-76441060597138265520 x^37+23323883828282167880 x^38-6360781323735703440 x^39+1532616766462692350 x^40-321903434751165520 x^41+57976470507057960 x^42-8767518322426864 x^43+1082108729653484 x^44-104634346134864 x^45+7431452601560 x^46-344641031280 x^47+7828720575 x^48)+348744127404441600 nu^25 x^7 (1871246559-86115926325 x+1942712512455 x^2-28639668079880 x^3+310354078953204 x^4-2636793883430564 x^5+18296175150160804 x^6-106659875382111480 x^7+533428077378945430 x^8-2326130132457576170 x^9+8961817853685654390 x^10-30846512027277555800 x^11+95796881203802282580 x^12-270904721495875928340 x^13+703905237795420668388 x^14-1696443501782978476968 x^15+3832908599654986246713 x^16-8228608197567456187515 x^17+17126005979801245920705 x^18-35972612190733153924560 x^19+87669594369115608306600 x^20-127454609111538867166280 x^21-567042789606149423854200 x^22-374159934333833356516400 x^23-1687602702930855579445676 x^24-205988315234292818333388 x^25-1687602702930855579445676 x^26-374159934333833356516400 x^27-567042789606149423854200 x^28-127454609111538867166280 x^29+87669594369115608306600 x^30-35972612190733153924560 x^31+17126005979801245920705 x^32-8228608197567456187515 x^33+3832908599654986246713 x^34-1696443501782978476968 x^35+703905237795420668388 x^36-270904721495875928340 x^37+95796881203802282580 x^38-30846512027277555800 x^39+8961817853685654390 x^40-2326130132457576170 x^41+533428077378945430 x^42-106659875382111480 x^43+18296175150160804 x^44-2636793883430564 x^45+310354078953204 x^46-28639668079880 x^47+1942712512455 x^48-86115926325 x^49+1871246559 x^50)-162999972591206400 nu^26 x^6 (3585147867-172154683428 x+4055284009842 x^2-62470643260740 x^3+707904198173575 x^4-6293705269758192 x^5+45728885237373832 x^6-279312619982946992 x^7+1464337989829882050 x^8-6696224719988673320 x^9+27057503884605011620 x^10-97663242610996503720 x^11+317883621694249403410 x^12-941085827279468052720 x^13+2554834719142563825000 x^14-6412476359409393110064 x^15+15010942266446177904369 x^16-33102939852230874703164 x^17+69658379440996674979950 x^18-142614001990872191367900 x^19+295487628293397805458765 x^20-711369911282226203985120 x^21+1031995536931918076016400 x^22+4548408761657710561967520 x^23+3059942634362293347391372 x^24+13536803686211534247906640 x^25+1726543432027956597242616 x^26+13536803686211534247906640 x^27+3059942634362293347391372 x^28+4548408761657710561967520 x^29+1031995536931918076016400 x^30-711369911282226203985120 x^31+295487628293397805458765 x^32-142614001990872191367900 x^33+69658379440996674979950 x^34-33102939852230874703164 x^35+15010942266446177904369 x^36-6412476359409393110064 x^37+2554834719142563825000 x^38-941085827279468052720 x^39+317883621694249403410 x^40-97663242610996503720 x^41+27057503884605011620 x^42-6696224719988673320 x^43+1464337989829882050 x^44-279312619982946992 x^45+45728885237373832 x^46-6293705269758192 x^47+707904198173575 x^48-62470643260740 x^49+4055284009842 x^50-172154683428 x^51+3585147867 x^52)+20374996573900800 nu^27 x^5 (25804135049-1290653232120 x+31689605203767 x^2-509182416915120 x^3+6022384528030299 x^4-55922309406926040 x^5+424648642376872485 x^6-2712348428487372480 x^7+14877714823120012110 x^8-71210369812578943440 x^9+301253364257109878130 x^10-1138482270071316904800 x^11+3878867277808793598690 x^12-12012085187084299026000 x^13+34069345455660543211230 x^14-89154065533030223647680 x^15+216878100262390662286995 x^16-494447615468506333699560 x^17+1066527444950255982331245 x^18-2203453414773473423680080 x^19+4443184056947370557336865 x^20-9089467491201513408649800 x^21+21631631382225731197940895 x^22-31316942181399332828937600 x^23-136774697757273796428036620 x^24-93664398174873386439751392 x^25-407088125766707398628549748 x^26-54005872978130574104833856 x^27-407088125766707398628549748 x^28-93664398174873386439751392 x^29-136774697757273796428036620 x^30-31316942181399332828937600 x^31+21631631382225731197940895 x^32-9089467491201513408649800 x^33+4443184056947370557336865 x^34-2203453414773473423680080 x^35+1066527444950255982331245 x^36-494447615468506333699560 x^37+216878100262390662286995 x^38-89154065533030223647680 x^39+34069345455660543211230 x^40-12012085187084299026000 x^41+3878867277808793598690 x^42-1138482270071316904800 x^43+301253364257109878130 x^44-71210369812578943440 x^45+14877714823120012110 x^46-2712348428487372480 x^47+424648642376872485 x^48-55922309406926040 x^49+6022384528030299 x^50-509182416915120 x^51+31689605203767 x^52-1290653232120 x^53+25804135049 x^54)-4788124194866688 nu^28 x^4 (99216263685-5160827009800 x+131861897324724 x^2-2206208638481400 x^3+27188748105285474 x^4-263224225196875800 x^5+2085230818073416260 x^6-13902796276069357800 x^7+79643565181936207335 x^8-398296821652776898800 x^9+1761112693756234923000 x^10-6957402626958721674000 x^11+24778242135673017916980 x^12-80182074558413438470800 x^13+237457239584370982666680 x^14-647958595420203730758000 x^15+1640133071985101667828525 x^16-3877954366428479427485400 x^17+8630413070523082452521820 x^18-18242069534277706330895400 x^19+37055521071385736963817150 x^20-73674957134349351884493000 x^21+148932809079207976548580140 x^22-350606515543967879846278200 x^23+506579511764712989615299815 x^24+2192996964970975381336301920 x^25+1526566496823074802092767440 x^26+6527803228505338374640291488 x^27+897283247042270804994615128 x^28+6527803228505338374640291488 x^29+1526566496823074802092767440 x^30+2192996964970975381336301920 x^31+506579511764712989615299815 x^32-350606515543967879846278200 x^33+148932809079207976548580140 x^34-73674957134349351884493000 x^35+37055521071385736963817150 x^36-18242069534277706330895400 x^37+8630413070523082452521820 x^38-3877954366428479427485400 x^39+1640133071985101667828525 x^40-647958595420203730758000 x^41+237457239584370982666680 x^42-80182074558413438470800 x^43+24778242135673017916980 x^44-6957402626958721674000 x^45+1761112693756234923000 x^46-398296821652776898800 x^47+79643565181936207335 x^48-13902796276069357800 x^49+2085230818073416260 x^50-263224225196875800 x^51+27188748105285474 x^52-2206208638481400 x^53+131861897324724 x^54-5160827009800 x^55+99216263685 x^56)+622329139385856 nu^29 x^3 (692487623190-37404531409245 x+993021555236150 x^2-17273517390804948 x^3+221451433585059468 x^4-2231658285742687698 x^5+18412795036249980300 x^6-127929788903115778020 x^7+764094498046245233010 x^8-3985908784991429294895 x^9+18390450729308926945170 x^10-75830916371593909539000 x^11+281904569828710995718200 x^12-952101964679204899719060 x^13+2941557998999794327112760 x^14-8366787735881758736931960 x^15+22044508228741922801194950 x^16-54135663357005033092697925 x^17+124716376982607863728581990 x^18-271484159443008292914314940 x^19+563211781466713949244985140 x^20-1126267638006473037993545550 x^21+2210058620915256938420392500 x^22-4417951986054718894479591180 x^23+10294057484314042278378297330 x^24-14844983967558716345623487535 x^25-63716087160851563647275193710 x^26-45030333795333521996577598800 x^27-189688890959647110530673410544 x^28-26926753563111830337354950296 x^29-189688890959647110530673410544 x^30-45030333795333521996577598800 x^31-63716087160851563647275193710 x^32-14844983967558716345623487535 x^33+10294057484314042278378297330 x^34-4417951986054718894479591180 x^35+2210058620915256938420392500 x^36-1126267638006473037993545550 x^37+563211781466713949244985140 x^38-271484159443008292914314940 x^39+124716376982607863728581990 x^40-54135663357005033092697925 x^41+22044508228741922801194950 x^42-8366787735881758736931960 x^43+2941557998999794327112760 x^44-952101964679204899719060 x^45+281904569828710995718200 x^46-75830916371593909539000 x^47+18390450729308926945170 x^48-3985908784991429294895 x^49+764094498046245233010 x^50-127929788903115778020 x^51+18412795036249980300 x^52-2231658285742687698 x^53+221451433585059468 x^54-17273517390804948 x^55+993021555236150 x^56-37404531409245 x^57+692487623190 x^58)-587755298308864 nu^30 x^2 (667593155625-37394331652260 x+1030064168099230 x^2-18601791894249300 x^3+247722648070863067 x^4-2594605665221989272 x^5+22261719273928549692 x^6-160929921500521133400 x^7+1000590104811686003205 x^8-5435994589803681300540 x^9+26131073967144338652330 x^10-112293916372546587027180 x^11+435146527813853250822375 x^12-1531956560326762063546800 x^13+4932632819859454147689240 x^14-14614260478256798277989040 x^15+40071736476502143171628965 x^16-102259884529786761994371300 x^17+244265081454452391410191950 x^18-549471418611042205614293460 x^19+1171966272229797804429387135 x^20-2389653144324798479925883560 x^21+4709501601774207804087533700 x^22-9128593820589435261892017000 x^23+18057394111835950869664869345 x^24-41666846173695167154621425820 x^25+59975734995079540679296726890 x^26+255290411896873014470538740340 x^27+182979097677285187101495172875 x^28+760161792686105409275683009376 x^29+111121761096719026677197602384 x^30+760161792686105409275683009376 x^31+182979097677285187101495172875 x^32+255290411896873014470538740340 x^33+59975734995079540679296726890 x^34-41666846173695167154621425820 x^35+18057394111835950869664869345 x^36-9128593820589435261892017000 x^37+4709501601774207804087533700 x^38-2389653144324798479925883560 x^39+1171966272229797804429387135 x^40-549471418611042205614293460 x^41+244265081454452391410191950 x^42-102259884529786761994371300 x^43+40071736476502143171628965 x^44-14614260478256798277989040 x^45+4932632819859454147689240 x^46-1531956560326762063546800 x^47+435146527813853250822375 x^48-112293916372546587027180 x^49+26131073967144338652330 x^50-5435994589803681300540 x^51+1000590104811686003205 x^52-160929921500521133400 x^53+22261719273928549692 x^54-2594605665221989272 x^55+247722648070863067 x^56-18601791894249300 x^57+1030064168099230 x^58-37394331652260 x^59+667593155625 x^60)+35888284343744 nu^31 x (9988691108825-579470859082500 x+16540425916814195 x^2-309687299172087760 x^3+4278101456625187125 x^4-46505391067417511404 x^5+414346904707451030639 x^6-3111979226420161415904 x^7+20112309206078543168825 x^8-113628493398382583189460 x^9+568255203124170166731555 x^10-2541359133661628064510960 x^11+10251183416739319269310485 x^12-37571943172677875747077500 x^13+125936409814345045369098975 x^14-388314529238767210016498880 x^15+1107461524779982999400236605 x^16-2936676936861957942227270580 x^17+7278065474025911582146122975 x^18-16948154038813901147160536400 x^19+37295867199726542904598091145 x^20-78062781116426171951382226620 x^21+156636142925760398919487643595 x^22-304527726684155450315197082400 x^23+583517866931103726128450146125 x^24-1142873994848832079600157073540 x^25+2612868439391064198397061509215 x^26-3754214949324383619575458148080 x^27-15851628717000129287577710668455 x^28-11511646281253653200795773636300 x^29-47210327513720715370272762445237 x^30-7089519292665728259174100257408 x^31-47210327513720715370272762445237 x^32-11511646281253653200795773636300 x^33-15851628717000129287577710668455 x^34-3754214949324383619575458148080 x^35+2612868439391064198397061509215 x^36-1142873994848832079600157073540 x^37+583517866931103726128450146125 x^38-304527726684155450315197082400 x^39+156636142925760398919487643595 x^40-78062781116426171951382226620 x^41+37295867199726542904598091145 x^42-16948154038813901147160536400 x^43+7278065474025911582146122975 x^44-2936676936861957942227270580 x^45+1107461524779982999400236605 x^46-388314529238767210016498880 x^47+125936409814345045369098975 x^48-37571943172677875747077500 x^49+10251183416739319269310485 x^50-2541359133661628064510960 x^51+568255203124170166731555 x^52-113628493398382583189460 x^53+20112309206078543168825 x^54-3111979226420161415904 x^55+414346904707451030639 x^56-46505391067417511404 x^57+4278101456625187125 x^58-309687299172087760 x^59+16540425916814195 x^60-579470859082500 x^61+9988691108825 x^62)-1063499805445 nu^32 (308922609050055-18539010697979200 x+547683112571089440 x^2-10618174686125786560 x^3+151963296181558582160 x^4-1712258491876403127360 x^5+15820635043380622274912 x^6-123282512692240899067072 x^7+827057414131142062275912 x^8-4852468080975911032816960 x^9+25211406833417688068940960 x^10-117179480108344639521032640 x^11+491375745405844180042015920 x^12-1872568365554591311727215680 x^13+6526549182941561283469670880 x^14-20923004405407435332974174400 x^15+62019674729757993530464531140 x^16-170821125167120304769212402240 x^17+439278958789843738808415246240 x^18-1059771394020494066327384798400 x^19+2410603721035180722467563078800 x^20-5197950009845425824554241418560 x^21+10690922367957252068715962120160 x^22-21133245136721502972547166132160 x^23+40567120040259748144320672919800 x^24-76894895967913003559097803818560 x^25+149200176966895273663341688396320 x^26-338117830416802853750678589816000 x^27+484964360957031131657088729627440 x^28+2031713311275484673867480479846080 x^29+1493665259790597393771984011039840 x^30+6052407884961078972952277210202176 x^31+931677839172419180199841619737194 x^32+6052407884961078972952277210202176 x^33+1493665259790597393771984011039840 x^34+2031713311275484673867480479846080 x^35+484964360957031131657088729627440 x^36-338117830416802853750678589816000 x^37+149200176966895273663341688396320 x^38-76894895967913003559097803818560 x^39+40567120040259748144320672919800 x^40-21133245136721502972547166132160 x^41+10690922367957252068715962120160 x^42-5197950009845425824554241418560 x^43+2410603721035180722467563078800 x^44-1059771394020494066327384798400 x^45+439278958789843738808415246240 x^46-170821125167120304769212402240 x^47+62019674729757993530464531140 x^48-20923004405407435332974174400 x^49+6526549182941561283469670880 x^50-1872568365554591311727215680 x^51+491375745405844180042015920 x^52-117179480108344639521032640 x^53+25211406833417688068940960 x^54-4852468080975911032816960 x^55+827057414131142062275912 x^56-123282512692240899067072 x^57+15820635043380622274912 x^58-1712258491876403127360 x^59+151963296181558582160 x^60-10618174686125786560 x^61+547683112571089440 x^62-18539010697979200 x^63+308922609050055 x^64)) Log[(1+x)/2]+(1/(384 Gamma^2 (-1+x)^2 x^5 (1+x)^2 xi) nu^2 (-300+1929 x-1011 Sqrt[1-4 nu] x+5268 x^2-4904 Sqrt[1-4 nu] x^2+4410 x^3-9150 Sqrt[1-4 nu] x^3+63756 x^4-51656 Sqrt[1-4 nu] x^4+315591 x^5-230141 Sqrt[1-4 nu] x^5+238476 x^6-557840 Sqrt[1-4 nu] x^6+1058028 x^7-760484 Sqrt[1-4 nu] x^7+238476 x^8-557840 Sqrt[1-4 nu] x^8+315591 x^9-230141 Sqrt[1-4 nu] x^9+63756 x^10-51656 Sqrt[1-4 nu] x^10+4410 x^11-9150 Sqrt[1-4 nu] x^11+5268 x^12-4904 Sqrt[1-4 nu] x^12+1929 x^13-1011 Sqrt[1-4 nu] x^13-300 x^14)+(nu^2 (-35-120 x+460 x^2-968 x^3+1070 x^4-968 x^5+460 x^6-120 x^7-35 x^8) Log[Gamma])/(16 Gamma^2 x^4 xi)) Log[1+x]-1/(128 Gamma^2 x^6 xi) nu^2 (25+30 x^2-420 Sqrt[1-4 nu] x^2-1440 x^3+480 Sqrt[1-4 nu] x^3-1881 x^4+1680 Sqrt[1-4 nu] x^4-11616 x^5+3872 Sqrt[1-4 nu] x^5-5052 x^6+3112 Sqrt[1-4 nu] x^6-11616 x^7+3872 Sqrt[1-4 nu] x^7-1881 x^8+1680 Sqrt[1-4 nu] x^8-1440 x^9+480 Sqrt[1-4 nu] x^9+30 x^10-420 Sqrt[1-4 nu] x^10+25 x^12) Log[1+x]^2+Log[2] (1/(384 Gamma^2 (-1+x)^2 x^4 (1+x)^2 xi) nu^2 (-1929+1011 Sqrt[1-4 nu]-5128 x+4904 Sqrt[1-4 nu] x-4410 x^2+9150 Sqrt[1-4 nu] x^2-40744 x^3+51656 Sqrt[1-4 nu] x^3-315591 x^4+230141 Sqrt[1-4 nu] x^4+45872 x^5+557840 Sqrt[1-4 nu] x^5-1058028 x^6+760484 Sqrt[1-4 nu] x^6+45872 x^7+557840 Sqrt[1-4 nu] x^7-315591 x^8+230141 Sqrt[1-4 nu] x^8-40744 x^9+51656 Sqrt[1-4 nu] x^9-4410 x^10+9150 Sqrt[1-4 nu] x^10-5128 x^11+4904 Sqrt[1-4 nu] x^11-1929 x^12+1011 Sqrt[1-4 nu] x^12)+(nu^2 (35+120 x-460 x^2+968 x^3-1070 x^4+968 x^5-460 x^6+120 x^7+35 x^8) Log[Gamma])/(16 Gamma^2 x^4 xi)+1/(32 Gamma^2 x^4 (-1+x^2)^3 xi) nu^2 (-35-35 Sqrt[1-4 nu]-360 x+120 Sqrt[1-4 nu] x-395 x^2+565 Sqrt[1-4 nu] x^2-1824 x^3+608 Sqrt[1-4 nu] x^3+453 x^4-835 Sqrt[1-4 nu] x^4+4728 x^5-1576 Sqrt[1-4 nu] x^5-3539 x^6-1435 Sqrt[1-4 nu] x^6-13121 x^8-337 Sqrt[1-4 nu] x^8-4728 x^9+1576 Sqrt[1-4 nu] x^9-1273 x^10+759 Sqrt[1-4 nu] x^10+1824 x^11-608 Sqrt[1-4 nu] x^11+2655 x^12-905 Sqrt[1-4 nu] x^12+360 x^13-120 Sqrt[1-4 nu] x^13-105 x^14+175 Sqrt[1-4 nu] x^14) Log[x]+1/(64 Gamma^2 x^6 xi) nu^2 (25+30 x^2-420 Sqrt[1-4 nu] x^2-1440 x^3+480 Sqrt[1-4 nu] x^3-1881 x^4+1680 Sqrt[1-4 nu] x^4-11616 x^5+3872 Sqrt[1-4 nu] x^5-5052 x^6+3112 Sqrt[1-4 nu] x^6-11616 x^7+3872 Sqrt[1-4 nu] x^7-1881 x^8+1680 Sqrt[1-4 nu] x^8-1440 x^9+480 Sqrt[1-4 nu] x^9+30 x^10-420 Sqrt[1-4 nu] x^10+25 x^12) Log[1+x])+Log[x] (1/(24 nu) (1/Gamma^9 (-((24 nu^6 (-1+x) (4+4 x-13 x^2-4 x^3-53 x^4-52 x^5-102 x^6-136 x^7-102 x^8-52 x^9-53 x^10-4 x^11-13 x^12+4 x^13+4 x^14))/(x^6 (1+x)^3 xi^3))-(3 nu^7 (-1+x)^3 (9-10 x-55 x^2+80 x^3+59 x^4+290 x^5+251 x^6+160 x^7+251 x^8+290 x^9+59 x^10+80 x^11-55 x^12-10 x^13+9 x^14))/(x^7 (1+x)^3 xi^3)-(24 nu^5 (3-14 x^2-48 x^4-42 x^6+26 x^8-42 x^10-48 x^12-14 x^14+3 x^16))/((-1+x)^3 x^5 (1+x)^3 xi^3))+1/Gamma^10 (-((3 nu^7 (1+x^2)^2 (120-176 x-392 x^2+322 x^3-46 x^4+594 x^5-565 x^6+292 x^7+1336 x^8-284 x^9-478 x^10+346 x^11-330 x^12-70 x^13+35 x^14))/(32 (-1+x)^3 x^5 (1+x)^3 xi^3))-1/(512 (-1+x)^3 x^6 (1+x)^3 xi^3) nu^8 (1+x^2) (5760-16128 x+35421 x^2-30752 x^3-126242 x^4+146240 x^5-131257 x^6+248944 x^7-153532 x^8+42896 x^9+348687 x^10-104768 x^11-90146 x^12+130016 x^13-142439 x^14+12528 x^15-384 x^16-5040 x^17+1204 x^18)-1/(8192 (-1+x)^3 x^7 (1+x)^3 xi^3) nu^9 (23040+27648 x+313167 x^2-338096 x^3+8242 x^4-2633680 x^5-3312304 x^6+2500432 x^7-925330 x^8+5959600 x^9+2405794 x^10+5725488 x^11+10351790 x^12+2266832 x^13-525920 x^14-691600 x^15-3867246 x^16-1350000 x^17-936433 x^18-167488 x^19-25056 x^20+5824 x^21+2576 x^22)+1/(5242880 (-1+x)^3 x^7 (1+x)^3 xi^3) nu^10 (-39321600-87618615 x-519360640 x^2+215086395 x^3+779684096 x^4+4304092266 x^5+6616852480 x^6-2235622266 x^7-793065728 x^8-9688231156 x^9-5208948480 x^10-12162236148 x^11-18207185152 x^12-6231895802 x^13+890818560 x^14+2451035114 x^15+7186004224 x^16+3008973883 x^17+1811058560 x^18+385885385 x^19+31723520 x^20-8521856 x^21-4945920 x^22+238720 x^23)-1/(5242880 (-1+x)^3 x^7 (1+x)^3 xi^3) nu^11 (110189640+355517715 x+1475914520 x^2+80260569 x^3-3397576930 x^4-13233661458 x^5-20321419724 x^6+1715603810 x^7+6640987802 x^8+26709018820 x^9+18957515112 x^10+39530783428 x^11+54003093402 x^12+23411131106 x^13-2053186508 x^14-10730052498 x^15-21488991202 x^16-10750362919 x^17-5693050088 x^18-1304377325 x^19-96053944 x^20+31140480 x^21+13682176 x^22-1193600 x^23+93440 x^24)+1/(293601280 (-1+x)^3 x^8 (1+x)^3 xi^3) nu^12 (-4456095-18339155520 x-73388201705 x^2-257372053696 x^3-89217428760 x^4+684156363280 x^5+2428421030144 x^6+3649533378656 x^7+268133228859 x^8-1533433603024 x^9-4486133174171 x^10-3790789615424 x^11-7297738564507 x^12-9514467421136 x^13-4672519843525 x^14+256599740512 x^15+2304337508608 x^16+3813384927760 x^17+2115334436584 x^18+1045942165312 x^19+247596870935 x^20+17462323648 x^21-6355449503 x^22-2132078592 x^23+235749376 x^24-36628480 x^25+3312640 x^26)-1/(18790481920 (-1+x)^3 x^9 (1+x)^3 xi^3) nu^13 (-104265735+2566710720 x+3649962459230 x^2+16800395803200 x^3+54167672766557 x^4+28681718087680 x^5-151347211952136 x^6-524888427828224 x^7-775033878434425 x^8-137764086567104 x^9+355853824218026 x^10+909355269620928 x^11+860873519473734 x^12+1569363996116160 x^13+1991166456562602 x^14+1052459856932672 x^15-34659676570233 x^16-540808628835328 x^17-804961754198024 x^18-475033441976320 x^19-226030137200547 x^20-54347404363200 x^21-3721224343458 x^22+1446459991488 x^23+392630556665 x^24-45956530176 x^25+10296750080 x^26-1908080640 x^27+159795200 x^28)+1/(7215545057280 (-1+x)^3 x^10 (1+x)^3 xi^3) nu^14 (-22589585865+440418464640 x-5745585866955 x^2-4511372030119680 x^3-22905124948627275 x^4-70713129580756608 x^5-45864617814834657 x^6+199934102142092288 x^7+693745162426399129 x^8+1012268471853829248 x^9+253587927396221387 x^10-477690114566681856 x^11-1146861751187239844 x^12-1174612505316459264 x^13-2060514059602523044 x^14-2568557644164789504 x^15-1423296243097042485 x^16+24181777272982656 x^17+750335270230964633 x^18+1047897118591845376 x^19+643234206577017375 x^20+299078189922779520 x^21+72472897085419701 x^22+4851016729751808 x^23-1955886464813259 x^24-453466286427264 x^25+50090882123319 x^26-13787482030080 x^27+3969978695680 x^28-674974924800 x^29+49216389120 x^30)-1/(7215545057280 (-1+x)^3 x^11 (1+x)^3 xi^3) nu^15 (-15820239435+293664616245 x-2978068547740 x^2+27711543251535 x^3+14913776276910264 x^4+81404052641883855 x^5+245700501066543992 x^6+179377223565223021 x^7-691499535625600562 x^8-2421545407794965701 x^9-3507030983764330316 x^10-1065131915700467535 x^11+1654622283594210245 x^12+3864862251614289748 x^13+4192537383611576544 x^14+7150387770497449812 x^15+8803065084984761285 x^16+5038274669647497393 x^17-24280269297534796 x^18-2702023503594319045 x^19-3623583764441316914 x^20-2283901576987630483 x^21-1046371081798225032 x^22-254575366299506993 x^23-16747153280159560 x^24+6889687520318031 x^25+1426333195319140 x^26-138861511413963 x^27+41149554019765 x^28-16684215009280 x^29+4380625731584 x^30-639813058560 x^31+40573173760 x^32)+1/(634967965040640 (-1+x)^3 x^12 (1+x)^3 xi^3) nu^16 (-1067164623525+20882716054200 x-200007601008215 x^2+1411856865276000 x^3-10622229343158433 x^4-4431211353002216640 x^5-25566894945216891783 x^6-76296814747803248320 x^7-60156273620145850971 x^8+212208047060760875472 x^9+752233076084923103707 x^10+1084561481937723741152 x^11+373240533294526977525 x^12-504754368675311056840 x^13-1168434569388196434001 x^14-1324242187756201114368 x^15-2210918765241931075665 x^16-2696631721508470847432 x^17-1579670630086991587851 x^18-7605597776071470112 x^19+857481977731584817627 x^20+1119344489980654735824 x^21+718755918391409456549 x^22+326052196872782027072 x^23+79494845565829772409 x^24+5160705335235703616 x^25-2147306171385823393 x^26-410486311457279904 x^27+34419910337909161 x^28-9436667006201160 x^29+5221803475803483 x^30-1921569395834880 x^31+425507396845568 x^32-53556589363200 x^33+2990978170880 x^34)-1/(10159487440650240 (-1+x)^3 x^13 (1+x)^3 xi^3) 17 nu^17 (-801364602675+17074633976400 x-171994054671530 x^2+1132722717766640 x^3-6281613206516778 x^4+41015755810311568 x^5+14323535721781033758 x^6+86343112394927340528 x^7+256362710881515017914 x^8+213308800104680058928 x^9-702600281019403966642 x^10-2522808313863250932784 x^11-3628326575505295461078 x^12-1363699266323903439568 x^13+1654580595200695924286 x^14+3835255476982696345360 x^15+4499349825731512559346 x^16+7388693785796626579216 x^17+8946142326176922662462 x^18+5332434532972637166896 x^19+67442456714126112042 x^20-2920349655023545775152 x^21-3742158419823208667314 x^22-2435793050750481666000 x^23-1097341286183279323462 x^24-267852175043137799184 x^25-17210073734419809506 x^26+7211016965870357904 x^27+1302799462632885206 x^28-96031451370703888 x^29+19712996270392150 x^30-15267097260185008 x^31+7629750473494733 x^32-2303834417266688 x^33+434097324294144 x^34-47855650734080 x^35+2385859051520 x^36)+1/(33810774202483998720 (-1+x)^3 x^14 (1+x)^3 xi^3) 323 nu^18 (-114433984316925+2666941397702400 x-29227336614745815 x^2+201741925795504640 x^3-1027223349458246304 x^4+4788492081046495744 x^5-28413850480738843224 x^6-8738143002639192589824 x^7-54571958137971302943564 x^8-161794806355414849122816 x^9-140080926566888527315228 x^10+436552648329217318980096 x^11+1587341806410659135296692 x^12+2280261793825338302324224 x^13+915238198252603227189988 x^14-1015597558034660262782464 x^15-2371430686817059156707684 x^16-2860928439092889564891648 x^17-4636686704201546947545444 x^18-5580792810715334469592576 x^19-3371321717547809661570332 x^20-64559648510059260224000 x^21+1858754889758131543151796 x^22+2350851250026351032142336 x^23+1545938277891737167904484 x^24+692995933654721170804224 x^25+169264523378678049060020 x^26+10785229032522905778688 x^27-4541822025879208868440 x^28-787127805761710972416 x^29+53707344526915265888 x^30-5729202925434560000 x^31+7217182410798590249 x^32-4990759888098060544 x^33+1957669681871698435 x^34-494082138447020032 x^35+80934163930152960 x^36-7940138923458560 x^37+357611203461120 x^38)-1/(33810774202483998720 (-1+x)^3 x^15 (1+x)^3 xi^3) 19 nu^19 (-1608980913880200+40852932401142225 x-489385290884016660 x^2+3672057728522611155 x^3-19508712884283953060 x^4+81875516497477652768 x^5-335285547167682891856 x^6+1867579792599972031672 x^7+523458032302221843264732 x^8+3365884824731325023662332 x^9+9985649248798856062222344 x^10+8913915482972826027572236 x^11-26529044442456218948225920 x^12-97614449966362052856270596 x^13-140183956887312177728786920 x^14-59209600987800437278017524 x^15+60898844205931453370913488 x^16+143748015141569040501385332 x^17+177479153034739507233486984 x^18+284583983274911247051729012 x^19+340840992424778735014695632 x^20+208090376945524161578629132 x^21+5126751514356699267395096 x^22-115327454532375614122249988 x^23-144489819423233445067901824 x^24-95774455219785502879761396 x^25-42775368306496499617841144 x^26-10451845675814322612457220 x^27-661285274074516741131044 x^28+279686530334664564387000 x^29+46910182670733490548656 x^30-3148515298145857810144 x^31+31244692321563521116 x^32-269348528937038157357 x^33+286033101873189131756 x^34-143264039341583918639 x^35+45767569598443258744 x^36-9941127451545436160 x^37+1442985523848151040 x^38-127667199635619840 x^39+5246195010109440 x^40)+1/(135243096809935994880 (-1+x)^3 x^16 (1+x)^3 xi^3) 437 nu^20 (-234047001881385+6435923655520800 x-83930613199008015 x^2+688077058229724240 x^3-3970573319841709680 x^4+17291983090483857040 x^5-62282571605481366568 x^6+231265085919278336320 x^7-1238488750556836266851 x^8-323981405911988630498160 x^9-2134744995556249098820749 x^10-6345081754564415181228064 x^11-5803358451325321802385950 x^12+16608006754023956240569856 x^13+61788928912071013929891390 x^14+88759386993491961842728864 x^15+39050101861261846847620194 x^16-37598837999019569694155584 x^17-89898032998157215475360194 x^18-113178242942742034801904160 x^19-179887302613457403103338946 x^20-214545762603338491206869824 x^21-132108266723169602727639966 x^22-3874965850305810357321824 x^23+73518914548716941400913470 x^24+91474211657244658250192384 x^25+61015666871595755856754146 x^26+27176147920520709854787552 x^27+6641805173223611792319347 x^28+417606863832590466897040 x^29-177366181153457724457827 x^30-28933132083286863574720 x^31+2007721839256203942872 x^32+120904645886284007056 x^33+58991512746258923920 x^34-151525168508194200496 x^35+97872050540959895281 x^36-38383706140721941984 x^37+10410283917257446615 x^38-1992435967826329600 x^39+260187223763189760 x^40-20984780040437760 x^41+793290567843840 x^42)-1/(6924446556668722937856 (-1+x)^3 x^17 (1+x)^3 xi^3) 23 nu^21 (-192259936728453825+5692023085755283200 x-80322368899624589070 x^2+716468091672169708800 x^3-4516184901558445383147 x^4+21346233086281388774400 x^5-79260830656015991765516 x^6+251930453576044779427840 x^7-869202543739027016237287 x^8+4556868980762448020724992 x^9+1131161475593586563783845866 x^10+7609549277641622113006363392 x^11+22676070594745588110383523621 x^12+21155005674689199519604355584 x^13-58524272987309303919342734372 x^14-219970569509133502973579473408 x^15-316192449045685368716910865240 x^16-143837556456437035222293696000 x^17+130645674118160121086829022548 x^18+316764967372101423871908048384 x^19+405500213427466018151355063180 x^20+639774757355021193207349440000 x^21+760284157208298893515590880596 x^22+471448583661796575972653904384 x^23+15743588558446759097500488872 x^24-263235379944878434840989250048 x^25-325845352543956100104433912868 x^26-218454447909072024374609235456 x^27-97094558787008197883113363675 x^28-23733123394340593009514798336 x^29-1483701081622282500232189974 x^30+632844302077297927565434112 x^31+100666580099644811536383769 x^32-7445967195925550337337344 x^33-724656458522543988079116 x^34+151442954832392809468928 x^35+395838766011488336503317 x^36-346468616830099563578112 x^37+164428050069089037461746 x^38-53732909590746752600320 x^39+12747188642627312610623 x^40-2187931555069742284800 x^41+260117389976449056768 x^42-19292826609962188800 x^43+675587566904279040 x^44)+1/(10045063804874094075183104 (-1+x)^3 x^18 (1+x)^3 xi^3) 69 nu^22 (-79171842388778814675+2510145733926693139200 x-38101473386155492864265 x^2+367506569662037629585920 x^3-2519630203648875329172563 x^4+13008972534925917472280832 x^5-52386374507973576440471049 x^6+170328519699111892029039616 x^7-487648153851220248710124457 x^8+1594751198558701967261959424 x^9-8298023372073144982433133323 x^10-1977571736499119795530358824448 x^11-13542777950510541957156431934771 x^12-40476055967970729478418628108032 x^13-38389219618061078438636994484057 x^14+103095207037479757807268211141632 x^15+391158730214520648836534621120756 x^16+562768031369059211376465895655424 x^17+263252316886225800801640305515852 x^18-226952672876517615925871323364352 x^19-558313233742742790091402566830792 x^20-725107231501443685834297251259392 x^21-1136907367843091981273190548507336 x^22-1346799033460515231030644505558016 x^23-840048256694908427706705090323124 x^24-31034444668531574472560449779712 x^25+470318839822345040825667209603316 x^26+579942110907863582213722570697728 x^27+390434687794363646014523738106023 x^28+173252376030773229185298156724480 x^29+42352446772957868965931384621773 x^30+2633462579279660000304955154944 x^31-1128144602654308115526201078539 x^32-175224613003335346153665460992 x^33+14001543392636619740403428439 x^34+1504404175263314951689757696 x^35-809865718137886464137813513 x^36-413897300962961426206043904 x^37+568060721651886540904778669 x^38-325971034472873893823002112 x^39+125564924351555349798358775 x^40-35551666409491288098573568 x^41+7533017089452844353844013 x^42-1175050093793360486596608 x^43+128387283218592300007424 x^44-8820471273502267146240 x^45+287784780499559383040 x^46)-1/(10045063804874094075183104 (-1+x)^3 x^19 (1+x)^3 xi^3) 667 nu^23 (-7028352442388952675+237515527166336444025 x-3857300890567164754560 x^2+39989366750845501133595 x^3-296316339007853284915032 x^4+1663803615045682129444089 x^5-7320374312048356817840880 x^6+25795309125970528596564507 x^7-74859557901348933013233934 x^8+196124067980987181282474747 x^9-618330065850218925682715616 x^10+3226661586673339439878461729 x^11+744381103568116019724185350454 x^12+5177165239043697904163855835033 x^13+15521783599732363953818982104880 x^14+14928854708509859557367865181707 x^15-39051548030271959476407516183969 x^16-149456468428572707683864714377948 x^17-215252182061734341337700359792704 x^18-103104489153262275787145929267172 x^19+84795535427188605280680493863732 x^20+211685371694901794930868876222552 x^21+278421527864660525134976978740416 x^22+434211143159508046272926609055832 x^23+512943068100700476824385527632692 x^24+321528929109637250979377860864028 x^25+12884120456807558215602943498176 x^26-180419765618354464051747396745948 x^27-221825045639979537376583802863009 x^28-149861043011791039553461194553845 x^29-66416051867609285810073762578640 x^30-16236679065384539524054702317671 x^31-1004398987448627155901301542602 x^32+432168017425700757128156764449 x^33+65588556288606791358710682656 x^34-5673319414393874568737867013 x^35-566127105376170887780393230 x^36+471011632129352583830477339 x^37+44800729434680278188086544 x^38-184969221175414860208235271 x^39+130269066981578124138023080 x^40-58399653833348001399090405 x^41+19250364171195447523476864 x^42-4843319378521394321021319 x^43+930540556579497587526045 x^44-133274705436110563049472 x^45+13485170679885363937280 x^46-863354341498678149120 x^47+26376715608061378560 x^48)+1/(763424849170431149713915904 (-1+x)^3 x^20 (1+x)^3 xi^3) 20677 nu^24 (-14890268822899169700+534154785621560403300 x-9237917251108746850650 x^2+102383791904675842767360 x^3-814896359349335382975735 x^4+4943513106392197085754912 x^5-23656005149015782795021161 x^6+91119416028390492224271168 x^7-286402695150916038094102123 x^8+752494290554214701375889448 x^9-1827153572451087811273798897 x^10+5636881275753590724788521600 x^11-29727786120929101856696253339 x^12-6677827804533193050547207123976 x^13-47078245100155200755153851250489 x^14-141596635931991446750333588115008 x^15-137835711695914191983053243912607 x^16+352188170497854915223993045695436 x^17+1358680080059151916281795315853477 x^18+1959055041521533214029097515389696 x^19+957687708742095544793125350507232 x^20-754548545340316123873488321962864 x^21-1911403052640401106901955753205848 x^22-2542207061735089419184436547565824 x^23-3946370370508100017091070459043928 x^24-4650393777053023417588725528716144 x^25-2927374014323791787756748867927328 x^26-125431957479836563217755809737984 x^27+1645734363864607421264444613814437 x^28+2018949614576724254528761206094796 x^29+1367995028585827070187315874262625 x^30+605677562813259516195447751668160 x^31+148074579470438478394823430768839 x^32+9114441240886797915579925810168 x^33-3938939633649315624352353958811 x^34-584372934154314712396704740736 x^35+54489069256263061032901298959 x^36+4466034398897358655280586792 x^37-5343229492242571201982897771 x^38+574360648504758384437146432 x^39+1300857219451629504041022615 x^40-1170605593767065940155992544 x^41+607419240079653386086619913 x^42-229234702003739932742370816 x^43+66716697857073891235303078 x^44-15177121927781627328846492 x^45+2674037821455241899763292 x^46-354517154885115356119040 x^47+33428700022679095214080 x^48-2004630386212664770560 x^49+57596109481343713280 x^50)-1/(1110436144247899854129332224 (-1+x)^3 x^21 (1+x)^3 xi^3) 899 nu^25 (-433257038371408326075+16438856780480683348800 x-301524968568720966519450 x^2+3555826381435958856626400 x^3-30234362313208537408456980 x^4+196911654174887986616607600 x^5-1017843976288377470741134782 x^6+4265327690778885474758685072 x^7-14665661897215273818422878106 x^8+41708977889644424037077559216 x^9-100298885206192977167908342510 x^10+228122885319705772490469978512 x^11-697984109988530893586718309680 x^12+3740497076186857713147964798768 x^13+821583227520319940165366253458254 x^14+5861872611118962168905829936142992 x^15+17686531965302490924470457891842553 x^16+17398038585273224164868297476525040 x^17-43524710804370321335734053078058640 x^18-169151662038212467570797599460222096 x^19-244187781323923028515322998304040124 x^20-121505702665450839054571907765655808 x^21+92042723447505572484748395947872904 x^22+236541668339628999918949948821466496 x^23+317746634916829786267710034529924280 x^24+491261597762400395378471781961166208 x^25+577616726922170129519317329462809224 x^26+364934590884705172226728507367859968 x^27+16542058809994460208750369667259204 x^28-205488763011384666729851514880582800 x^29-251665447320416205506777635251570320 x^30-170953778530195008480013516528432144 x^31-75631056842899125622432248475915783 x^32-18490417292680925868925739755234672 x^33-1132675878043252388766091950320818 x^34+491615788995775064929336727942960 x^35+71323933659683899106290211701456 x^36-7119026777743830026815663984240 x^37-420617500565316515848193051374 x^38+750883096295033812032501524400 x^39-181759530035370294727739809690 x^40-107854013504165924447224860272 x^41+136540111880090000641144898114 x^42-82145677439290023409415871632 x^43+35099409433467738627883546348 x^44-11601623989414974226098704160 x^45+3042316251393327026865468774 x^46-633666723156572452462095552 x^47+103281602899727013401842245 x^48-12758990602002690641756160 x^49+1127095943838432785072128 x^50-63586104867403459461120 x^51+1724574343559894794240 x^52)+1/(142135826463731181328554524672 (-1+x)^3 x^22 (1+x)^3 xi^3) 899 nu^26 (-48519515496894552685575+1940991531903909300816000 x-37624639506392208676531125 x^2+470202913420740586710624000 x^3-4250958719520465011899294650 x^4+29558493751719197500469337600 x^5-163968105819679741975581668550 x^6+742200908931997336076479069440 x^7-2777770846493206791734851411852 x^8+8650747320372312372460558681856 x^9-22505322642723990240727230909916 x^10+49952436646716665501105549018368 x^11-107404899778661967051636351322050 x^12+329972418566585402286890220701696 x^13-1803363606513666191253728713105806 x^14-388476633474528256115134223411090688 x^15-2801390806010187624443721533687324217 x^16-8478592887997236013817696323222406528 x^17-8417519723451881034005562135699003699 x^18+20658993427351331410746948562294077440 x^19+80836141678223244923008330542224024196 x^20+116836991744451095067841437382025599488 x^21+59048943924777005679552846957637134956 x^22-43140029106507632060741829266193959936 x^23-112438648246480766337384877603448741520 x^24-152390097347653163640179432793239098368 x^25-234771445546337143640693343810206621328 x^26-275487270078066522039014442065440984064 x^27-174606011363022645372134001868078978452 x^28-8304007497739685468011713625922545152 x^29+98451506358259721754716452098789646980 x^30+120421438071921465224522258318814541824 x^31+81979762368230609032249746185880856269 x^32+36246343687169403732139182127937452672 x^33+8861608459956344081014772537986392519 x^34+540312842907899730701244321538468608 x^35-235495871939860685042333606166520206 x^36-33424817767388070411359476646230016 x^37+3543169555663410777184457258285118 x^38+121382649015001525228160246940928 x^39-380584510525585084498660645211612 x^40+132250373354657519197829569382144 x^41+24323009397167970997957694447732 x^42-57832924823906752089100308480768 x^43+40763548845878550384420719446842 x^44-19586820921260653907553654219264 x^45+7255864111223856904020451728454 x^46-2151694012059963441468923844864 x^47+515611652996150450342744773707 x^48-99265501518251460489411278720 x^49+15072101287457202892628476921 x^50-1744475988470531229787095040 x^51+145017190070747172842766336 x^52-7726093059148328678195200 x^53+198462805546738961612800 x^54)-(33263 nu^27 (-12689553729696830466480+533714670465840079541325 x-10899166626911526435014400 x^2+143835413856284936965554375 x^3-1377031509256647978062321850 x^4+10174096056968927846354999550 x^5-60224626365239969295762559020 x^6+292472586152856269362664176770 x^7-1182519818668085608581715533366 x^8+4011600840187330438676750148356 x^9-11443622159870129187003161189096 x^10+27465360442728556510464884437108 x^11-56640680918362916211859197983690 x^12+116085144520539584333064583159126 x^13-362236912386753539387564111417540 x^14+2023064172172958923058756778821914 x^15+428356442178550984484902195299600186 x^16+3118543529762454771980792893110211699 x^17+9466810184289937634498708330695684720 x^18+9475852677326138248520874918566530353 x^19-22854740473892447276911482301835856068 x^20-89993420205556134788372939618060559276 x^21-130230529006550574356772123802315764872 x^22-66731594955330697749975505318796661412 x^23+47146334382989311562588982080476669428 x^24+124577062428772727750293169149293908016 x^25+170203247060445717808771182744088713696 x^26+261390527216937335142461582657659359280 x^27+306165347587004813062288637387527022068 x^28+194593144519204733058369855458005151068 x^29+9646577556118565349764974953141652344 x^30-109849544623682094795594335364532888492 x^31-134233716183803939736303792374806169796 x^32-91557001133431040591146707478559748815 x^33-40461459142541702084128871841858260368 x^34-9892068141389060484027817042894924685 x^35-600422320208154113792709277991581894 x^36+262751130652795432990384368318253338 x^37+36501777112859323038070432211939132 x^38-4077512740892228157708926197260970 x^39-37761638996166601138383415081930 x^40+430239024057102701756812073988212 x^41-188915685258777962069269224954600 x^42+3090003125596717764623412634372 x^43+53508012698475817826199062634954 x^44-45239296647704512620541880435582 x^45+24373132834857611441411630985172 x^46-10022568307968646042670101604098 x^47+3313655053860990991455910750022 x^48-895836357506799906746619035449 x^49+198210828209775631738610268416 x^50-35534053827209453662845692851 x^51+5054869328265686327560885840 x^52-550681341489671407189098496 x^53+43245778109232894726635520 x^54-2183090861014128577740800 x^55+53268127533958617366528 x^56))/(1563494091101042994614099771392 (-1+x)^3 x^23 (1+x)^3 xi^3)+(33263 nu^28 (-158804425158819386166675+7004633658792650417496960 x-150279042627637063507381365 x^2+2087773117481650167276364800 x^3-21091535787072661224236090220 x^4+164909293592624694554526742800 x^5-1036638538558783272590441187660 x^6+5369764654879359911102365544160 x^7-23289512923252649946260197164045 x^8+85378405591112222121937451408496 x^9-265571916216466581698217070484467 x^10+700097541834864854393540200016960 x^11-1560490846403960731784323378439541 x^12+3005493238504312519015933210092432 x^13-5916804845203054876228882663916811 x^14+18955107471012003069046855441376928 x^15-108265361427724868876367577248068922 x^16-22568749280081946005487358409043184912 x^17-165720916007995237984782923038809965534 x^18-504524402121768512389684044410769851776 x^19-508718708301237743433751531819073172771 x^20+1207570260346706188872829644642019649184 x^21+4782868135321107108480128287040379318395 x^22+6929658577805699826602222369845581821248 x^23+3594785442740110736373326457327031425070 x^24-2461888966590516175712811027820072859168 x^25-6592293552916527728660252563990622935342 x^26-9072565958056623611247356940456522001152 x^27-13894234241648027578976248206148869724462 x^28-16247266475039202671686515664238691153440 x^29-10352022477084169158267238641927283009490 x^30-532112840734259884004096370454509275840 x^31+5849726227981386489564448974162936492155 x^32+7143099140288989978693529671827934357152 x^33+4880276830593997107982648028783080737501 x^34+2155914830190200561721060295787531254400 x^35+527072758489059900427416621769260481570 x^36+31852292802691600349603450875207643888 x^37-13992670210211323516515704077970732346 x^38-1903675716129099351649675833667426656 x^39+222486404835420535545321485815593717 x^40-3325286158367833186003164709428336 x^41-22466303642752318025605201634518389 x^42+11786373430986441476645997896707136 x^43-1694407956925594009642619262393331 x^44-2167454519134954187875208485086096 x^45+2305644657190687883250654069308403 x^46-1394193872229818885908305233596704 x^47+632123331442133364089887253067444 x^48-230514484106250263199466688349936 x^49+69282099985604595237544822209684 x^50-17271497854986406609864618417152 x^51+3556601463422682883745170453387 x^52-597297590940205811366156967040 x^53+79985572926442440061671502445 x^54-8234057164580340644435722240 x^55+612928609246865936481255424 x^56-29404006398745156786323456 x^57+683313477266590163533824 x^58))/(22129454827891685462230335225856 (-1+x)^3 x^24 (1+x)^3 xi^3)-(1363783 nu^29 (-220214149078532933915955+10163483210164440714667200 x-228511205914292102527099530 x^2+3332834768763039287793764160 x^3-35420020585627982610484286355 x^4+292040350706720845728094951680 x^5-1941532128148849702373370123840 x^6+10674671818515598924892808195840 x^7-49366295150569537940911830633525 x^8+194126389003643840325094681454400 x^9-652833889395951312942500346275814 x^10+1878983183100567491616648793441472 x^11-4609964353588411443894115909450216 x^12+9592858390129533014066453005239616 x^13-17323651135538227861781542550114506 x^14+33004328468333809904783474174971584 x^15-109645443640683233840928469133236265 x^16+640304134008524733322959816971952768 x^17+131572432896792758520867932268336347212 x^18+973648238646794851615812978332830813568 x^19+2972404004949245943855568304946650343821 x^20+3016961213008335759516379273092129520320 x^21-7057370059976918685206927688485408100694 x^22-28104967690318871358979795330441054205632 x^23-40767866141767160961202652618803515237743 x^24-21383447214987624353971494842536465044352 x^25+14225439697221014025403298369953374110340 x^26+38585753819378054604128938575925232905088 x^27+53456923035885950062847792177460447147484 x^28+81661535502386719454363364689321043798912 x^29+95346167745222818510065920641229256622724 x^30+60884031938076492329423512875582308445312 x^31+3231064612791809087919757292567650359953 x^32-34434749862962247134186298392030988154560 x^33-42026081706560317942816048734289685139798 x^34-28755568272087595784052391174159671067968 x^35-12699365520372987662842854320943404357235 x^36-3104639988306381572051144603544396214912 x^37-186829613531738222357516330453987395508 x^38+82374927370274207670010985890739561088 x^39+10981893927305561792581388225909155799 x^40-1334175828344275614010053616938004800 x^41+50535852004816735282694632520281910 x^42+126297302285169067292035330136638784 x^43-76916589558847965176488742060767720 x^44+18249527383470869254939974074909888 x^45+8408847408756532017001977629169690 x^46-12493672295947180288604282841618624 x^47+8527171917011021711702819552850891 x^48-4244199487039029402635268834152704 x^49+1693150674805819971711367576529344 x^50-559380141495022247661934924195584 x^51+154785728588949407526353613499501 x^52-35887566857439037625750283008192 x^53+6921368039342003359400299421046 x^54-1094277841034332730948503509824 x^55+138502515785807438329874901709 x^56-13519353012497041803324686336 x^57+956738805830396543085051904 x^58-43732062545061770466164736 x^59+970192821508380148367360 x^60))/(1416285108985067869582741454454784 (-1+x)^3 x^25 (1+x)^3 xi^3)+(58642669 nu^30 (-14622274930789331567327475+704685277051305388531056000 x-16567023669865617706966797225 x^2+253052867818823126252259360000 x^3-2821487147333706398151825283245 x^4+24456787256959249241456839536000 x^5-171352346537008672226626588684455 x^6+995815183861380211857729082368000 x^7-4885899968534606368810504541454285 x^8+20481481255077858613091718899472000 x^9-73889524327000880902029639950820615 x^10+230076592690700484268095000847891200 x^11-617273054755163597131092135987405970 x^12+1417493241595860592670652528441676800 x^13-2764890441298839894356424410671581070 x^14+4695597103072379633202854800972832000 x^15-8722447858126082258452881926731175335 x^16+30331498075316924518193130934711222400 x^17-180906629592807743599821435252011100445 x^18-36678844007514105044332519117234697254400 x^19-273345617127632119892459465439120511634355 x^20-836692028188548329061400750269628717425280 x^21-854330854287327053921468065610108888584225 x^22+1971657171532491938224067194873314224681728 x^23+7891789790800942684685174646027972530608823 x^24+11460650473808357164887998978298486667864960 x^25+6071615819768540454783103041917582470703837 x^26-3930968335356802405817964717575118748086784 x^27-10796095068431371309814915176244988318579736 x^28-15048147831001168709564576758910267049459200 x^29-22935814253927662511762607896818814950046744 x^30-26741938705363464513009724913635231425327616 x^31-17109923926318314601141781660591133485536547 x^32-934122299482994570938086889383781642540160 x^33+9684507894566568827547310850759947834038967 x^34+11815059372710414793910496345822265125679872 x^35+8094963570639015805377775939774391833161695 x^36+3574182090017939420462585980499843479018880 x^37+873762728677759036671979985659524104680525 x^38+52366867416056777858336717800987416742400 x^39-23169195541339949423984629809090687068445 x^40-3028800133671563750991549887184450224000 x^41+380334013730227597450646457552112872025 x^42-22563104303385802447633788061557728000 x^43-33158662065668801246119298775808968590 x^44+23085297924902082513495335679356032000 x^45-7209759807750371252360187065689990290 x^46-1101891410255066530359860200482489600 x^47+3100288821514979491037193624134327033 x^48-2417164434817586700606109476424739200 x^49+1317825650611803861004304981426683955 x^50-571548803399780808480792295523737600 x^51+205730758404555321822205781081018201 x^52-62458722690663695818766089122960000 x^53+16060046410301132762724364185642835 x^54-3486277899741351060056554495558400 x^55+632969159089301419251966591153239 x^56-94601948721331300775975645020800 x^57+11356619455043533844551278839565 x^58-1054250675169599567925818163200 x^59+71116000072502838448527245312 x^60-3104617028826816474775552000 x^61+65893047882144178220564480 x^62))/(4532112348752217182664772654255308800 (-1+x)^3 x^26 (1+x)^3 xi^3)-(2022161 nu^31 (-4938744948853841129592933345+248066894200841010039710613375 x-6085942466332060974534649296540 x^2+97141164388134485226074063722125 x^3-1133586219748701732910526111971632 x^4+10302310192861598158085105160331425 x^5-75838167587645221106269055967501240 x^6+464213323154701892069612085868899075 x^7-2406273961662328168125452674541407374 x^8+10697650510898140013179148575542185025 x^9-41134139840413493984734122186157794156 x^10+137431506691392783481116680801867573475 x^11-399236948460663245517922832347522773975 x^12+1004468325029197486093803359433841647450 x^13-2168928800961359141711969795347686268320 x^14+3977738463849681775024269356329786983750 x^15-6365865639483961839062820072478803342435 x^16+11620379637064427419297927668023998006275 x^17-42662624024891647237800066209519705264940 x^18+259440504981435026468732640920887194390225 x^19+51942672415995375781253110435017081544153190 x^20+389593523897787584238627233520093172579798335 x^21+1195529382496174314584698178772864516817031240 x^22+1227408637814146667844652521941400100419648229 x^23-2797455617073209748359538540582183815980999668 x^24-11250350093596741839866496986396593761160577363 x^25-16356274393576348011109730019871875047258975644 x^26-8744128864705558294157548376919699968546932625 x^27+5518870279520543711207310550797350972811230567 x^28+15340397723021774363611897314042519624356651640 x^29+21501990986914065993681331051259278408667920320 x^30+32705501277492057065554549851825443915602518648 x^31+38083713906405029395170485534695426933921004903 x^32+24409776736512878056822297726836448768130447471 x^33+1366884558158465391223417255610459385183998564 x^34-13825771631140588388313726461356797994444570963 x^35-16863049903348635018106565902605201198533796852 x^36-11567307957261649106273338207674902429071328539 x^37-5106449793040816007508940085930748603790651320 x^38-1248306794618272602292813230105274858126602945 x^39-74520746056851536989652560081156793807234970 x^40+33079041693490740933656487341106042073878225 x^41+4243177678141490820351551151944977041845460 x^42-548020630556675713083186392645843975420925 x^43+43419510435670471994037980923423868734365 x^44+43280050631255617777701756690442568910150 x^45-34198398669495966041282151364499322871200 x^46+12869285939201288794956576011951096405850 x^47-222321004499827574555056395270025229271 x^48-3712340224836331532437159276057308649245 x^49+3379595166234730505423146546399796321428 x^50-2018309789910796787233991406673255101375 x^51+947268087928463546030027583693409104754 x^52-368890356570264269777996200600309978365 x^53+121746562879669844608189555566341579848 x^54-34310564200765240538468084658853338975 x^55+8256497977042786875127620258123187920 x^56-1687112791435872130274127386810558835 x^57+289597714994176710969327577629608292 x^58-41061512763358250133285633144324225 x^59+4689416732605887863852072621224991 x^60-415107537414572855923547654062080 x^61+26754324684930127438609588944896 x^62-1117875557320575983511876403200 x^63+22742753488287342556998533120 x^64))/(58917460533778823374642044505319014400 (-1+x)^3 x^27 (1+x)^3 xi^3)+(95041567 nu^32 (-6804026450004495537360809505+355589636317476561330691200840 x-9087049575323500338284781149235 x^2+151268200171698888172189988390880 x^3-1843509286107198466079437615763493 x^4+17524599492612526245271635407109504 x^5-135176899035624072972484258045161315 x^6+868854742262638498003486508863289280 x^7-4741189010058230984624862549852380919 x^8+22258609762534822146060890322875090928 x^9-90741053844622844284437826873632482361 x^10+323108313569220765604942505803612187232 x^11-1007473796544452182333089674823125963679 x^12+2747514958681694760020485764784077204600 x^13-6514862001627912524900234816717004015165 x^14+13276630210530444518498205710877990647040 x^15-22943423020548614398840775124998945239485 x^16+34641297228522387395715212835715444188120 x^17-62668053390772242743112382892347332920175 x^18+244812318732172272605418704286677844240480 x^19-1514699599217128295497804030985980316611785 x^20-299659304668450314388609645318802545789471920 x^21-2260846198105842355115892421901455555519249335 x^22-6954454989281574708756056538268907125742200896 x^23-7175647479075955835668668482275882751587411827 x^24+16165608909140075125625795958964576180624045216 x^25+65301303681583436835815773785847834261766028539 x^26+95040678399914260361315524416072068711552872416 x^27+51231146711547915971592337016490166535721192349 x^28-31569340398587437882842607962594726869615236344 x^29-88774387856502248474007865179103801471643280529 x^30-125074045148311940786532286772870687600147996160 x^31-189889730935751044547623729096964379004882773137 x^32-220851904600478190409566268313702847178672952568 x^33-141782028781869286445544085368688386182627587171 x^34-8122662532623908832004711447849434040724131872 x^35+80354275196083027197790039612137802447145680123 x^36+97990860877706205276013927909012594221865907360 x^37+67289722272437479318639165635992185266464987277 x^38+29701571350932883455896268820626823916531783616 x^39+7260479678125988189589856342346210654466409545 x^40+431794917035518313361347464433736593707529040 x^41-192261949439589378148942156221561580302234825 x^42-24216892372046005146057255719715636710332320 x^43+3203138705462190932851186118485065785769105 x^44-312699206504986427489564470154074467261480 x^45-225346902525709401227939549370096579768765 x^46+201832914023018574945279733663440114873600 x^47-87463455727797064681891159342867766904381 x^48+11389453065353755407023350925669460667512 x^49+16904284888560773683353399976536837450849 x^50-18700429304860114298482004120652799514016 x^51+12264215088489688474814737135564466953159 x^52-6208959435148666537410109200609427945488 x^53+2601305768058101011326173453556920262921 x^54-926375825277901118706654417241523259456 x^55+283455694221820484128878632973340971165 x^56-74719324308065612001020724368140698240 x^57+16922386105802578991976081240404291547 x^58-3269376986851300369011140706595797024 x^59+532503828681390050911123236937491405 x^60-71848853061577658254144110002874552 x^61+7827042473708927023982406292001247 x^62-662235507857842579710276651712512 x^63+40867496781859560917220517216256 x^64-1637478251156688664103894384640 x^65+31990026948081982107298037760 x^66))/(4242057158432075282974227204382969036800 (-1+x)^3 x^28 (1+x)^3 xi^3)+(162490421 nu^36 (-1+x)^5 (-599466054035539056101016706425+36775555507032625351541445772800 x-1111513008725443795307002297808985 x^2+22067088230489250235934777518868480 x^3-323735896126405867720290067596930705 x^4+3743545775042900545960324882335680000 x^5-35544412282341028279742432095104597105 x^6+285057936525631496254675051355989925888 x^7-1971489871145544482895994455109228129185 x^8+11948149687274998624752999269865265677824 x^9-64268007588250343173327468197873082161345 x^10+310058244297583390490633226928092519925760 x^11-1353685281578549483320773452216527968345345 x^12+5390082885155010485032664832087761154577920 x^13-19711096977806497687672451133863414063372385 x^14+66631429999343546729892314331345864841052160 x^15-209512478701603748552262553288943315375691945 x^16+616628796493268242674519197459459360233489920 x^17-1709990779717416964397742486725952036083282505 x^18+4501324950221077257026164475852498263818946560 x^19-11348514370633259440627758522406862844112253385 x^20+27723998863160239243506101550117642948989990400 x^21-66738220197683918961550969792516057538477885865 x^22+162616906591893003538349047584745826788987822080 x^23-421192344711484429258396280112027547229243618745 x^24-4139362335318094187977671799434348382557858286080 x^25-4996546128901927271330923451504412818532442808025 x^26+29526094607200063972673541184188100791670380365824 x^27+12587934355642461435886736652501320421003046212023 x^28-9988305159808030099790674698719711098751279241728 x^29-36437669816161078421901297580278445596594569100329 x^30+29843457078349498261908936922022958207389788815360 x^31-12166301803433209998477686208692861543153989205033 x^32-61073158201779334695745376176486272654060731832832 x^33-7620843381179270358733545389770603401506632183369 x^34+20697322167727270955743004489313662625484485625856 x^35-981086370891171239724876786301966995323268341465 x^36+21409696699163428073329800771919381942186534909440 x^37+915244249721987662418859076429936365632458279495 x^38-1329289892668607622149031993031359481690125312000 x^39+448122118320802560482099130207423887458661365335 x^40-224740943509366769830713861728616887570896734720 x^41+126343506076024165060143804582893680974488030775 x^42-72491206950885928653186057883905119802125137920 x^43+40758308849389802819105568728756518241526926775 x^44-21993028391326317074956140627478200519744944640 x^45+11250341005255342991646295466931064743775627095 x^46-5411587359195271787722752687786402364722954240 x^47+2433023176804055826307824888136663919296571295 x^48-1017401149586285477486721733051056920640514560 x^49+393962769492322426724626493232824196677952255 x^50-140670491913831979097623941679749859142727680 x^51+46117706209180058565175764856182251399685951 x^52-13818282469770559021500716692558836760197632 x^53+3764901176583776155663865844623196715127903 x^54-927368295134351563938655401507774552285184 x^55+205126337728907994650950945099754220356495 x^56-40418285187733926872150393824898913253888 x^57+7025749709750527048005663667325054259567 x^58-1064426882180854807680238119982931359744 x^59+138407006085157539483847920956636694439 x^60-15136197544728847987280624220329064960 x^61+1353972163460793455015982153701286535 x^62-95139061429554430765929043664568320 x^63+4924743340902518736205801901260800 x^64-166984563342473528162633803366400 x^65+2782527494008298226584188354560 x^66))/(615906514905663108220394932614730749050880 x^32 (1+x)^3 xi^3)-(3065857 nu^33 (-435122814365777598519424803915+23623579834415608505716730601360 x-627780949782148087446162312659450 x^2+10879317965555513489935754158831920 x^3-138197432450707446954787312427881374 x^4+1371195651797002130752684547932335696 x^5-11056767435433308324847935925687259882 x^6+74427092789923329772620196498953599280 x^7-426240457302958240115133156415821880886 x^8+2105562909245691092219572906288495437168 x^9-9060862351054489025980383001461114378698 x^10+34197877679984768020090361492994258018192 x^11-113645416295391589693290123789413575064454 x^12+332816497961905717464571316156884548680688 x^13-856506459268990836110254834518340531072202 x^14+1921973832532223254805741870668618967526480 x^15-3707531182431316780528251591581845450717470 x^16+6045393270338432268493084390682805610877520 x^17-8613763646541017120474120643575713738662810 x^18+15589507768072254932221675321860488562524400 x^19-65250148797699488590449569449912761379373430 x^20+409757462659279151028616049120066725661976720 x^21+80148693844372113113565786629371212772048326630 x^22+607978615160796509804139339464997628107359668080 x^23+1874452085717893722783390405237331048646684097498 x^24+1942975612181294011906635464652862314474214317104 x^25-4330143012695303000978136083616077487588650104250 x^26-17564633751482225341504854966684569084753826546608 x^27-25590592553087523677040481999275002490501179186534 x^28-13899419332665058333017431977883519939455708210128 x^29+8373816113883389787631054037756061951944177073382 x^30+23812356295404458299552522640782279542696192793232 x^31+33709519784820811376994338213131645220499716082570 x^32+51091636099971738712499625577361776374458774739600 x^33+59356403669091418882926625204505519910956877069542 x^34+38160950146390516143831597432121854409909007899696 x^35+2231832932353123585729331588707449158663512187546 x^36-21639152989309695938437528946485212947255368876976 x^37-26386379834205163696715867209055494042584757417402 x^38-18137054664152810685077908504612092990506141164496 x^39-8004916823141342447558131114155423159761618682918 x^40-1956702760738492709042717608821295581136846698640 x^41-115946042996557577246594290450706971310889938970 x^42+51776657501726950555169965054529804894926350480 x^43+6408485546256326525843843518266167774940053130 x^44-864885200623259498482007621156707920807935760 x^45+99095856275652505366784637885274636371483750 x^46+53221343044320911317960801185476387754611280 x^47-54246901473408976188276499196584805402999070 x^48+26358513452418626921704365798880763857841232 x^49-5636968769189712815349895788460206133816522 x^50-3201762292496212116967100910372437033649168 x^51+4656425396220545223266392377745554427315322 x^52-3372503203128739634521604440490923621441648 x^53+1838212042844399830489411428614199539033654 x^54-824889393033924092721500532964590349736592 x^55+315061942017189840101117591025916325355978 x^56-103871313919158244778927111570186995369680 x^57+29708378479585689855942654597241016053014 x^58-7368532392534399189536686705831857181104 x^59+1577849334967159192918992079197985811554 x^60-289295444259558072288754315513082250960 x^61+44850134165127711440249291878603816454 x^62-5774156520862427861146574007543160944 x^63+601437489701130410688768857087974325 x^64-48741614386207439950511998848991232 x^65+2885580619630459190709724213411840 x^66-111069373563740641876538787102720 x^67+2087038707216974768905555804160 x^68))/(9696130647844743503941090752875357798400 (-1+x)^3 x^29 (1+x)^3 xi^3)+(162490421 nu^35 (-1+x) (-23776744095196491747670557410175+1440072789672489832544517228211200 x-42970203731198252128294198169294110 x^2+842231180401323211928973979268951040 x^3-12199278249554824370964749826153565510 x^4+139292353379601895044718608530150845440 x^5-1306119825484911684530755375810477779566 x^6+10346764197094441143400719813517574482944 x^7-70704302937887482036812126794672480848094 x^8+423528026850975646170654848945483754187776 x^9-2252623601322646181479203578291810782195214 x^10+10751368653724202511558317038507955394604032 x^11-46463333246668655072290969141227910227437998 x^12+183245418789847738298107111522248756840975360 x^13-664180168962087552092239357191995201633920270 x^14+2226844335986591137695052925010527256639360000 x^15-6949239863567106937623747839068013360879944230 x^16+20309284120189817448375134033438706129774750720 x^17-55939642987241691359715255781464175335698607870 x^18+146223207761958978744232558649547567661983083520 x^19-365647619605233140077233694931661146703584683230 x^20+883445129362253381875102487153530614692416343040 x^21-2089960551431287120410061706680280857491645295230 x^22+4932056830337630856083416428808525685945986452480 x^23-31526628764924887462597787107203937071335398249230 x^24-187812831848682817116426440386919933055987942159360 x^25-203429702958798936197790590205497752465509059559518 x^26+965460031310895123746390225534866771260856420453376 x^27+898319009679177494370742910259875790028940725715122 x^28+913462740984051203663547835858424690999865027619840 x^29-967830036707809912012931098893862531533343319085950 x^30+14658219950319887023989612535343007165997902818304 x^31-1578285308211258189418707099404601328529526647162526 x^32-1688298387621565532016212381393645750076487597200384 x^33-1947660240896043872493521008256908105617683532698494 x^34-1847444601581945997307478844827746142805931586458624 x^35-42232559536272923238165679126562653947539368705870 x^36+1659756503557936144846937262609665810723665409657856 x^37+532039310860461305503038715462061276423202671787938 x^38+832665840607019156481486567328215397949023575608320 x^39+102383493538268904243722906149976534093760206138610 x^40-49168459770991023746950144500044712324379974824960 x^41+13201163871765331838201848036755835291737939088770 x^42-7513768544124870381224715936529189419928726778880 x^43+4338731077325506415078584190643877870568363399970 x^44-2498778904303069804304506953110918651289970529280 x^45+1399823237212794008032118658049783184452457582850 x^46-751177299741087400909125091845464769467124372480 x^47+382323946898958041635346646388225483815657225690 x^48-183255409304048921945834535772118707487888716800 x^49+82258388290510663944743740847355187716336900850 x^50-34411388859006894812844584011700176202774787072 x^51+13356173502471323445660881755285744196402665042 x^52-4788708152645529934275946112164235767497462784 x^53+1578913341270314891308625639303765523712659954 x^54-476450455015381524680249536086575747274167296 x^55+130888578426768528735199334389177668808341282 x^56-32539863734505691725020524684176574683206656 x^57+7270393747539421946127726871412719122421138 x^58-1448037983684723965541638841360934216864768 x^59+254563149021091505717818969924652896826042 x^60-39021572424114781088732322392335132120064 x^61+5135410360190739929409222506561087220450 x^62-568547727636267925500416298557989311488 x^63+51495116633317513261573099162447953025 x^64-3664100138488698681551262306931834880 x^65+192073389161891752682756362825891840 x^66-6595360417100154913377752816025600 x^67+111292871334838020421471908659200 x^68))/(8468714579952867738030430323452547799449600 x^31 (1+x)^3 xi^3)+(3065857 nu^34 (-344146313348139141341487916790475+19382110643109197348449258465589760 x-534793180637543443543825910890810625 x^2+9632426664710555443482360612451445760 x^3-127311393895763526007854366390043678900 x^4+1315920577160468224074517598429619250176 x^5-11069220899557871456673913230103816141380 x^6+77849991951358115103982243606590512630784 x^7-466671417930850638723360164871306014487740 x^8+2418200951731630539181511926439836174562304 x^9-10944720356261557150784246435012678021801180 x^10+43589292895598534368779561350481292429446144 x^11-153511096629108850616448231078437353643909100 x^12+479188388674034728369072263219701659221955584 x^13-1325091172982348175987822932193067551339467500 x^14+3232143619844940645595654747817674082553842688 x^15-6887314763998587184869514076239291844819363780 x^16+12604881995990577812466468117265943866736010240 x^17-19403908281245842331278051237288502740987661940 x^18+26072455927451648747933665840866948069895941120 x^19-47721166929759057896282198214184540905678615180 x^20+215275242322473181322683909187923444051168343040 x^21-1368590284910038067731130830783586460737814770700 x^22-264814003890509490577833026906589084690899571594240 x^23-2018821377874738336607246536529653240657217957991420 x^24-6237785884109130683060364343632619808192255221967872 x^25-6493300527613770266785429540674740902469758823820124 x^26+14325699507714755824739773831390823731976504139082752 x^27+58337856468143606364636282055844557016056172771902308 x^28+85080372120518220505780784443646894692948374149092352 x^29+46534351731652043214375751848330183023993155117297092 x^30-27443499073598036372951652611750861746502939400819712 x^31-78886332652614142314459275171661449610589735042610636 x^32-112169339659364597555914945715162747881355080346618880 x^33-169744813443317479035480236370985256628104617596220876 x^34-196999637582003068062956658191260381924834987008939008 x^35-126821481330730619696187288610597341721079935197860412 x^36-7557643633042732410743091947838649533971214992714752 x^37+71948588037093505771900638495453312611553727145935716 x^38+87730647675788195470137754490621802221340128654158848 x^39+60356581985249177922584843878662271651727006884041892 x^40+26637086539387303079064953683008245318079280989197312 x^41+6510820430794260941647757347219751307481852951325700 x^42+384456059197791467301072004721665920170067035663360 x^43-172152481939366879980772375144651172802371799856140 x^44-20952584476653355073019421217796217152186649267200 x^45+2876075842568108422088607531442325882218354265460 x^46-374425450297857983402457650751284501123875230720 x^47-151526706767727131012303339998165154497491357300 x^48+177461805051494118154655018484425336500710958080 x^49-95056542649380987566671541432946091407350376388 x^50+26654759577623864718078151225858270735052983296 x^51+5991397936396277420066038214611201101355134228 x^52-13863496047279763262671161875573462594738383872 x^53+11199385249386793225440570854186436202979319828 x^54-6568037132447627420917858788669282123005211648 x^55+3146115002042355900351974693629906886814866212 x^56-1282393045388856204757974108808039942220368896 x^57+452670873920135779731800169584913191483870020 x^58-139385731817533124231512361062047779120280576 x^59+37498510490201571817513034700156623570372028 x^60-8793226684611566249481330449955047662328832 x^61+1787117473229794387404300886749735166011212 x^62-311950667888368872485276408926644746916864 x^63+46159050839416806472153513749114970911487 x^64-5683889673004914995731706346364718089728 x^65+567275960108040158734433345489915465013 x^66-44119605122757264066791981448293253120 x^67+2510114756482566105673784244693893120 x^68-92965052174272924106129077740503040 x^69+1682691791276507945277790040883200 x^70))/(8468714579952867738030430323452547799449600 (-1+x)^3 x^30 (1+x)^3 xi^3))-1/(16 Gamma^2 (-1+x)^5 x^5 (1+x)^5 xi) nu^3 (-150+210 x+210 Sqrt[1-4 nu] x-4952 x^2+2424 Sqrt[1-4 nu] x^2-1194 x^3+7086 Sqrt[1-4 nu] x^3-17474 x^4+17808 Sqrt[1-4 nu] x^4-36215 x^5+88181 Sqrt[1-4 nu] x^5-23000 x^6+202632 Sqrt[1-4 nu] x^6-86153 x^7+68075 Sqrt[1-4 nu] x^7+306084 x^8-451776 Sqrt[1-4 nu] x^8-375299 x^9-693895 Sqrt[1-4 nu] x^9+1588632 x^10-48360 Sqrt[1-4 nu] x^10-2291429 x^11+676143 Sqrt[1-4 nu] x^11+1014732 x^12+513840 Sqrt[1-4 nu] x^12+36403 x^13-28425 Sqrt[1-4 nu] x^13-391752 x^14-214952 Sqrt[1-4 nu] x^14+271933 x^15-117543 Sqrt[1-4 nu] x^15-13806 x^16-19136 Sqrt[1-4 nu] x^16-2571 x^17+969 Sqrt[1-4 nu] x^17-864 x^18-2480 Sqrt[1-4 nu] x^18+2139 x^19-801 Sqrt[1-4 nu] x^19+150 x^20))+(nu^2 (-60+240 x-304 x^2-217 x^3+788 x^4-889 x^5+446 x^7-788 x^8+198 x^9+304 x^10-325 x^11+60 x^12+35 x^13) Log[Gamma])/(16 Gamma^2 x^3 (-1+x^2)^3 xi)-1/(128 Gamma^2 x^6 (-1+x^2)^3 xi) nu^2 (-25+325 x^2-280 Sqrt[1-4 nu] x^2-480 x^3+960 Sqrt[1-4 nu] x^3-2624 x^4+4520 Sqrt[1-4 nu] x^4-2432 x^5+4864 Sqrt[1-4 nu] x^5+3504 x^6-3320 Sqrt[1-4 nu] x^6+3424 x^7-12608 Sqrt[1-4 nu] x^7+14798 x^8-10680 Sqrt[1-4 nu] x^8-22272 x^9+25610 x^10+10680 Sqrt[1-4 nu] x^10-21792 x^11+12608 Sqrt[1-4 nu] x^11-1560 x^12+3320 Sqrt[1-4 nu] x^12+7296 x^13-4864 Sqrt[1-4 nu] x^13-536 x^14-4520 Sqrt[1-4 nu] x^14+1440 x^15-960 Sqrt[1-4 nu] x^15-605 x^16+280 Sqrt[1-4 nu] x^16+25 x^18) Log[1-x]+1/(128 Gamma^2 x^6 (-1+x^2)^3 xi) nu^2 (-25+185 x^2+140 Sqrt[1-4 nu] x^2+480 x^3+480 Sqrt[1-4 nu] x^3+1556 x^4+1580 Sqrt[1-4 nu] x^4+2432 x^5+2432 Sqrt[1-4 nu] x^5+108 x^6-132 Sqrt[1-4 nu] x^6-9184 x^7-6304 Sqrt[1-4 nu] x^7+25386 x^8-8484 Sqrt[1-4 nu] x^8-22272 x^9+85206 x^10+8484 Sqrt[1-4 nu] x^10-9184 x^11+6304 Sqrt[1-4 nu] x^11+5268 x^12+132 Sqrt[1-4 nu] x^12+2432 x^13-2432 Sqrt[1-4 nu] x^13-13076 x^14-1580 Sqrt[1-4 nu] x^14+480 x^15-480 Sqrt[1-4 nu] x^15-185 x^16-140 Sqrt[1-4 nu] x^16+25 x^18) Log[1+x])+(nu^2 (1+x^2) (75-110 x^2-5643 x^4-65444 x^6-5643 x^8-110 x^10+75 x^12) Log[1+x^2])/(96 Gamma^2 (-1+x)^2 x^5 (1+x)^2 xi)+(nu^2 (-25+110 x^2-3799 x^4-8956 x^6-3799 x^8+110 x^10-25 x^12) PolyLog[2,(1-x)/2])/(64 Gamma^2 x^6 xi)+(nu^2 (60-240 x+304 x^2+217 x^3-788 x^4+889 x^5-446 x^7+788 x^8-198 x^9-304 x^10+325 x^11-60 x^12-35 x^13) PolyLog[2,(-1+x)/x])/(16 Gamma^2 x^3 (-1+x^2)^3 xi)+1/(128 Gamma^2 x^6 (-1+x^2)^3 xi) nu^2 (-25+45 x^2-960 x^3+960 Sqrt[1-4 nu] x^3-24 x^4+3840 Sqrt[1-4 nu] x^4-4864 x^5+4864 Sqrt[1-4 nu] x^5+1920 x^6-3472 Sqrt[1-4 nu] x^6+9728 x^7-12608 Sqrt[1-4 nu] x^7+11230 x^8-14224 Sqrt[1-4 nu] x^8-22272 x^9+32722 x^10+7136 Sqrt[1-4 nu] x^10-28096 x^11+12608 Sqrt[1-4 nu] x^11+176 x^12+3168 Sqrt[1-4 nu] x^12+9728 x^13-4864 Sqrt[1-4 nu] x^13-2456 x^14-5200 Sqrt[1-4 nu] x^14+1920 x^15-960 Sqrt[1-4 nu] x^15-605 x^16+560 Sqrt[1-4 nu] x^16+25 x^18) PolyLog[2,-x]-1/(128 Gamma^2 x^6 (-1+x^2)^3 xi) nu^2 (-25+325 x^2-280 Sqrt[1-4 nu] x^2-480 x^3+960 Sqrt[1-4 nu] x^3-2624 x^4+4520 Sqrt[1-4 nu] x^4-2432 x^5+4864 Sqrt[1-4 nu] x^5+3504 x^6-3320 Sqrt[1-4 nu] x^6+3424 x^7-12608 Sqrt[1-4 nu] x^7+14798 x^8-10680 Sqrt[1-4 nu] x^8-22272 x^9+25610 x^10+10680 Sqrt[1-4 nu] x^10-21792 x^11+12608 Sqrt[1-4 nu] x^11-1560 x^12+3320 Sqrt[1-4 nu] x^12+7296 x^13-4864 Sqrt[1-4 nu] x^13-536 x^14-4520 Sqrt[1-4 nu] x^14+1440 x^15-960 Sqrt[1-4 nu] x^15-605 x^16+280 Sqrt[1-4 nu] x^16+25 x^18) PolyLog[2,x]+(nu^2 (-25-30 x^2+1881 x^4+5052 x^6+1881 x^8-30 x^10-25 x^12) PolyLog[2,-((-1+x)^2/(1+x)^2)])/(128 Gamma^2 x^6 xi)+1/(16 Gamma^2 x^4 xi) nu^2 (-35+70 Sqrt[1-4 nu]+360 x-240 Sqrt[1-4 nu] x-1460 x^2-920 Sqrt[1-4 nu] x^2+2904 x^3-1936 Sqrt[1-4 nu] x^3-3794 x^4-2140 Sqrt[1-4 nu] x^4+2904 x^5-1936 Sqrt[1-4 nu] x^5-1460 x^6-920 Sqrt[1-4 nu] x^6+360 x^7-240 Sqrt[1-4 nu] x^7-35 x^8+70 Sqrt[1-4 nu] x^8) PolyLog[2,(-1+x)/(1+x)];
cLoc[5] = -((9+72 x^2+241 x^4+408 x^6+1670 x^8-4288 x^10+1670 x^12+408 x^14+241 x^16+72 x^18+9 x^20)/(16 x (1+x^2)^9))+nu (1/(403200 (-1+x)^6 x^4 (1+x)^8 (1+x^2)^8) (1772544+3545088 x-28675032 x^2+47485008 x^3+1589453499 x^4+3580425510 x^5+3154123329 x^6+3068444508 x^7-46763258641 x^8-97678763390 x^9-279682880819 x^10-463854601448 x^11-728997957289 x^12-994574833770 x^13-1139393156099 x^14-1281827114908 x^15-1225573580653 x^16-1166502162238 x^17-1124629435079 x^18-1081208419920 x^19-1124629435079 x^20-1166502162238 x^21-1225573580653 x^22-1281827114908 x^23-1139393156099 x^24-994574833770 x^25-728997957289 x^26-463854601448 x^27-279682880819 x^28-97678763390 x^29-46763258641 x^30+3068444508 x^31+3154123329 x^32+3580425510 x^33+1589453499 x^34+47485008 x^35-28675032 x^36+3545088 x^37+1772544 x^38)-1/(2880 (-1+x)^6 x^4 (1+x)^8 (1+x^2)^10) (45000+50040 x+917483 x^2+809890 x^3+10562067 x^4-5340320 x^5+48299403 x^6-38745070 x^7+85495907 x^8-28667880 x^9-87519692 x^10+203732520 x^11-610962452 x^12+638380160 x^13-820805828 x^14+916869320 x^15-343886292 x^16+38494320 x^17+1044694922 x^18-174337700 x^19+1182767418 x^20-1970028480 x^21+1182767418 x^22-174337700 x^23+1044694922 x^24+38494320 x^25-343886292 x^26+916869320 x^27-820805828 x^28+638380160 x^29-610962452 x^30+203732520 x^31-87519692 x^32-28667880 x^33+85495907 x^34-38745070 x^35+48299403 x^36-5340320 x^37+10562067 x^38+809890 x^39+917483 x^40+50040 x^41+45000 x^42)-((3025+7400 x^2+6455 x^4-5304 x^6+6455 x^8+7400 x^10+3025 x^12) EllipticE[1-x^2]^2)/(2 (-1+x)^4 (1+x)^4 (1+x^2)^3)+(2 (375+2638 x^2+1721 x^4-1782 x^6+1721 x^8+2638 x^10+375 x^12) EllipticE[1-x^2] EllipticK[1-x^2])/((-1+x)^4 (1+x)^4 (1+x^2)^2)-(x^2 (6495+17088 x^2+11961 x^4-5024 x^6+11961 x^8+17088 x^10+6495 x^12) EllipticK[1-x^2]^2)/(4 (-1+x)^4 (1+x)^4 (1+x^2)^3)-1/(134400 (-1+x)^7 x^4 (1+x)^7 (1+x^2)^9) (386304-10100111 x^2-102870446 x^4+10336462061 x^6+33669530456 x^8-101134766400 x^10-763774550136 x^12-1911666112056 x^14-2675671656024 x^16-2538593976294 x^18-2233047721908 x^20-2538593976294 x^22-2675671656024 x^24-1911666112056 x^26-763774550136 x^28-101134766400 x^30+33669530456 x^32+10336462061 x^34-102870446 x^36-10100111 x^38+386304 x^40) G[{1},1-x]+1/(4480 (-1+x)^8 x^4 (1+x)^8 (1+x^2)^9) (32256+766465 x^2-4619223 x^4+4254775 x^6+519193479 x^8+1112703676 x^10-8590667940 x^12-51812877788 x^14-131786066844 x^16-203095659146 x^18-222735831130 x^20-206430590630 x^22-179150192326 x^24-131654865124 x^26-64809223108 x^28-14166809020 x^30+3043331716 x^32+2463172529 x^34+407633305 x^36-11603193 x^38-3414185 x^40+32256 x^42+38400 x^44) G[{1},1-x]^2-(16 (3-9 x^2-342 x^4+1071 x^6+2709 x^8-6126 x^10-22540 x^12-34998 x^14+10821 x^16+8039 x^18-2334 x^20-105 x^22+35 x^24) G[{1},1-x]^3)/((-1+x)^9 x^2 (1+x)^9 (1+x^2))+\[Pi]^2 ((256-768 x^2+185856 x^4-182057 x^6-16372784 x^8-182057 x^10+185856 x^12-768 x^14+256 x^16)/(896 (-1+x)^2 x^6 (1+x)^2)-1/(192 (-1+x)^3 x^5 (1+x)^3 (1+x^2)^3) (-125-95 x^2+34543 x^4+73605 x^6-12960 x^7+67666 x^8-67968 x^9+76254 x^10-140640 x^11+195746 x^12-89856 x^13-10706 x^14+45216 x^15-139525 x^16+59520 x^17-70063 x^18+10080 x^19-2145 x^20+125 x^22)-((5120+78015 x^2-974436 x^4-2891490 x^6-974436 x^8+78015 x^10+5120 x^12) G[{1},1-x])/(64 (-1+x)^3 x^2 (1+x)^3 (1+x^2)))-1/(3584 (-1+x)^5 x^6 (1+x)^5 (1+x^2)^9) (18432+55296 x^2+136815 x^3+1888042 x^4+2827965 x^5-12280320 x^6+9622834 x^7-255574928 x^8-67186338 x^9-783666432 x^10-525752714 x^11-93751784 x^12-1393491270 x^13+2950361856 x^14-1512534566 x^15+4322430224 x^16+376545174 x^17+287695872 x^18+2845590948 x^19-2969349508 x^20+2845590948 x^21+287695872 x^22+376545174 x^23+4322430224 x^24-1512534566 x^25+2950361856 x^26-1393491270 x^27-93751784 x^28-525752714 x^29-783666432 x^30-67186338 x^31-255574928 x^32+9622834 x^33-12280320 x^34+2827965 x^35+1888042 x^36+136815 x^37+55296 x^38+18432 x^40) G[{0,1},1-x]-1/(64 (-1+x)^6 x^3 (1+x)^6 (1+x^2)) 3 (525-10240 x+5655 x^2-122880 x^3-31403 x^4+2383128 x^5+8124 x^6-505496 x^7+95358 x^8-9495144 x^9-97718 x^10+9014952 x^11+41310 x^12+352008 x^13+9948 x^14-2202888 x^15-9803 x^16+127560 x^17+2055 x^18+248 x^19+525 x^20) G[{1},1-x] G[{0,1},1-x]-1/(3584 (-1+x)^5 x^6 (1+x)^5 (1+x^2)^9) (18432+55296 x^2-136815 x^3+1888042 x^4-2827965 x^5-12280320 x^6-9622834 x^7-255574928 x^8+67186338 x^9-783666432 x^10+525752714 x^11-93751784 x^12+1393491270 x^13+2950361856 x^14+1512534566 x^15+4322430224 x^16-376545174 x^17+287695872 x^18-2845590948 x^19-2969349508 x^20-2845590948 x^21+287695872 x^22-376545174 x^23+4322430224 x^24+1512534566 x^25+2950361856 x^26+1393491270 x^27-93751784 x^28+525752714 x^29-783666432 x^30+67186338 x^31-255574928 x^32-9622834 x^33-12280320 x^34-2827965 x^35+1888042 x^36-136815 x^37+55296 x^38+18432 x^40) (G[{1},1-x] G[{2},1-x]-G[{1,2},1-x])+1/(64 (-1+x)^6 x^3 (1+x)^6 (1+x^2)) 3 (525+10240 x+5655 x^2+122880 x^3-31403 x^4-2383128 x^5+8124 x^6+505496 x^7+95358 x^8+9495144 x^9-97718 x^10-9014952 x^11+41310 x^12-352008 x^13+9948 x^14+2202888 x^15-9803 x^16-127560 x^17+2055 x^18-248 x^19+525 x^20) G[{1},1-x] (G[{1},1-x] G[{2},1-x]-G[{1,2},1-x])-1/(1792 (-1+x)^3 x^6 (1+x)^3 (1+x^2)^7) (6144+18432 x^2-2511833 x^4-1479744 x^6+265925142 x^8+1617339584 x^10+4601782857 x^12+8049870720 x^14+9611415284 x^16+8049870720 x^18+4601782857 x^20+1617339584 x^22+265925142 x^24-1479744 x^26-2511833 x^28+18432 x^30+6144 x^32) (G[{1-I,1},1-x]+G[{1+I,1},1-x])+(9 (175-750 x+1005 x^2-460 x^3-4065 x^4+9870 x^5-16571 x^6+17496 x^7-16571 x^8+9870 x^9-4065 x^10-460 x^11+1005 x^12-750 x^13+175 x^14) (G[{0,0,1},1-x]+1/2 G[{0,1,1},1-x]))/(128 (-1+x)^3 x^3 (1+x)^3 (1+x^2))-1/(16 (-1+x)^3 x^2 (1+x)^3 (1+x^2)) 3 (799+1800 x+2982 x^2-5400 x^3-101295 x^4-22512 x^5-271916 x^6-22512 x^7-101295 x^8-5400 x^9+2982 x^10+1800 x^11+799 x^12) (-G[{0,1,1},1-x]+G[{0,1-I,1},1-x]+G[{0,1+I,1},1-x])-1/(128 (-1+x)^3 x^3 (1+x)^3 (1+x^2)) 3 (525+11342 x+10215 x^2+25356 x^3-33795 x^4-95214 x^5-139761 x^6-237272 x^7-139761 x^8-95214 x^9-33795 x^10+25356 x^11+10215 x^12+11342 x^13+525 x^14) (G[{2},1-x] G[{0,1},1-x]+G[{0,1,1},1-x]-G[{0,1,2},1-x]-G[{0,2,1},1-x]+1/4 (-G[{1},1-x]^2 G[{2},1-x]+2 G[{1},1-x] G[{1,2},1-x]-2 G[{1,1,2},1-x]))+1/(128 (-1+x)^3 x^3 (1+x)^3 (1+x^2)) 3 (525-11342 x+10215 x^2-25356 x^3-33795 x^4+95214 x^5-139761 x^6+237272 x^7-139761 x^8+95214 x^9-33795 x^10-25356 x^11+10215 x^12-11342 x^13+525 x^14) (1/2 G[{1},1-x]^2 G[{2},1-x]-G[{1},1-x] G[{1,2},1-x]-1/2 G[{0,1,1},1-x]+G[{0,2,1},1-x]+G[{1,1,2},1-x])+1/(64 (-1+x)^6 x^2 (1+x)^6 (1+x^2)) 3 (1-3 x^2-9 x^4+3 x^6) (1823+6054 x^2-202671 x^4-544300 x^6-202671 x^8+6054 x^10+1823 x^12) (G[{1},1-x]^2 G[{2},1-x]+G[{1},1-x] (-2 G[{1,2},1-x]+G[{1-I,1},1-x]+G[{1+I,1},1-x])+2 G[{0,1,1},1-x]+2 G[{1,1,2},1-x]-G[{1,1-I,1},1-x]-G[{1,1+I,1},1-x])+(3 (-1536-18432 x^2+357027 x^4+652147 x^6-639754 x^8-367794 x^10+20615 x^12+2335 x^14) (G[{1,1-I,1},1-x]+G[{1,1+I,1},1-x]))/(8 (-1+x)^4 x^2 (1+x)^4 (1+x^2))-1/(512 (-1+x)^3 x^3 (1+x)^3 (1+x^2)) 9 (175+750 x+1005 x^2+460 x^3-4065 x^4-9870 x^5-16571 x^6-17496 x^7-16571 x^8-9870 x^9-4065 x^10+460 x^11+1005 x^12+750 x^13+175 x^14) (G[{1},1-x]^2 G[{2},1-x]+2 G[{1},1-x] (G[{2},1-x]^2-G[{1,2},1-x])-4 G[{2},1-x] G[{1,2},1-x]+2 G[{1,1,2},1-x]+4 G[{1,2,2},1-x])-1/((-1+x)^3 x^2 (1+x)^3 (1+x^2)) 576 (1+13 x^2-189 x^4-554 x^6-189 x^8+13 x^10+x^12) (1/2 G[{1},1-x]^2 G[{2},1-x]-G[{1},1-x] G[{1,2},1-x]+G[{0,1,1},1-x]+G[{1,1,2},1-x]+G[{1-I,1-I,1},1-x]+G[{1-I,1+I,1},1-x]+G[{1+I,1-I,1},1-x]+G[{1+I,1+I,1},1-x])-1/(16 (-1+x)^3 x^2 (1+x)^3 (1+x^2)) 3 (799-1800 x+2982 x^2+5400 x^3-101295 x^4+22512 x^5-271916 x^6+22512 x^7-101295 x^8+5400 x^9+2982 x^10-1800 x^11+799 x^12) (-(1/2) G[{1},1-x]^2 G[{2},1-x]+G[{1},1-x] G[{1,2},1-x]+G[{2},1-x] (G[{1-I,1},1-x]+G[{1+I,1},1-x])-G[{1,1,2},1-x]-G[{1-I,1,2},1-x]-G[{1-I,2,1},1-x]-G[{1+I,1,2},1-x]-G[{1+I,2,1},1-x])+1/(32 (-1+x)^3 x^2 (1+x)^3 (1+x^2)) 3 (4321+73818 x^2-958545 x^4-2859476 x^6-958545 x^8+73818 x^10+4321 x^12) (3/2 G[{1},1-x]^2 G[{2},1-x]-3 G[{1},1-x] G[{1,2},1-x]+3 G[{0,1,1},1-x]+3 G[{1,1,2},1-x]+G[{1-I,0,1},1-x]+G[{1-I,2,1},1-x]+G[{1+I,0,1},1-x]+G[{1+I,2,1},1-x])+1/(16 (-1+x)^2 x^5 (1+x)^2 (1+x^2)^3) (125-1460 x^2-3360 x^3-2163 x^4-23200 x^5-4584 x^6-42592 x^7-9546 x^8-35296 x^9-1608 x^10-35296 x^11-9546 x^12-42592 x^13-4584 x^14-23200 x^15-2163 x^16-3360 x^17-1460 x^18+125 x^20) Log[2]^2-((1+x^4) (25-110 x^2+3799 x^4+8956 x^6+3799 x^8-110 x^10+25 x^12) Log[1+1/2 (-1+x)])/(16 (-1+x)^2 x^4 (1+x) (1+x^2)^2)-((1+x^4) (-60+240 x-304 x^2-217 x^3+788 x^4-889 x^5+446 x^7-788 x^8+198 x^9+304 x^10-325 x^11+60 x^12+35 x^13) Log[1-(-1+x)/x])/(4 (-1+x)^5 x^2 (1+x)^4 (1+x^2)^2)+1/(2 (-1+x)^8 x^2 (1+x)^8 (1+x^2)^3) (-105-95 x^2-105 x^3+1444 x^4-1190 x^5-1892 x^6+2905 x^7-1525 x^8-16 x^9+5117 x^10-2320 x^11-2944 x^12-21732 x^13-2944 x^14+16454 x^15+5117 x^16+1456 x^17-1525 x^18-11373 x^19-1892 x^20+714 x^21+1444 x^22+4609 x^23-95 x^24-1760 x^25-105 x^26+70 x^27) Log[x]^2+1/(48 (-1+x)^4 x^4 (1+x)^4 (1+x^2)^3) (1275-4437 x-2309 x^2+20139 x^3-55377 x^4-127097 x^5+441039 x^6-516513 x^7+836342 x^8-552786 x^9+7830 x^10+111718 x^11+7830 x^12-548562 x^13+836342 x^14-547530 x^15+441039 x^16-123353 x^17-55377 x^18+32271 x^19-2309 x^20-4917 x^21+1275 x^22+75 x^23) Log[1+x]+1/(16 (-1+x)^2 x^5 (1+x)^2 (1+x^2)^3) (125-1460 x^2-3360 x^3-2163 x^4-23200 x^5-4584 x^6-42592 x^7-9546 x^8-35296 x^9-1608 x^10-35296 x^11-9546 x^12-42592 x^13-4584 x^14-23200 x^15-2163 x^16-3360 x^17-1460 x^18+125 x^20) Log[1+x]^2+Log[2] (-(1/(48 (-1+x)^4 x^4 (1+x)^4 (1+x^2)^3))(-75-4437 x-2419 x^2+20139 x^3+3033 x^4-127097 x^5+912705 x^6-516513 x^7+1502218 x^8-552786 x^9+42138 x^10+111718 x^11+42138 x^12-548562 x^13+1502218 x^14-547530 x^15+912705 x^16-123353 x^17+3033 x^18+32271 x^19-2419 x^20-4917 x^21-75 x^22+75 x^23)-(2 (-35-105 x-15 x^2-620 x^3-43 x^4-606 x^5-813 x^6+228 x^7-2014 x^8-3058 x^10-228 x^11-131 x^12+606 x^13+1499 x^14+620 x^15+735 x^16+105 x^17+35 x^18) Log[x])/((-1+x)^3 x^3 (1+x)^3 (1+x^2)^3)-1/(8 (-1+x)^2 x^5 (1+x)^2 (1+x^2)^3) (125-1460 x^2-3360 x^3-2163 x^4-23200 x^5-4584 x^6-42592 x^7-9546 x^8-35296 x^9-1608 x^10-35296 x^11-9546 x^12-42592 x^13-4584 x^14-23200 x^15-2163 x^16-3360 x^17-1460 x^18+125 x^20) Log[1+x])+Log[x] (1/(24 (-1+x)^7 x^4 (1+x)^7 (1+x^2)^5) (-375+840 x-2060 x^2+12618 x^3-23674 x^4+72426 x^5+140086 x^6+14562 x^7+251506 x^8-289938 x^9-770440 x^10+1017736 x^11-3248078 x^12+6107036 x^13-8383702 x^14+12687484 x^15-13501496 x^16+13533124 x^17-12162316 x^18+6533018 x^19-2654150 x^20+307618 x^21+1609610 x^22-466646 x^23+37318 x^24+222566 x^25-532448 x^26+153844 x^27-79858 x^28+2040 x^29-1898 x^30+3096 x^31+375 x^32)+1/(16 (-1+x)^3 x^5 (1+x)^3 (1+x^2)^3) (-125-95 x^2+1680 x^3+5743 x^4+9920 x^5+13685 x^6+5376 x^7+20386 x^8-26304 x^9+32414 x^10-46880 x^11+63010 x^12-26304 x^13+542 x^14+5376 x^15-34997 x^16+9920 x^17-17743 x^18+1680 x^19-1025 x^20+125 x^22) Log[1-x]-1/(16 (-1+x)^3 x^5 (1+x)^3 (1+x^2)^3) (-125+1025 x^2+3360 x^3+11983 x^4+19840 x^5+25029 x^6+15072 x^7+45970 x^8-29952 x^9+86046 x^10-46880 x^11+157410 x^12-22656 x^13-658 x^14-4320 x^15-94917 x^16-46543 x^18-1025 x^20+125 x^22) Log[1+x])-((675-1970 x^2-25320 x^4-154638 x^6+208906 x^8-154638 x^10-25320 x^12-1970 x^14+675 x^16) Log[1+x^2])/(24 (-1+x)^4 x^4 (1+x)^4)-((1+x^4) (25+30 x^2-1881 x^4-5052 x^6-1881 x^8+30 x^10+25 x^12) Log[1+(-1+x)^2/(1+x)^2])/(8 (-1+x)^2 x^4 (1+x)^2 (1+x^2)^2)+((1+x^4) (35+120 x-2380 x^2+968 x^3-5934 x^4+968 x^5-2380 x^6+120 x^7+35 x^8) Log[1-(-1+x)/(1+x)])/(2 (-1+x)^2 x^2 (1+x)^2 (1+x^2)^2)+((125-340 x^2+10957 x^4+33208 x^6+39158 x^8+30392 x^10+39158 x^12+33208 x^14+10957 x^16-340 x^18+125 x^20) PolyLog[2,(1-x)/2])/(8 (-1+x)^2 x^5 (1+x)^2 (1+x^2)^3)+((-105+360 x-620 x^2+623 x^3-606 x^4-27 x^5+228 x^6-676 x^7-216 x^9-228 x^10-337 x^11+606 x^12-747 x^13+620 x^14-330 x^15+105 x^16+70 x^17) PolyLog[2,(-1+x)/x])/((-1+x)^3 x^2 (1+x)^3 (1+x^2)^3)-1/(16 (-1+x)^3 x^5 (1+x)^3 (1+x^2)^3) (-125-95 x^2+11503 x^4+23653 x^6-4320 x^7+19954 x^8-22656 x^9+21598 x^10-46880 x^11+59554 x^12-29952 x^13-4850 x^14+15072 x^15-46949 x^16+19840 x^17-23023 x^18+3360 x^19+95 x^20+125 x^22) PolyLog[2,-x]+1/(16 (-1+x)^3 x^5 (1+x)^3 (1+x^2)^3) (-125-95 x^2+1680 x^3+5743 x^4+9920 x^5+13685 x^6+5376 x^7+20386 x^8-26304 x^9+32414 x^10-46880 x^11+63010 x^12-26304 x^13+542 x^14+5376 x^15-34997 x^16+9920 x^17-17743 x^18+1680 x^19-1025 x^20+125 x^22) PolyLog[2,x]+((125+220 x^2-5523 x^4-17528 x^6-21994 x^8-15048 x^10-21994 x^12-17528 x^14-5523 x^16+220 x^18+125 x^20) PolyLog[2,-((-1+x)^2/(1+x)^2)])/(16 (-1+x)^2 x^5 (1+x)^2 (1+x^2)^3)-(2 (35+105 x-1750 x^2+725 x^3-5347 x^4+1331 x^5-6494 x^6+1103 x^7-4760 x^8+1103 x^9-6494 x^10+1331 x^11-5347 x^12+725 x^13-1750 x^14+105 x^15+35 x^16) PolyLog[2,(-1+x)/(1+x)])/((-1+x)^2 x^3 (1+x)^2 (1+x^2)^3));

cLocLog[1] = 0;
cLocLog[2] = 0;
cLocLog[3] = 0;
cLocLog[4] = nu^2 ((105-552 x+1308 x^2-6408 x^3+29471 x^4-69840 x^5+93368 x^6-69840 x^7+29471 x^8-6408 x^9+1308 x^10-552 x^11+105 x^12)/(96 Gamma^2 (-1+x)^2 x^4 (1+x)^2 xi)+((35+120 x-460 x^2+968 x^3-1070 x^4+968 x^5-460 x^6+120 x^7+35 x^8) Log[2])/(16 Gamma^2 x^4 xi)+((-60+240 x-304 x^2-217 x^3+788 x^4-889 x^5+446 x^7-788 x^8+198 x^9+304 x^10-325 x^11+60 x^12+35 x^13) Log[x])/(16 Gamma^2 x^3 (-1+x^2)^3 xi)-((35+120 x-460 x^2+968 x^3-1070 x^4+968 x^5-460 x^6+120 x^7+35 x^8) Log[1+x])/(16 Gamma^2 x^4 xi));
cLocLog[5] = nu^2 (1/(960 Gamma^2 x^5 (-1+x^2)^4 (1+x^2)^7 xi) (-192+70345 x^2-1012248 x^4-16796521 x^6-53924064 x^8+26867973 x^10+515430360 x^12+1341361563 x^14+1778793408 x^16+1341361563 x^18+515430360 x^20+26867973 x^22-53924064 x^24-16796521 x^26-1012248 x^28+70345 x^30-192 x^32)-1/(320 Gamma^2 x^5 (-1+x^2)^5 (1+x^2)^8 xi) (768+40509 x^2+29793 x^4-7333086 x^6-47004293 x^8-67036080 x^10+297881161 x^12+1547420350 x^14+3342011611 x^16+4243955494 x^18+3342011611 x^20+1547420350 x^22+297881161 x^24-67036080 x^26-47004293 x^28-7333086 x^30+29793 x^32+40509 x^34+768 x^36) G[{1},1-x]+(24 (1-213 x^4-5 x^6+3159 x^8+4833 x^10+189 x^12-675 x^14+7 x^18) G[{1},1-x]^2)/(Gamma^2 x^3 (-1+x^2)^6 xi)+(3 (525-2498 x+5430 x^2-6324 x^3-5888 x^4+30882 x^5-60483 x^6+70568 x^7-60483 x^8+30882 x^9-5888 x^10-6324 x^11+5430 x^12-2498 x^13+525 x^14) G[{0,1},1-x])/(128 Gamma^2 x^4 (-1+x^2)^3 xi)-1/(128 Gamma^2 x^4 (-1+x^2)^3 xi) 3 (525+2498 x+5430 x^2+6324 x^3-5888 x^4-30882 x^5-60483 x^6-70568 x^7-60483 x^8-30882 x^9-5888 x^10+6324 x^11+5430 x^12+2498 x^13+525 x^14) (G[{1},1-x] G[{2},1-x]-G[{1,2},1-x])-(3 (1823+6054 x^2-202671 x^4-544300 x^6-202671 x^8+6054 x^10+1823 x^12) (G[{1-I,1},1-x]+G[{1+I,1},1-x]))/(64 Gamma^2 x^3 (-1+x^2)^3 xi))+nu^3 (1/(470400 Gamma^2 x^5 (-1+x^2)^4 (1+x^2)^8 xi) (188160-39829184 x-68749940 x^2-358154923 x^3+923064940 x^4+6460709986 x^5+17452593620 x^6+58553910415 x^7+69306173300 x^8+163660060004 x^9+26514969180 x^10+64744381653 x^11-531452366340 x^12-695910106626 x^13-1819656084540 x^14-1960277378745 x^15-3057751871580 x^16-2626177239560 x^17-3057751871580 x^18-1960277378745 x^19-1819656084540 x^20-695910106626 x^21-531452366340 x^22+64744381653 x^23+26514969180 x^24+163660060004 x^25+69306173300 x^26+58553910415 x^27+17452593620 x^28+6460709986 x^29+923064940 x^30-358154923 x^31-68749940 x^32-39829184 x^33+188160 x^34)+1/(2240 Gamma^2 x^5 (-1+x^2)^5 (1+x^2)^9 xi) (10752+170752 x+577878 x^2+3053105 x^3+984228 x^4-23188558 x^5-102246102 x^6-395889516 x^7-760723306 x^8-1705980266 x^9-1596565222 x^10-2276395052 x^11+3231831134 x^12+5854097682 x^13+25834221154 x^14+31361563244 x^15+68452047454 x^16+66134059430 x^17+106203539470 x^18+83073443318 x^19+106203539470 x^20+66134059430 x^21+68452047454 x^22+31361563244 x^23+25834221154 x^24+5854097682 x^25+3231831134 x^26-2276395052 x^27-1596565222 x^28-1705980266 x^29-760723306 x^30-395889516 x^31-102246102 x^32-23188558 x^33+984228 x^34+3053105 x^35+577878 x^36+170752 x^37+10752 x^38) G[{1},1-x]-(24 (1+2 x+10 x^2-217 x^4-426 x^5-700 x^6-10 x^7+2756 x^8+6318 x^9+6572 x^10+9666 x^11+2744 x^12+378 x^13-772 x^14-1350 x^15-165 x^16+10 x^18+14 x^19+x^20) G[{1},1-x]^2)/(Gamma^2 x^4 (-1+x^2)^6 xi)-(3 (1+x^2) (1-4 x^2+x^4) (525-3046 x+6403 x^2-8724 x^3+6403 x^4-3046 x^5+525 x^6) G[{0,1},1-x])/(128 Gamma^2 (-1+x) x^4 (1+x)^3 xi)+1/(128 Gamma^2 x^4 (-1+x^2)^3 xi) 3 (1575+5896 x+10275 x^2+13008 x^3-13171 x^4-62088 x^5-125655 x^6-143008 x^7-125655 x^8-62088 x^9-13171 x^10+13008 x^11+10275 x^12+5896 x^13+1575 x^14) (G[{1},1-x] G[{2},1-x]-G[{1,2},1-x])-1/(128 Gamma^2 x^4 (-1+x^2)^3 xi) 3 (525-7292 x-585 x^2-24216 x^3-54643 x^4+810684 x^5-90705 x^6+2177200 x^7-90705 x^8+810684 x^9-54643 x^10-24216 x^11-585 x^12-7292 x^13+525 x^14) (G[{1-I,1},1-x]+G[{1+I,1},1-x]))-1/(192 Gamma^9 x^8 (1+x)^4 xi^3) nu^6 (-1+x) (6 x (-150+810 x-1656 x^2+1151 x^3+1232 x^4-2548 x^5+2099 x^6+531 x^7-458 x^8+1382 x^9-69 x^10-515 x^11+2548 x^12-1296 x^13-1135 x^14+2081 x^15-980 x^16-60 x^17+105 x^18) Log[x]+(-1+x) (x^2 (4722-9570 Log[2])+x^16 (4722-9570 Log[2])+x^4 (46691-864 Log[2])+x^14 (46691-864 Log[2])+30 x (-59+39 Log[2])+30 x^17 (-59+39 Log[2])+36 x^9 (1433+175 Log[2])-6 x^7 (11097+190 Log[2])-6 x^11 (11097+190 Log[2])-24 x^5 (4239+668 Log[2])-24 x^13 (4239+668 Log[2])+18 x^3 (-773+714 Log[2])+18 x^15 (-773+714 Log[2])+9 x^6 (13173+1616 Log[2])+9 x^12 (13173+1616 Log[2])-x^8 (21293+4740 Log[2])-x^10 (21293+4740 Log[2])+315 (1+Log[4])+315 x^18 (1+Log[4])-6 (-1+x^2)^2 (105+195 x-1385 x^2+2532 x^3-3019 x^4+2197 x^5-2229 x^6+1672 x^7-2229 x^8+2197 x^9-3019 x^10+2532 x^11-1385 x^12+195 x^13+105 x^14) Log[1+x]))-1/(384 Gamma^9 (-1+x)^3 x^7 (1+x)^4 xi^3) nu^5 (6 x (-1080+5880 x-14088 x^2+17239 x^3-6849 x^4-13614 x^5+29010 x^6-22392 x^7+5400 x^8+11470 x^9-10546 x^10+3906 x^11+14802 x^12-22482 x^13+12462 x^14+8776 x^15-20240 x^16+15738 x^17-5510 x^18-425 x^19+735 x^20) Log[x]+(-1+x) (x^4 (410577-105918 Log[2])+x^16 (410577-105918 Log[2])+12 x (-1058+695 Log[2])+12 x^19 (-1058+695 Log[2])-60 x^2 (-631+1000 Log[2])-60 x^18 (-631+1000 Log[2])-8 x^5 (113813+1521 Log[2])-8 x^15 (113813+1521 Log[2])-40 x^10 (13109+2064 Log[2])+32 x^6 (42742+4509 Log[2])+32 x^14 (42742+4509 Log[2])+8 x^9 (2719+6192 Log[2])+8 x^11 (2719+6192 Log[2])+12 x^3 (-10536+9913 Log[2])+12 x^17 (-10536+9913 Log[2])-8 x^7 (180251+20583 Log[2])-8 x^13 (180251+20583 Log[2])+x^8 (889106+58500 Log[2])+x^12 (889106+58500 Log[2])+2205 (1+Log[4])+2205 x^20 (1+Log[4])-6 (-1+x^2)^2 (735+1390 x-8530 x^2+22606 x^3-35448 x^4+41794 x^5-38318 x^6+33538 x^7-31438 x^8+33538 x^9-38318 x^10+41794 x^11-35448 x^12+22606 x^13-8530 x^14+1390 x^15+735 x^16) Log[1+x]))-1/(96 Gamma^9 (-1+x)^3 x^6 (1+x)^4 xi^3) nu^4 (12 x (-105+255 x-260 x^2+3 x^3+17 x^4-633 x^5+201 x^6-448 x^7-676 x^8-216 x^9-444 x^10-565 x^11+269 x^12-141 x^13-127 x^14+290 x^15-225 x^16+175 x^17+70 x^18) Log[x]+(-1+x) (x^2 (2355-1560 Log[2])+x^16 (2355-1560 Log[2])+72 x^3 (-197+70 Log[2])+72 x^15 (-197+70 Log[2])+8 x^5 (-4493+198 Log[2])+8 x^13 (-4493+198 Log[2])+8 x^7 (-4849+402 Log[2])+8 x^11 (-4849+402 Log[2])+3 x (-389+1400 Log[2])+3 x^17 (-389+1400 Log[2])+6 x^9 (6989+1464 Log[2])+x^8 (4457+3264 Log[2])+x^10 (4457+3264 Log[2])+x^4 (34723+3480 Log[2])+x^14 (34723+3480 Log[2])+3 x^6 (14175+4136 Log[2])+3 x^12 (14175+4136 Log[2])+420 (1+Log[4])+420 x^18 (1+Log[4])-24 (35+175 x-65 x^2+210 x^3+145 x^4+66 x^5+517 x^6+134 x^7+136 x^8+366 x^9+136 x^10+134 x^11+517 x^12+66 x^13+145 x^14+210 x^15-65 x^16+175 x^17+35 x^18) Log[1+x]));

cNLocLog[1] = 0;
cNLocLog[2] = 0;
cNLocLog[3] = 0;
cNLocLog[4] = -3/2 * cLocLog[4];
cNLocLog[5] = -3/2 * cLocLog[5];

cEllLog[1] = cLocLog[1] + cNLocLog[1];
cEllLog[2] = cLocLog[2] + cNLocLog[2];
cEllLog[3] = cLocLog[3] + cNLocLog[3];
cEllLog[4] = cLocLog[4] + cNLocLog[4];
cEllLog[5] = cLocLog[5] + cNLocLog[5];


(*The 5PM-1SF-coefficients of the nonlocal-in-time (normalized) bound Hamiltonian \hat{H} to 8th order in the eccentricity and 6PN*)
cNLoc[1] = (nu (-1+x^2)^8 (-643896+1516829440 Log[2]+59326749 Log[3]-693359375 Log[5]))/(1612800 Gamma^8 x^8)+(nu (-1+10 nu) (-1+x^2)^10 (-643896+1516829440 Log[2]+59326749 Log[3]-693359375 Log[5]))/(12902400 Gamma^10 x^10)+(nu (1-12 nu+40 nu^2) (-1+x^2)^12 (-643896+1516829440 Log[2]+59326749 Log[3]-693359375 Log[5]))/(68812800 Gamma^12 x^12);
cNLoc[2] = -((nu (-1+x^2)^6 (-27784464+71275626240 Log[2]+2538282501 Log[3]-32412109375 Log[5]))/(3225600 Gamma^6 x^6))-1/(7927234560 Gamma^8 x^8) nu (-1+x^2)^8 (-46887701184+128582754951168 Log[2]+14037432677595 Log[3]-60830399609375 Log[5]-3391115364245 Log[7]+4 nu (-28078762176+43538569072640 Log[2]-6555252636171 Log[3]-18358994140625 Log[5]+3391115364245 Log[7]))-1/(317089382400 Gamma^10 x^10) nu (-1+x^2)^10 (5 nu (-531434726208+1548012703473664 Log[2]+192401619280533 Log[3]-736195919140625 Log[5]-50866730463675 Log[7])+5 (48949762752-132545858887680 Log[2]-14230758158811 Log[3]+62667899609375 Log[5]+3391115364245 Log[7])+44 nu^2 (-92382257088+94528563220480 Log[2]-37162415342583 Log[3]-35786845703125 Log[5]+16955576821225 Log[7]));
cNLoc[3] = (nu (-1+x^2)^4 (-8434896+22405340928 Log[2]+735827085 Log[3]-10146484375 Log[5]))/(115200 Gamma^4 x^4)+1/(69363302400 Gamma^6 x^6) nu (-1+x^2)^6 (-7860520507968+23942655972319232 Log[2]+2545736103973881 Log[3]-11277675926953125 Log[5]-634138573113815 Log[7]+20 nu (-550232923968+433749623762944 Log[2]-291838046048181 Log[3]-140595630859375 Log[5]+126827714622763 Log[7]))+1/(134842259865600 Gamma^8 x^8) nu (-1+x^2)^8 (-5940984024517824+21163235362478153728 Log[2]+3985163409061683747 Log[3]-9954008181597234375 Log[5]-1552533041516632525 Log[7]+24 nu^2 (-1005527794622400+476656513480937472 Log[2]-533731807887024231 Log[3]+25231992373046875 Log[5]+111191281678229305 Log[7])+6 nu (-5623482965917248+9552402151258439680 Log[2]-979918283981144043 Log[3]-4531979562244140625 Log[5]+901838232490608805 Log[7]));
cNLoc[4] = -((nu (-1+x^2)^2 (-3979584+10881696064 Log[2]+334101429 Log[3]-4912109375 Log[5]))/(14400 Gamma^2 x^2))-1/(2167603200 Gamma^4 x^4) nu (-1+x^2)^4 (5 (-335278486080+1077779577890816 Log[2]+121151422956753 Log[3]-508123708828125 Log[5]-31876484423903 Log[7])+4 nu (-477050172480+9968704049152 Log[2]-387107270671941 Log[3]+67541650390625 Log[5]+159382422119515 Log[7]))-1/(3371056496640 Gamma^6 x^6) nu (-1+x^2)^6 (2 (-1237898451553344+5053850795711504384 Log[2]+950770102569278409 Log[3]-2364363737132203125 Log[5]-380828039085436775 Log[7])+84 nu^2 (-52233449410368+28857422157606912 Log[2]-18970773454807299 Log[3]+11163048740234375 Log[5]-8774753227509955 Log[7])+nu (-8432466418230336+6199659634676711424 Log[2]-5010595890400180863 Log[3]-3069356175167578125 Log[5]+3163458410327827185 Log[7]));
cNLoc[5] = 1/20 nu (-7660+21685968 Log[2]+631071 Log[3]-9765625 Log[5])+(nu (-1+x^2)^4 (-21625249454025408+98941266111148482560 Log[2]+20239868898949971915 Log[3]-46011611853548359375 Log[5]-8603792914678983525 Log[7]))/(5462360064000 Gamma^4 x^4)+(nu (-1+x^2)^2 (-410183217216+1407212270740480 Log[2]+181058455131525 Log[3]-667894900390625 Log[5]-50866730463675 Log[7]))/(193536000 Gamma^2 x^2);


(*An assembly function for the total (normalized) bound Hamiltonian \hat{H}*)
H = Gamma/nu + (cLoc[1] + cNLoc[1])/r^1 + (cLoc[2] + cNLoc[2])/r^2 + (cLoc[3] + cNLoc[3])/r^3 + (cLoc[4] + cNLoc[4])/r^4 + (cLoc[5] + cNLoc[5])/r^5 + (cEllLog[1]/r^1 + cEllLog[2]/r^2 + cEllLog[3]/r^3 + cEllLog[4]/r^4 + cEllLog[5]/r^5)*(Log[r]-2*EulerGamma);


(*The source energy flux dE_src/dt at 3PM and 4PM*)
dEdt[3] = 1/(xi Gamma^3) nu^3 ((105-552 x+1308 x^2-6408 x^3+29471 x^4-69840 x^5+93368 x^6-69840 x^7+29471 x^8-6408 x^9+1308 x^10-552 x^11+105 x^12)/(192 x^4 (-1+x^2)^2)+((35+120 x-460 x^2+968 x^3-1070 x^4+968 x^5-460 x^6+120 x^7+35 x^8) Log[2])/(32 x^4)+((-60+240 x-304 x^2-217 x^3+788 x^4-889 x^5+446 x^7-788 x^8+198 x^9+304 x^10-325 x^11+60 x^12+35 x^13) Log[x])/(32 x^3 (-1+x^2)^3)-((35+120 x-460 x^2+968 x^3-1070 x^4+968 x^5-460 x^6+120 x^7+35 x^8) Log[1+x])/(32 x^4));
dEdt[4] = 1/(Gamma^3 x^4 (-1+x^2)^2 xi) nu^3 (1/(2048 (-1+x) (1+x)) \[Pi]^2 (-2 (1575-4321 x+16290 x^2-12378 x^3-17664 x^4+233553 x^5-181449 x^6+614868 x^7-181449 x^8+233553 x^9-17664 x^10-12378 x^11+16290 x^12-4321 x^13+1575 x^14)+nu (5775-11884 x+65745 x^2-47352 x^3-122509 x^4+932268 x^5-807123 x^6+2448240 x^7-807123 x^8+932268 x^9-122509 x^10-47352 x^11+65745 x^12-11884 x^13+5775 x^14))+1/(15052800 Gamma^9 x^5 (-1+x^2)^2 (1+x^2)^8 xi^2) (-78400 nu^2 (-1+x)^2 x^3 (1+x^2)^8 (420-1167 x+2355 x^2-14184 x^3+34723 x^4-35944 x^5+42525 x^6-38792 x^7+4457 x^8+41934 x^9+4457 x^10-38792 x^11+42525 x^12-35944 x^13+34723 x^14-14184 x^15+2355 x^16-1167 x^17+420 x^18)-9800 nu^5 (-1+x)^8 (1+x^2)^8 (1155-6738 x+18579 x^2-51312 x^3+168696 x^4-389296 x^5+490760 x^6-309040 x^7-86294 x^8+240964 x^9-86294 x^10-309040 x^11+490760 x^12-389296 x^13+168696 x^14-51312 x^15+18579 x^16-6738 x^17+1155 x^18)-39200 nu^3 (-1+x)^2 x^2 (1+x^2)^8 (1890-10191 x+28941 x^2-100995 x^3+326992 x^4-683404 x^5+981376 x^6-1053108 x^7+701390 x^8-4718 x^9-413210 x^10-4718 x^11+701390 x^12-1053108 x^13+981376 x^14-683404 x^15+326992 x^16-100995 x^17+28941 x^18-10191 x^19+1890 x^20)-9800 nu^4 (-1+x)^4 x (1+x^2)^8 (5355-33756 x+108102 x^2-338700 x^3+1074299 x^4-2555024 x^5+4170464 x^6-4614000 x^7+2831578 x^8+131816 x^9-1707724 x^10+131816 x^11+2831578 x^12-4614000 x^13+4170464 x^14-2555024 x^15+1074299 x^16-338700 x^17+108102 x^18-33756 x^19+5355 x^20)+Gamma (-1960 nu^2 x^2 (1+x^2)^3 (192-70345 x^2+1012248 x^4+16796521 x^6+53924064 x^8-26867973 x^10-515430360 x^12-1341361563 x^14-1778793408 x^16-1341361563 x^18-515430360 x^20-26867973 x^22+53924064 x^24+16796521 x^26+1012248 x^28-70345 x^30+192 x^32)+nu^5 (-1+x)^8 (188160-39829184 x-68749940 x^2-358154923 x^3+923064940 x^4+6460709986 x^5+17452593620 x^6+58553910415 x^7+69306173300 x^8+163660060004 x^9+26514969180 x^10+64744381653 x^11-531452366340 x^12-695910106626 x^13-1819656084540 x^14-1960277378745 x^15-3057751871580 x^16-2626177239560 x^17-3057751871580 x^18-1960277378745 x^19-1819656084540 x^20-695910106626 x^21-531452366340 x^22+64744381653 x^23+26514969180 x^24+163660060004 x^25+69306173300 x^26+58553910415 x^27+17452593620 x^28+6460709986 x^29+923064940 x^30-358154923 x^31-68749940 x^32-39829184 x^33+188160 x^34)-2 nu^4 (-1+x)^4 (1+x^2) (47040-564480 x+62706083 x^2+206249820 x^3+860950496 x^4-2769194820 x^5-7335502292 x^6-52357780860 x^7-78957538520 x^8-207918519900 x^9-250519251668 x^10-79544907540 x^11-282053726136 x^12+1594357099020 x^13+298921347732 x^14+5458968253620 x^15+1386668436720 x^16+9173255614740 x^17+1980261003490 x^18+9173255614740 x^19+1386668436720 x^20+5458968253620 x^21+298921347732 x^22+1594357099020 x^23-282053726136 x^24-79544907540 x^25-250519251668 x^26-207918519900 x^27-78957538520 x^28-52357780860 x^29-7335502292 x^30-2769194820 x^31+860950496 x^32+206249820 x^33+62706083 x^34-564480 x^35+47040 x^36)-4 nu^3 x (1+x^2)^2 (94080-564480 x+5924614 x^2+206249820 x^3+647436223 x^4-2769194820 x^5+4711125374 x^6-52357780860 x^7+17746654205 x^8-207918519900 x^9-10058323324 x^10-79544907540 x^11-369874307313 x^12+1594357099020 x^13-1489887624414 x^14+5458968253620 x^15-3107495262795 x^16+9173255614740 x^17-3918009711700 x^18+9173255614740 x^19-3107495262795 x^20+5458968253620 x^21-1489887624414 x^22+1594357099020 x^23-369874307313 x^24-79544907540 x^25-10058323324 x^26-207918519900 x^27+17746654205 x^28-52357780860 x^29+4711125374 x^30-2769194820 x^31+647436223 x^32+206249820 x^33+5924614 x^34-564480 x^35+94080 x^36)))+1/(256 Gamma^7 x^4 xi^2) (-8 nu^3 (-1+x)^4 x (175+650 x-970 x^2+2972 x^3-2012 x^4+3414 x^5-905 x^6+3080 x^7-905 x^8+3414 x^9-2012 x^10+2972 x^11-970 x^12+650 x^13+175 x^14)-nu^4 (-1+x)^6 (385+590 x-5355 x^2+9960 x^3-12517 x^4+8802 x^5-9137 x^6+6352 x^7-9137 x^8+8802 x^9-12517 x^10+9960 x^11-5355 x^12+590 x^13+385 x^14)-32 nu^2 x^2 (35+105 x-310 x^2+725 x^3-995 x^4+1331 x^5-1150 x^6+1103 x^7-920 x^8+1103 x^9-1150 x^10+1331 x^11-995 x^12+725 x^13-310 x^14+105 x^15+35 x^16)) Log[2]+1/(-1+x^2)^4 (12 x (1-213 x^4-5 x^6+3159 x^8+4833 x^10+189 x^12-675 x^14+7 x^18)-12 nu (1+2 x+10 x^2-217 x^4-426 x^5-700 x^6-10 x^7+2756 x^8+6318 x^9+6572 x^10+9666 x^11+2744 x^12+378 x^13-772 x^14-1350 x^15-165 x^16+10 x^18+14 x^19+x^20)) Log[x]^2+1/(256 Gamma^7 x^4 xi^2) (8 nu^3 (-1+x)^4 x (175+650 x-970 x^2+2972 x^3-2012 x^4+3414 x^5-905 x^6+3080 x^7-905 x^8+3414 x^9-2012 x^10+2972 x^11-970 x^12+650 x^13+175 x^14)+nu^4 (-1+x)^6 (385+590 x-5355 x^2+9960 x^3-12517 x^4+8802 x^5-9137 x^6+6352 x^7-9137 x^8+8802 x^9-12517 x^10+9960 x^11-5355 x^12+590 x^13+385 x^14)+32 nu^2 x^2 (35+105 x-310 x^2+725 x^3-995 x^4+1331 x^5-1150 x^6+1103 x^7-920 x^8+1103 x^9-1150 x^10+1331 x^11-995 x^12+725 x^13-310 x^14+105 x^15+35 x^16)) Log[1+x]+Log[x] (1/(71680 Gamma^9 x^5 (-1+x^2)^3 (1+x^2)^9 xi^2) (-4480 nu^2 (-1+x)^2 x^4 (1+x)^2 (1+x^2)^9 (-105+360 x-620 x^2+623 x^3-606 x^4-27 x^5+228 x^6-676 x^7-216 x^9-228 x^10-337 x^11+606 x^12-747 x^13+620 x^14-330 x^15+105 x^16+70 x^17)-280 nu^5 (-1+x)^8 x (1+x)^2 (1+x^2)^9 (-540+3600 x-10160 x^2+15285 x^3-10868 x^4+597 x^5+8752 x^6-6553 x^7+4492 x^8+1727 x^9-1616 x^10-869 x^11+11668 x^12-16357 x^13+11280 x^14-2935 x^15-720 x^16+385 x^17)-2240 nu^3 (-1+x)^2 x^3 (1+x)^2 (1+x^2)^9 (-465+2820 x-8061 x^2+14012 x^3-16334 x^4+11713 x^5-1382 x^6-7183 x^7+9556 x^8-5121 x^9+1148 x^10+109 x^11+5750 x^12-13841 x^13+17822 x^14-14693 x^15+7701 x^16-1955 x^17-375 x^18+315 x^19)-280 nu^4 (-1+x)^4 x^2 (1+x)^2 (1+x^2)^9 (-2580+18120 x-59268 x^2+115733 x^3-142718 x^4+102394 x^5-9182 x^6-62380 x^7+77518 x^8-40506 x^9+5342 x^10+6514 x^11+40958 x^12-114554 x^13+154718 x^14-122324 x^15+55878 x^16-9230 x^17-3930 x^18+1785 x^19)+Gamma (-28 nu^2 x^2 (1+x^2)^3 (768+40509 x^2+29793 x^4-7333086 x^6-47004293 x^8-67036080 x^10+297881161 x^12+1547420350 x^14+3342011611 x^16+4243955494 x^18+3342011611 x^20+1547420350 x^22+297881161 x^24-67036080 x^26-47004293 x^28-7333086 x^30+29793 x^32+40509 x^34+768 x^36)+nu^5 (-1+x)^8 (10752+170752 x+577878 x^2+3053105 x^3+984228 x^4-23188558 x^5-102246102 x^6-395889516 x^7-760723306 x^8-1705980266 x^9-1596565222 x^10-2276395052 x^11+3231831134 x^12+5854097682 x^13+25834221154 x^14+31361563244 x^15+68452047454 x^16+66134059430 x^17+106203539470 x^18+83073443318 x^19+106203539470 x^20+66134059430 x^21+68452047454 x^22+31361563244 x^23+25834221154 x^24+5854097682 x^25+3231831134 x^26-2276395052 x^27-1596565222 x^28-1705980266 x^29-760723306 x^30-395889516 x^31-102246102 x^32-23188558 x^33+984228 x^34+3053105 x^35+577878 x^36+170752 x^37+10752 x^38)-nu^4 (-1+x)^4 (1+x^2) (5376-64512 x-367189 x^2-3467268 x^3-10297115 x^4-5905368 x^5+42957499 x^6+613476612 x^7+946746952 x^8+4564339836 x^9+4329156596 x^10+9579391332 x^11+8046202924 x^12-19390986804 x^13-542692076 x^14-155005326924 x^15-34975348872 x^16-410712284724 x^17-83632119150 x^18-637221236820 x^19-107259479970 x^20-637221236820 x^21-83632119150 x^22-410712284724 x^23-34975348872 x^24-155005326924 x^25-542692076 x^26-19390986804 x^27+8046202924 x^28+9579391332 x^29+4329156596 x^30+4564339836 x^31+946746952 x^32+613476612 x^33+42957499 x^34-5905368 x^35-10297115 x^36-3467268 x^37-367189 x^38-64512 x^39+5376 x^40)-4 nu^3 x (1+x^2)^2 (5376-32256 x+145067 x^2-1733634 x^3-1137800 x^4-2952684 x^5-26608175 x^6+306738306 x^7-240921596 x^8+2282169918 x^9-788784202 x^10+4789695666 x^11+1217017768 x^12-9695493402 x^13+17019600970 x^14-77502663462 x^15+59109340860 x^16-205356142362 x^17+114770059140 x^18-318610618410 x^19+141960849984 x^20-318610618410 x^21+114770059140 x^22-205356142362 x^23+59109340860 x^24-77502663462 x^25+17019600970 x^26-9695493402 x^27+1217017768 x^28+4789695666 x^29-788784202 x^30+2282169918 x^31-240921596 x^32+306738306 x^33-26608175 x^34-2952684 x^35-1137800 x^36-1733634 x^37+145067 x^38-32256 x^39+5376 x^40)))+1/(256 (-1+x) (1+x)) (-3 nu (-1+x)^2 (1+x^2) (1-4 x^2+x^4) (525-3046 x+6403 x^2-8724 x^3+6403 x^4-3046 x^5+525 x^6)+3 (525-2498 x+5430 x^2-6324 x^3-5888 x^4+30882 x^5-60483 x^6+70568 x^7-60483 x^8+30882 x^9-5888 x^10-6324 x^11+5430 x^12-2498 x^13+525 x^14)) Log[1-x]+1/(256 (-1+x) (1+x)) (-3 (525+2498 x+5430 x^2+6324 x^3-5888 x^4-30882 x^5-60483 x^6-70568 x^7-60483 x^8-30882 x^9-5888 x^10+6324 x^11+5430 x^12+2498 x^13+525 x^14)+3 nu (1575+5896 x+10275 x^2+13008 x^3-13171 x^4-62088 x^5-125655 x^6-143008 x^7-125655 x^8-62088 x^9-13171 x^10+13008 x^11+10275 x^12+5896 x^13+1575 x^14)) Log[1+x])+1/(1024 (-1+x) (1+x)) (-6 x (1823+6054 x^2-202671 x^4-544300 x^6-202671 x^8+6054 x^10+1823 x^12)-3 nu (525-7292 x-585 x^2-24216 x^3-54643 x^4+810684 x^5-90705 x^6+2177200 x^7-90705 x^8+810684 x^9-54643 x^10-24216 x^11-585 x^12-7292 x^13+525 x^14)) Log[1+x^2]^2+1/(256 (-1+x) (1+x)) (-3 (525+2498 x+5430 x^2+6324 x^3-5888 x^4-30882 x^5-60483 x^6-70568 x^7-60483 x^8-30882 x^9-5888 x^10+6324 x^11+5430 x^12+2498 x^13+525 x^14)+3 nu (1575+5896 x+10275 x^2+13008 x^3-13171 x^4-62088 x^5-125655 x^6-143008 x^7-125655 x^8-62088 x^9-13171 x^10+13008 x^11+10275 x^12+5896 x^13+1575 x^14)) PolyLog[2,-x]+1/(256 (-1+x) (1+x)) (-3 nu (-1+x)^2 (1+x^2) (1-4 x^2+x^4) (525-3046 x+6403 x^2-8724 x^3+6403 x^4-3046 x^5+525 x^6)+3 (525-2498 x+5430 x^2-6324 x^3-5888 x^4+30882 x^5-60483 x^6+70568 x^7-60483 x^8+30882 x^9-5888 x^10-6324 x^11+5430 x^12-2498 x^13+525 x^14)) PolyLog[2,x]+1/(512 (-1+x) (1+x)) (-6 x (1823+6054 x^2-202671 x^4-544300 x^6-202671 x^8+6054 x^10+1823 x^12)-3 nu (525-7292 x-585 x^2-24216 x^3-54643 x^4+810684 x^5-90705 x^6+2177200 x^7-90705 x^8+810684 x^9-54643 x^10-24216 x^11-585 x^12-7292 x^13+525 x^14)) PolyLog[2,1/(1+x^2)]);


(*replacement list to write everything in terms of x and nu only *)
toxnu = {Gamma->Sqrt[1+nu (-2+1/x+x)], xi-> (nu (nu (-1+x)^4+2 (x+x^3)))/(4 (nu (-1+x)^2+x)^2)};

(*replacement list to write x in terms of pHat and nu (see below eq.(12))*)
topHat = {x->nu pHat^2+Sqrt[1+pHat^2+nu pHat^2 (-2+nu pHat^2)]-Sqrt[pHat^2+2 nu pHat^2 (-1+nu pHat^2+Sqrt[1+pHat^2+nu pHat^2 (-2+nu pHat^2)])]};

